A calibrated diagnostic for reverse-anneal sampling in programmable quantum annealers

Pooling readouts from different initial preparations can conceal nearly complete initialization memory in reverse-anneal sampling. We analyze subsystem readouts from two D-Wave processor generations using a memory order parameter and distances to a conditional-Boltzmann reference calibrated on separate single-qubit probes. In one ten-spin condition, the probability of reading all four subsystem spins in the up state is $0.9985$, $0.0005$ and $0.1325$ for up, down and random preparations, respectively; their equal mixture is only $0.0086$ in total variation from the reference. Across 494 Advantage2 conditions, a pooled-distance cutoff of $0.05$ selects 132 conditions, whereas additionally requiring memory at most $0.05$ selects 110. A simpler rule requiring each preparation to lie within $0.05$ of the reference selects exactly the same 110 conditions. Across 60 conditions on a second processor the corresponding counts are 32, 22 and 22, again with identical selections for the latter two rules. Memory remains a target-independent diagnostic when the reference is unknown or uncertain. Two conditions satisfying the memory cutoff, from one Ising instance at two Hamiltonian scales, strongly disagree with the prepared-boundary reference, but full-system reconstruction identifies environment reversal into the global ground state, exposing a failure of that boundary assumption. Paired auto-scale controls change memory by approximately $0.98$ near a crossover, demonstrating the importance of submission metadata. These observations support preparation-resolved screening and explicit validation of reference assumptions; they do not establish internal thermalization or a quantum relaxation mechanism.

==> anc/reanalysis/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/reanalysis/README.md <==
# Offline reanalysis accompanying the revised manuscript

These files reproduce the revised per-preparation diagnostic, the reference-slope sensitivity, and the retrospective energy-based reconstruction. They do not regenerate missing earlier raw data, certify original sample-column metadata, or run new hardware experiments. No hardware SDK or credentials are needed.

Inputs: the `data/raw/phase6_gibbs/` directory from https://github.com/LuisLozanoM/reverse-anneal-diagnostic at commit bb50cf93052f0e44a13b3383d24505f5bbf6a6cd. It is not duplicated in this ancillary package. `input_sha256.json` records the main-campaign input hashes inspected for the reconstruction. Copy the directory into a working copy of this package as `data/raw/phase6_gibbs/`; use a copy because the slope-sensitivity script writes its derived JSON in that directory. No original HDF5 file is modified by these scripts.

In that working copy, create a Python environment (the recorded run used Python 3.14.3), install `requirements.txt`, and run from this directory:

```sh
mkdir -p data/analysis/phase6
python scripts/phase6_two_observable_analysis.py
python scripts/phase6_beta_sensitivity.py
python scripts/phase6_final_environment_reanalysis.py
python scripts/phase6_raw_energy_recovery.py
```

The first script uses saved per-preparation marginals to reproduce the 494-condition Advantage2 confusion table and the 22 pooled-distance false passes. Its outputs go to `data/analysis/phase6/two_observable_analysis.json`. Historical JSON keys containing `trap` label the original initial-boundary discrepancy; they do not establish physical trapping.

The second re-evaluates the references for the two disorder sweeps and writes `data/raw/phase6_gibbs/beta_sensitivity.json`. This varies the reference parameter, not the device temperature.

The third enumerates only the two N=8, seed-42 cells at Hamiltonian scales 0.35 and 0.5, reconstructs the archived reads from unique energies, and compares initial-boundary, observed-final-environment, full-system Gibbs and zero-temperature references. Output: `data/analysis/phase6/final_environment_reanalysis.json`. The final-environment mixture is fitted to observed environment frequencies and is explicitly retrospective, not an independent equilibrium test.

The fourth bounds enumeration at N<=12 across the 554 main-campaign conditions. It recovers 1380 of 1620 examined samplesets, reproducing saved marginals exactly; energy degeneracies leave 240 unresolved and N=56 is skipped. Output: `data/analysis/phase6/raw_energy_recovery.json`. Recovery assumes the recorded Hamiltonian and energies describe the same logical problem, and does not overwrite missing original metadata.

`results/` retains the outputs associated with the manuscript. The local import layer intentionally omits the full repository initializer and hardware imports; the numerical modules are otherwise copied from the revised source. Only the listed classical computations are invoked; no quantum-Gibbs diagonalization campaign or fresh Monte Carlo simulation is run. Code is Apache-2.0 (LICENSE); retained result data follow CC-BY-4.0 as stated in the manuscript.


==> anc/reanalysis/input_sha256.json <==
{
  "data/raw/phase6_gibbs/phase2_exact/summary.json": "27adad13de59d38e01dc5be4e25bd144a1f2ea981e5256abdf588fb4f6da2676",
  "data/raw/phase6_gibbs/phase2_exact/comparison.json": "293b64413d7d0bb3c01763ccac41cf547b71174b8c203eebb98248a6842a8b1a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N6_S_up.h5": "a265f7d6227b43714b165d9b01464880b983af21ff0db7d8207a2d6cfeffc66e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N6_S_down.h5": "f8621f6806a2ebf787305d0df3840586997dd6830e55e669557b0bcba0015096",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N6_S_random.h5": "9b2cfb79d5b001b91e7f3d8906b3e431082f10f41b568bae80c3a1cc7f2aefd8",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N8_S_up.h5": "0207802c1074f89e0576a8103f98ca0d8b9ca40c9bdb8368d31970059492febb",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N8_S_down.h5": "e1649c93ae241049653c4f72ee60c31e9726bb9fa62dafaf34a0cbbc64590940",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N8_S_random.h5": "37a1863c4c20cd373605ee51c2a61741025a45f4489b55e2aa5b0b44aee75954",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N10_S_up.h5": "be4736bb48bbd8ecc417db23384dd0dd2e18e2f6ca43c6a2422fa54c1cf44c7c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N10_S_down.h5": "f1811c50c0ed418236b2dde28c73fc3faaca9406c6de1ff7294989ff81ad3206",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N10_S_random.h5": "c45d921a32bb5932163f6022fcdda88896aed03adcb73d0ea5e44586abd12f06",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N12_S_up.h5": "fde7019cd46401abac78e85351d05f06e385b6bdf877e17d9a3405042777cfe7",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N12_S_down.h5": "bdf2b367f5836582f1f470aa5b8eb6d11ca1bee7c5562d6ad6417009f253523f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.0_seed42_N12_S_random.h5": "df4dffecf0a75f58172e3b205aac3ebfa8c6cd6d7d31eaa6f1a55d492f97d652",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N6_S_up.h5": "f9294de59036af55663bd66e75d215898dbcf9404bb5249ee7b912e0af0be55f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N6_S_down.h5": "ff6ee8234ec16cdee906a94d0e7c5b559d881a57aa33847e299957757fef4013",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N6_S_random.h5": "d12b16d1ffff2aa7d3d6f5c70aa4490c01d7af76c23d62bd51e056d39d417dfe",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N8_S_up.h5": "89d6cf4366e353d86ade74d833b3c999a65b55f5d2c6184b35ed3ce60915d851",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N8_S_down.h5": "8cc24418836443f14c3e4ea0fef994151de52aab9fd2a3bd63790a04ad705445",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N8_S_random.h5": "d7521100b0584b5ad4daaedd84e4a181c082ab06769cda785e3258ca3aff7ee2",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N10_S_up.h5": "84040bb5a9b7814b655746edad38808058abd02c4e3a6d98de56e727265bdf33",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N10_S_down.h5": "d3ccbffd6b8725a092f025b3144b8a83db297bb6d6fdad35aac2f0a0ad3bb478",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N10_S_random.h5": "2c9c0cad0f4b022f8b0f92c6f0c49067c7daa2c2599067fa7f480fe13801cb2d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N12_S_up.h5": "894a5411c7b8d3521599637011a4674f008f37e620c7fd9f1d45e1acc47d0432",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N12_S_down.h5": "92893a976181159b0bcb88f797cd84a84fec1e081bc0afb4b42b5428b3fd8797",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed42_N12_S_random.h5": "030376ee88502499c4438067405586a4f63934dcd109c14fe318d07f1928dab0",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N6_S_up.h5": "eaab6059771e759bb6d81c51b91fabab53e5e1add0b3e254b8bb7d7bfe3eb872",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N6_S_down.h5": "7ca3d456472b58591f55a7f7eff9fa9b1099c770e05bb51b6a3843b155c4ef1a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N6_S_random.h5": "b1e552235bf101ce8dd732f6297c3dc27d116383d90cd9cecc1f042271e0b25f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N8_S_up.h5": "4ee7928727ceb14838942e66db010dd260684b552257d19255148d7e58357e1f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N8_S_down.h5": "afb4285ed75cd92b4cf928cb2461f2692edc0bbd00e1c5078e13d76cbc4d831c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N8_S_random.h5": "d2b64f39c42fdac289b780b3a19bac0e42429e12d8dec70e74803960661ec232",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N10_S_up.h5": "c78702752d0bc42a51a10fccb166bf5b6886b0c4851e2ab6fe007a4b83022a80",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N10_S_down.h5": "601b1e0a48e057830d431548e59cb6894db42073463b4ddbe8df18c50cd44ae4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N10_S_random.h5": "158fb760b263f149198eaa761125f39d52175d991bf3ec177c96c346a1148324",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N12_S_up.h5": "b3f923ca69510737cc8d0f5d8ef87d4b87601781616d213f4aa2bec649426f10",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N12_S_down.h5": "89b2bdf05172264688287f357b9a7822218b8d5436238ec059aa6d1e51c8627e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed123_N12_S_random.h5": "2a85702f0fffe1a331891532b90f508913d2ef31331383fd542331dbfc320232",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N6_S_up.h5": "1af3894f59f1d76e488a1cc2460892382cc855e0bfb61aed168b792dc8b79452",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N6_S_down.h5": "015e6a3c7e9de6905bfd8b1a024145934333e643e8654bfecf7eb9fd3ae9a77b",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N6_S_random.h5": "e4c1c6c075e28ec8af45e45a436782a2c7dbf18200ed00c23ece8f7b1ba5d915",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N8_S_up.h5": "84b831062accc1f7e43b105bc7ecc65745c04bc08f784c82769e8ed1bf8ffe90",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N8_S_down.h5": "74a5e9642a5026b02af34a7b1696d4ca74e7d3bf852db7f2c115069aa7b59c2d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N8_S_random.h5": "d8dd815ef11f7e7afb2465ea8a026e48e201876506ec8c9614961db0bb83c902",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N10_S_up.h5": "2a68e28826260cc99545fce82fb10940bb38f4607f19e645e88b6c6465b6ebc5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N10_S_down.h5": "a5d972204d79d1ab452fcd24eb13a5c982308c082523488cfcdb4da6dfe43cac",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N10_S_random.h5": "78d13bf9b198e5ef4c4c4c276d66da3d7923fb3a16db60ad0d2e0dd6eb487653",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N12_S_up.h5": "baf22b766c018b751cb62e92419cc79766695a4653309ef57108750b308dedc4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N12_S_down.h5": "72e197ab3e788fe5406b4cba4a4b184ecbba12592f39b842c0b7f01306c41b49",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W0.5_seed456_N12_S_random.h5": "7e1f471b43c041fd12b21a87740dd6d0f6b4b446e8aa069b40393ff6ad014606",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N6_S_up.h5": "37543f2e3a0a2264bba05d645033d9e75a36cb67fe53c546da58312e889c52ec",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N6_S_down.h5": "b05c594fb915b48ba48ed07af74a7242675359934781d90307043bdad216157d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N6_S_random.h5": "c74f6cb394600dfb63062e29cf0aec1a750c33a11ff9acdec616708d90dd495b",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N8_S_up.h5": "b26479d7e8535422e7e0c14afebe86681fd96152168b66290ca6af861a43b5ce",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N8_S_down.h5": "ec5c486067ad543806b5219e4f04148648d8a34d17e6af89281e4777a8f55cd1",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N8_S_random.h5": "85ef3d4ba12d304eea4f4512d68d3430a2d715ed7310af7b1336e3a246df7dc9",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N10_S_up.h5": "ad2f61fbdbc56d56c84ef40327ba49a9872b581fbed3233c9e6c13bb7cb36e97",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N10_S_down.h5": "9193d05a4486a773a9bfc74f55af6aa12b1f796ff9a02c6ff252a4b5ecd88f97",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N10_S_random.h5": "d873e28440cd1d621374332ceb4ea0fa515c7c4dbf844e52bd98f3abac99bc5a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N12_S_up.h5": "0b0fb2fc0ffb7646448acde61b18ecdaf0d885491ed7392f1dbb661cdcd70054",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N12_S_down.h5": "1820e9e45a2b587eec2b4241966f5e942586ffd33d255680fdd31ad4acb1dc5a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed42_N12_S_random.h5": "ef8d38fc8ec11ee218889f04067b3e08d4206ab99f22a8d1744a3b9d76e0390d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N6_S_up.h5": "744ee5adede4f76377294e0ac3abbf99dbaf43cf21703cd2c0be589a566379f5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N6_S_down.h5": "d8e544ba9289bb4e6ff5090d1f5e3bd9be98e0f38c0a04787aabaf099091b56a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N6_S_random.h5": "bc8d36ae2761896b86b0cb9ea36a84d31677041a64187b4054c333d3d48d9323",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N8_S_up.h5": "940016b15b18f04bd5233673c10d1ff501f8a8f205f4e8b59bda477b62d0f080",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N8_S_down.h5": "b376888bec7d8690c151dbb0469bdf68c1ab1deeffaa9f627a3b47ae245f8074",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N8_S_random.h5": "902c0dd9f3dbd8895c02474da13cb3b79fcb61f8407ec3a9b436b53ced21e867",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N10_S_up.h5": "1f93874f58c548146d3faa18d4871b6536679881f1dce79fbc282ac13b003858",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N10_S_down.h5": "cd8fa11ba23c3c291ade105c0dc7d7dc2e9be813e7572b5b0c367d900cca9439",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N10_S_random.h5": "2ee174e83d6e4f59e9fb1b1df1c45d11ca015994414a993dcad1d77508e08524",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N12_S_up.h5": "65119b3098dbf9565fdd0b246aabf99d1374d78cbba068aa762f19a6a12d8e13",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N12_S_down.h5": "dfd3d3fc4184b9a7f70dfdae88963e53525fe65e70250ac7c9f74f2e200359e1",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed123_N12_S_random.h5": "430f7f21f570fc50c61cefbbb95853d5c8e7af19389cff9bd22ea55eceae1e84",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N6_S_up.h5": "7670c02ed7d0ec1f6dd4bf90c5e419d45be25363a0097e5b0bb0250f9c6937d6",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N6_S_down.h5": "8e9725a3477661615b72a9981f5c916778acbcecc86cf386d881fc5d61f49d34",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N6_S_random.h5": "1a9a5b3e859421b3a4d6dc2c057717e564279c8212786be6c6f49116c0c72e9f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N8_S_up.h5": "d074f428942a656e49963c92d77eacff72d4633d8ac3eea7b35b2506f37ad156",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N8_S_down.h5": "e563d5fffbf7709ca1a4b823bc994e794f3aebdd6c3ff5c61246601f38247a5c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N8_S_random.h5": "c54ed9e20c7c002b46b53a884c56caa66fecc30e40afe22622ff29fd0899e30a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N10_S_up.h5": "2d3af0bc513888701bc3da2f859f9218543b327b2947ce6ad796e5e622d22fef",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N10_S_down.h5": "e2180ec01ac1a67f3a7c280ca732269c8d3713f816f85da3e0ca449466433d44",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N10_S_random.h5": "90aa8d5e51fbd361947a6ddbe4e9cef758da5f8604df37f5e7b2160bdb92d0f1",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N12_S_up.h5": "33f4eaede97a50113739aaecdf30335a07dfd5a3fbf9a0dc6499a5de2cac0954",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N12_S_down.h5": "6ec0dfb0ca053fb60f2ba68139c5c357e15bfe95361a650db4d115b460bdaba2",
  "data/raw/phase6_gibbs/phase2_exact/lam0.2_W1.0_seed456_N12_S_random.h5": "a9dfbc1349fd1f6253f42e5cfe35f945217c4cfa6b99c808210bdc95d86f1cba",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N6_S_up.h5": "1e46f77211b378f74e8d96c7902cb1858c5a27432d4fe8a631a54cf0d2af8023",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N6_S_down.h5": "108ba3013412b0c6849833424a206c671fd9445915983c2a12658e9c41f379cc",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N6_S_random.h5": "3cfd079975c1c806d8973378ac8ed395d88231ca584894ece8343c624e9b0ba1",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N8_S_up.h5": "6d2bb1ec3592baae09dc48770a2795c4f792cfe903d51608ed454492841605bc",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N8_S_down.h5": "12af66f341a1e3e0ae7378ec48768a2aaeb5b888e8fd9acdded328c8cedbf9d3",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N8_S_random.h5": "921b1681a25757f6772beb8041c574c414f4fea3447eda830d4801848bc3a41c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N10_S_up.h5": "6b2012e822b12d849e1eb9e0b75c6f0ca4fa709e3aedd728a977ac7848476fe0",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N10_S_down.h5": "f5c4ecbb92efeb740dcf136e6b7ff4b89510adc10e87e151aa25afccb38f0e01",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N10_S_random.h5": "5ca2cf21dee251a7e7bb270c3da7efc399b2106df88e73f267fd908ebf7ab268",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N12_S_up.h5": "edea58d51b6ea45de5436072c32b855046e8a7c27daa077f798a73c8df5e576f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N12_S_down.h5": "b3fcf22605d1b1c876ca50bfd37a535818374bd8b7b3fddbed8ed2f837ecee12",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.0_seed42_N12_S_random.h5": "8bd1a65bde464b431821088f507f38f9a94e424922ba82c9a9833072f1cb326a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N6_S_up.h5": "7d916d3ad9037326cd5de4920ecd4ec518694711648b4012d85395fe9e15a278",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N6_S_down.h5": "e0f8457e8a18c130de309bf3456ea644b65cf4f45d0b77ee164bf4d6932a4cd3",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N6_S_random.h5": "12ac8c7d869d15432e294f3018c1edf197f237df2ce2a0dcb8586c1d24be877c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N8_S_up.h5": "4dd20ed4f43f2ebecf476dfca7fe7aa77f478d4b4dd3166f83ce96b42d1ccac5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N8_S_down.h5": "ed227d16d53e6e8ab32146bec537eb0ae47a4d7de5a42140f704a235f27a38ef",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N8_S_random.h5": "f9368782cd316b855d342fa6290312feb2f30cdce441af4b6b47b79a26e8d4fe",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N10_S_up.h5": "64ceee21d274559c9ace1a8e57486c39c28731d3ea312ac9552001545b56e63e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N10_S_down.h5": "7ec83702e829bf430a9f4fc82f2713af66a028a623584328a9912a4721eb047d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N10_S_random.h5": "2f335aaa5b543a73e56d6426e107ce8e85c2c78cb4d4c4be5156800fc85991ed",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N12_S_up.h5": "593dd57a2484437f2b2d5b830fe23ea65e1991f37c93f68c1fbc6a73ab69f992",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N12_S_down.h5": "90bed27006263b0dc6687cd02915ed7d2309e6c98c6549ae18251bc73383be3f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed42_N12_S_random.h5": "bb9adf0274e97fd21b234a432b44357e70e32157daa399cd9afa94dcbe2398e9",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N6_S_up.h5": "d750644606a256089507757abdff57c5bcd4c2b93de9002f895b9f00de633138",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N6_S_down.h5": "31eb4046b69c02ef2dcd89fff2bd2eea4ababdf8a636ee503f0c5a374e903665",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N6_S_random.h5": "f7994c5d2ca7a56e347ebcc713643ba7e0fccfad5b81f0df615b0816138b4197",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N8_S_up.h5": "3a16ffc1985f8f8ee75c0c4dcdbe3c6cde0a5706b32881b093739d9ccb5f87e4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N8_S_down.h5": "63fa3b88480e0f1700b4dd3c16e6c590b95934a344e2308cb766de4e6e079ccc",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N8_S_random.h5": "368126a527681f40a7a115843d3caadfec8b2d52719e330d07c8b1a7ee8c0e58",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N10_S_up.h5": "fb91f493fda3095625391cab1e2d14cec3356e29fb560b65d389138549438210",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N10_S_down.h5": "6f8b22e5a1419b9ae8f1ec3aa6cc63a8781e417eb0a2221996f2e7ac54cd3b26",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N10_S_random.h5": "ac90f339098346c529aec47b68c4a55a3e37570d7cdc31ca596966060c60148b",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N12_S_up.h5": "2f6c86290ae32bde2e8b3ea9816e6438e4ae31b441e6e15eae2be67df0956d59",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N12_S_down.h5": "060fc5bae948e382401d39ec4618ba1ef49ca170ef6628981bef919b3ea55b72",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed123_N12_S_random.h5": "731aa3e5ffa7b4d9e61cce0bfc9a48f34afffc86bd64c1f554c1e70eaa2b1ed4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N6_S_up.h5": "7ae198e3801d618bca82ef720d6c0ac5a7731cfb5e562ba939e9330219d3f0d1",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N6_S_down.h5": "da904b7c7e406db69164cbfae2f4780068035ffc452d8c1170a29d4d986ba931",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N6_S_random.h5": "ad5e1a10889328070d263ed5a1993e791752a68351b0ffa772529d11ad885f15",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N8_S_up.h5": "784a3327a843009c841608f6efe1ec816eb8db1bb5924371ea3a2aaadc246faa",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N8_S_down.h5": "45845f01ef0d4c6d4da9534b3d0f65c0825e66ca554737c82ed0c5ce3a4e1e1c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N8_S_random.h5": "4cc1e8acdb3a273ad45be065c1a7c97b4aa414da82828051810c3713eb0cfdc7",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N10_S_up.h5": "30184468a1f80e89bfe5f4eaf1c2675c8fbbd65508607918c92385a06a0a9c76",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N10_S_down.h5": "6adcaec9fab6cae1ec660383547afb82086a3cc72fe6dff2bc5ab5e142170737",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N10_S_random.h5": "b922a6b787ebfe2ca249f429bec74c4e4d3a469ca4ef6b50988ee910d7a36b8f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N12_S_up.h5": "afc81d72eb5f1b8b324cce8d76b9d94fe712eb116393a8cb471806c9ef3cf953",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N12_S_down.h5": "4d449554fe2c7c2e4fcc0f6c418bf2a105171fbe5f9b6ef7ae1657a1cc91f5ad",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W0.5_seed456_N12_S_random.h5": "0704cc80b6158925d99157c89998c50237036278488df15b7f3a6643536a809a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N6_S_up.h5": "9c7dd41887da34ebfe01a2288c9e9e20fa267fc6a2d282a33821a86b0f12d57d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N6_S_down.h5": "a6e40015a42398c9eb741e933cc98dbae14d5cc68412f936b1533c8b683d6bcc",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N6_S_random.h5": "f3e8646ccb25ddd77f16c01931a009d5581d34eb264cc28db2f69cf9c806da2a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N8_S_up.h5": "8fb963c59be7f20d179ac50e91a16b391e9328bf9784254c60392bc83452a6e5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N8_S_down.h5": "2ed83ac6c52ac6401343d4ab43008096b67cb7021ed87cfd7b3524a1fdf1e495",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N8_S_random.h5": "3c856207df4e198e8e03bd3dfb79c03152a32b507fa0fbf5263f0672120ca986",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N10_S_up.h5": "7fc6db36c982013d2a8dae77a05b26491718dc6519f8cafb0def5111727edbac",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N10_S_down.h5": "f0fa302c45f248f00f300729ecdfb6842eb5382b658b58795838b6e8c8c7ad08",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N10_S_random.h5": "296175323e910ed24c00119a38207d4ae209bf4cb1cf5dd371180c11f4375bfd",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N12_S_up.h5": "7a35eabcdb3db9f4af0bbbc1b774b9239b3cfb1504e00a8f5d93b5f3c7801478",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N12_S_down.h5": "a2ae66ceb6bf06b09294e470d8672024865c7a88499d7efaccd90cccbe3eda63",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed42_N12_S_random.h5": "1646acc9bd1d383899529df02a535ba1f6f26941e97e98f16b1d8fc175584c27",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N6_S_up.h5": "61630782253fdae003bc430617e8a8d027aa9f31af0d0c9fecde9be8465b5e7a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N6_S_down.h5": "54ef7eb844472b127f77d1147236270acd56971fa5661fea855fa17e75a9e5d5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N6_S_random.h5": "1191dc5c46f5f82160a12d100a21fc0cf15352d122cbf6f37d7f6a3208318526",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N8_S_up.h5": "3bad50c3e079bcb5d5b1ace02ea6b846797b91903d6f2b2ee68a29e7232220e5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N8_S_down.h5": "4ee4eaa802d6fed8eb466e19088ac2a1705536b1e44d89318cf313e5949e8d38",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N8_S_random.h5": "7774d9613749b5f4e5cf1185c8e8311d4cc07dacd5edc0cc208c4402b3dc3028",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N10_S_up.h5": "11f4b736f5bd9c8508c00696288e54c8e17f21fc06107a51e767c903a5869f57",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N10_S_down.h5": "ccd0c8d8e23db3c211f039e1e2c3f2d6e511d9d6c8e8925744339902110bc825",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N10_S_random.h5": "ee7f6d1a0812fd5194bf894c4ab595e60f30c3bf6f54ac0cf263e61b3e1ba2a0",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N12_S_up.h5": "d9f17cca5087621d28e0412495788929c8d5b2a81a65897b93547369f3d12a9f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N12_S_down.h5": "a5e9d085151d30e42b014feb9320e421cf84ed81123ea0253b029dcbf0232ac2",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed123_N12_S_random.h5": "7b9149012ae401ffaeab07275eba0eebbcc0b9af997f85723d9e023f7e37fd53",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N6_S_up.h5": "069f058bf984e7d77ffc04e31073effa43606bb128dc62971913dcbab05e7bf6",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N6_S_down.h5": "99e2e4d6c292faf0aad9830fb3e080743b15d2ebe335cd05f35bbba6114e490e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N6_S_random.h5": "844f832f54de7ab31a2dd20ae731922c23eac9c40bb3f5c5eac5b59be69496b5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N8_S_up.h5": "0b385b2d8762ceac8687c8e8dfbccb947fd50868da66e63df4e63a89d1b58e30",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N8_S_down.h5": "93a5ed2049c34ed6f5060d52ec87de835f3c8386fee621cb7e6fb1ca278c8e8a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N8_S_random.h5": "1b2af476991f3b57b8cb7d51bdfee3c44e9cd482684b1ccdd9ad6267bc7fc7e0",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N10_S_up.h5": "57f914f18489c3fc0869984772dab8381a431515cdd5c3803a716a29b2954d5d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N10_S_down.h5": "a51768fae6024448b3a302f8a5dd3fdc90e28f11197216961a10676267225bb8",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N10_S_random.h5": "2321ecc55768f68ebf967a197f05d14efaffd0795cb96fcd25f12f554d403070",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N12_S_up.h5": "ea8cf6c59a79033407985e71e7af3ab401761cbdd14b7a5349244b5d7d5ae191",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N12_S_down.h5": "eed83298fd5c95985206c8a0a8dfe22b02d3fbc6a91c2aae3d0557fc832b3051",
  "data/raw/phase6_gibbs/phase2_exact/lam0.3_W1.0_seed456_N12_S_random.h5": "18bd738ec8105c195509460724ecb9a5c58c2831aba134d5616ea56025731250",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N6_S_up.h5": "69258ab23b5ba588addf7df92fc30ca5ef7cce7d6ae87834608dc28f8844a1a6",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N6_S_down.h5": "52e11a62f3f65927f9d2cbc70f893f34dde8936feb01cb369dcd853e13879235",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N6_S_random.h5": "58526b149ad6d0bc57dbaf085d6d96641e89bb17fddc54d21c7c7c144b468322",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N8_S_up.h5": "42f2fc70797213b80a6d4a6a8a8dc08d9546cc5f6012f138b9f488a3cd26347f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N8_S_down.h5": "1d8b31b9791044a9da8c0557069beac238af6a4442a4a1e8b29b7abcacdb383e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N8_S_random.h5": "9bc8a96f1d85081ab1d03292e4883a0068bc6678e90366645c39c49869875aa8",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N10_S_up.h5": "c54fb4a18a3a51779c5f5324a9de1f8b87207e84ca83026e975618fd932fd5db",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N10_S_down.h5": "6c8d7da59533c1bac4c973784b3c61ee5c9d15960794c9c9a3a36f522ecd46e8",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N10_S_random.h5": "d324074869c301d6efe5ff232b22e32d08260e16bcaa5d954e2ea36363650454",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N12_S_up.h5": "37eae4401652b8179d135a44325badc0c8c71ae495525b13852f0db4499ed2fa",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N12_S_down.h5": "dcf9f751b3b1fdf40d4b9d28be7df94baa3614ad82d46b052a50ee7d5f2adefd",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.0_seed42_N12_S_random.h5": "da676873eee1bac55a04e148d6cc91229ebbd38cc296a88da0449969d5484791",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N6_S_up.h5": "9ae16bd1cf69fd13f2b3a59989ea549c21ecc61791d36debae50f4ee95f8af47",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N6_S_down.h5": "b6fe8dda2fbb3c7fb3b9c7b1e7adf3a48f2aacfbf7875b77d60c72b776f1f822",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N6_S_random.h5": "4adb442e5fdb41c94e8286d709813af3a29e8fa68f51c82ac49e0fb2233610ab",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N8_S_up.h5": "a39b48a270bb15f3a0ea589f1f34f1ed72340d0f20cff517d3b75c83eaf53eb1",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N8_S_down.h5": "ad2b5474d45b3b28549a58009d868fa3f9d4f3314422188bb74fbcb447ce666a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N8_S_random.h5": "8a499d6c2f4028398bfe88fd52607d0035d96a61bf50ff14ba73f39e195c42af",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N10_S_up.h5": "026c1151c334b7782643afb5f60579af9c8ea31f673e9264172c333a313c43fc",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N10_S_down.h5": "773c44ef8d16f2cfdecaa8a16f53ce1613c1b98bac1654fa9db706766aa289e9",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N10_S_random.h5": "6fd8a5fbf7a4dde62c1cfe4528b32532e67c7fbfbf48b9abe365bd78f7a891c9",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N12_S_up.h5": "c5997e697040481b131fa50051f4dd7c955725371bf0f35d57c86413b86f9b88",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N12_S_down.h5": "1b6f6069fc723afac85f84a75f25cc19a3f12f36c742eccf1921234e5d20ff32",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed42_N12_S_random.h5": "cc93008c60d4b66456505291128c3dfc5dff1a7edc693f5fe04d9142a4567f08",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N6_S_up.h5": "4a68ed249166e957322d61854b3ca252192209c8bba3ce17cc4f468ec0768e7a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N6_S_down.h5": "112769ce0f878787f45a1ce14c447c011e8262d6c6154906d676b31cef07c270",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N6_S_random.h5": "758ef13b00b600ca2fc0ffaed2151a1c4c8353d7bf3f8290c64d1e197d1fe934",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N8_S_up.h5": "bb48daa1fe4e25c518668c5eeff599afdf08ba5d4fb0d4662ba780ed32f72fe4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N8_S_down.h5": "b04b7ad24046e7c4b1277cd2d9f16c9e8af471dd66ca87a449a43ffa89b9fa29",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N8_S_random.h5": "7a82dff78101ee9cff5e3311fb33465e8907191fcadcf2c573b68d19b29ade6e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N10_S_up.h5": "7469d75f2f376af92d29665aaf6c41a7182ce4d0c419f73105c7aefbc576df70",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N10_S_down.h5": "a1c12f0a64d0420e75e7530188383ed27e1e2f1ca93edaa464cd631ec42c09ef",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N10_S_random.h5": "1916158f3b33948df5c9d1a6c7cd397a737ce8480f19097bd218e560f9893724",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N12_S_up.h5": "6d63d614b9fa0584f962d8e381bc8914005a93f9f52533f78048bbc450222ff4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N12_S_down.h5": "dac63b918639ddbc6f989ad84e556615b7c0a244ea7ffe7638f07fdb01f4890c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed123_N12_S_random.h5": "ae3be5cb236256628d53576ff7cc6f17d95a1fd15f7d49d098ba5973a55415c6",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N6_S_up.h5": "9950877c26a991d7f3c5111d23fb5dd1be5efb823f36a654d8e913de5406f8f4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N6_S_down.h5": "9637933e730996fab08ecabdce9a49e9667152109055da03f1db19a3ca3ec088",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N6_S_random.h5": "9637933e730996fab08ecabdce9a49e9667152109055da03f1db19a3ca3ec088",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N8_S_up.h5": "cb445e7d343e010a88016368c69de280f74b15455ae06b7474953d7c49de2f85",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N8_S_down.h5": "09977cd5b563a676583236c6c2312a9514cde57bc40adcf229abaaf8ac8a6578",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N8_S_random.h5": "09977cd5b563a676583236c6c2312a9514cde57bc40adcf229abaaf8ac8a6578",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N10_S_up.h5": "a01cc20c832c6ff7d160817e016148686687b8605e5a2e5526a18d6bc69beb8e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N10_S_down.h5": "4453009a5f962e8e59406c52a1e6d987e064f72927c2d8145f29d1132643211a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N10_S_random.h5": "79f8a4ad02187699425a967618e557376be72a063e7535cbf5b495b51d8629a5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N12_S_up.h5": "8ff1ef6a802fa5ae50f07c52f0ff4b9d7214b7ebec79eee26e48effb58668844",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N12_S_down.h5": "e1736d3b483de63d2347db469158c3dd194ea73226383f0c1c9baaa22f22e613",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W0.5_seed456_N12_S_random.h5": "72799633f61f46398bb89bf38fc71a1c897a8e0ee52125d713561464149fad30",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N6_S_up.h5": "38c0b0a830c31c4e360aee9600d0af82616acd718c46728f2fcbfb7a9229399e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N6_S_down.h5": "337a7b5c6363f4ea52471721e1d471e6f4e750dec6b87c84b573a09226768491",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N6_S_random.h5": "c833110cba3a599bb64793ea191622f864a5be3bd52356135fd993cb6ab16753",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N8_S_up.h5": "0fcefab8940979b54f8ebcc2c9768388e62fd42fdd1224c30c9beae17a22dd87",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N8_S_down.h5": "5e1bf809cf5088da3356daf5ee14cb9fba5e0a582c13119c39f94009fe8ccdf4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N8_S_random.h5": "2693e183d24c2d4c15b846bb4c2c422207be54271c59833c250ce95e15d77c40",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N10_S_up.h5": "b24b08792507069e21a70aae5b79bf5d8fceaef742dc1465a2019a0dfa387038",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N10_S_down.h5": "211d1539bff8d7ad3d18bdf6b1740420eb1dd04cfd57685f8321fb7c19abdf04",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N10_S_random.h5": "033289c4fba34b22ab554d854d1b8b2769bd22968486f092d2f8b74d47b46c7c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N12_S_up.h5": "7753f1ae7f0b2a735ddaaccb17a95398747a6c6301d48db2b84abcfff4da8d1d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N12_S_down.h5": "1739937b4b4085146e872b989f191099b9857c4bffeb494aee0e125b9f57c0bb",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed42_N12_S_random.h5": "e3279426bc8d303bdb87a35db1ceaba6eb8e897b5dd9ae4641ac1d980b8f76f5",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N6_S_up.h5": "202d1cf88a37b7aa317a19968bececca45ac1064157133fa3b308088b6ab664b",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N6_S_down.h5": "915395079bb6041b3d834b1bc24c9a17e9578688fa86f33c39112dd69bf14cd2",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N6_S_random.h5": "f333077f8ddeaf5d26f29de828a3fed0e978f03ce43adeae67a461b1ef85eb22",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N8_S_up.h5": "e17159754f5515041c6c33654670050560bd2e1e22b90d4b88b2faf02fdb7cef",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N8_S_down.h5": "851bf0f01bad4b68fe03212c65d8d080a6a7eec48cb9d9b176abe01fe2481016",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N8_S_random.h5": "3822b8e96775e37322c97a98ff2def487413402f0e06f575ef0b33b6408e0e0d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N10_S_up.h5": "e1f143dbfeb872a579fe4a951a02b32d48c65287a759989d1243ce922731124f",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N10_S_down.h5": "0d359041ec1187bd8e02610d1bcfede5def7faa61a68643e1003b9ff23437bd8",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N10_S_random.h5": "7e9a0b19553b200fc32eb6e923eb1a2d27855c6dc109473056bdb4d5695664c9",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N12_S_up.h5": "f63537772026cc28b22d121619a584c4bf26b1aa0c0f47411edec9126069fb3b",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N12_S_down.h5": "116b4004ea1274987d61fd75b40ac6bc9f59f82a43e06868d01f66003d7e5c1c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed123_N12_S_random.h5": "8ecb04f071f3fde8657080c9b127a36fae44451e84f648dfe192cd613db8b179",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N6_S_up.h5": "cc9322b5990f586f6718f530344a0f29f72ac5a11e60ec8e84f3a83599a257d7",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N6_S_down.h5": "e66bc62c483a96d0dc7c33fbaee35466a141b65405b041d7c30f5846877dfa5d",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N6_S_random.h5": "c2a4bb2bce83d79a6a9a8b4ed3d4c24b7035ab8fbd3730513af0c8a022bee5aa",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N8_S_up.h5": "dc48f57655eff1197ff03e84fe455a8101a79337f3267740a1140cce661636c0",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N8_S_down.h5": "6fb6afda73de44725ca97075fa2c07e81db5fd8027d24eec02b31fa081302bf4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N8_S_random.h5": "d2191ca19e77a19fd6f14e1996d98be3f2687804fb50a95d5aaab7149b477216",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N10_S_up.h5": "1b298cf8d993cda2f285ba4c010dcd091cc76c3c7d8c9c6e953456aea938a6d4",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N10_S_down.h5": "4a32c33e044fa50f9171754d0608cf27e715448030e708e6c4ff981863bea8ad",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N10_S_random.h5": "20f83b27178c961a678aa65ee45e301102b9628ac69b04e7d61a56edd5ecf61c",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N12_S_up.h5": "828456def3569ec94aede704a3258a5c5996277e5ec836f476f593e082c8db8e",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N12_S_down.h5": "95dad35b8c5aa5e404c227257553ced023f67ed532534626168f703c59688d7a",
  "data/raw/phase6_gibbs/phase2_exact/lam0.5_W1.0_seed456_N12_S_random.h5": "e9eccba3b722a712d93586869bc67f458f5303ea6a2135a3bd76f5860e85f22d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/summary.json": "8ec788a1d94ea2e8c6213d6806925b1acb4a14593eebbc0ca79c6ebf8751bee6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/comparison.json": "31cab69727a61e9c6570b1944cac5dd0a0fa0411a515630758b59ebcfd88313d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N6_S_up.h5": "465f680a49db97ebc1455ed025502dac01ba10b748b845a25a518bcc6abf7606",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N6_S_down.h5": "a00d8e0554d1488e0a3a2ca804732d4d41c79ad19d42b6815f592e4744354e27",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N6_S_random.h5": "52176bd8ccbc8719e9d54fa57c204b65a9b1faa93f1bd417c8d2edee4d40e5fd",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N8_S_up.h5": "38e7890d2f800216319600545d692271919a1b60896619e79d736117a559068c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N8_S_down.h5": "cd52de677f394a82ceb2394aece8af2956817130b024c84a74c5aaac07ae1d95",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N8_S_random.h5": "fbebee72336107c2e06a605d318a5e35a854efde157e910afbaf81230d3633b4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N10_S_up.h5": "0d8e0fed1943933cfd6dcc3279f6b74e8a207f8ed893d1964cea820160606275",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N10_S_down.h5": "762b3e030b381db7ad14d8e327cdd1e0b4f85baeb2b8239786d0c411f659987d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N10_S_random.h5": "39204001adf5cd654f79ac7bee4763f5f09601ab611f51975c01e3514531fb57",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N12_S_up.h5": "eaed5afa0e2e876a9b3f8f1a1e867728925516ad9eb745cff44251688936823a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N12_S_down.h5": "00839051826279a4da84515e5bbccaa9512dba0389a74efd8075d0ec5327f553",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.0_seed42_N12_S_random.h5": "e05e19eab8451d25fac642d2183f1a8d486f2ad714c2dd379b5c93ecaefe0661",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N6_S_up.h5": "0dcfb9b41ef0f2ae6f51e91d44669d10aa38cba063499c94c8bbfa32c1e86387",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N6_S_down.h5": "97ebdfdf3814d97fe94f22123a313bfb47ca50797a64af09c4eb239fc2bfb544",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N6_S_random.h5": "48fd611588003f5dcabfcad73e87151d6c47ef93a7f922d15e2d0edbfde24171",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N8_S_up.h5": "9a2a91d54a707e4e8a2e5bca6d50616a46f180a199316d121bef6add4ef030a9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N8_S_down.h5": "f0196ddd33503dd9f5a8c374447615497144273a993d018b673c880af5943403",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N8_S_random.h5": "55cae0cf22bcaeb9d52cbaba91768ad4dc008e9e58a1bdac5cd5327077ec5b5f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N10_S_up.h5": "71b66872ad72918f968c9cbc5ee2071e706df0e094ba40b37eb69f73998c5ceb",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N10_S_down.h5": "d2e8a6fcb5ac9b6cfc4f31d58caaa69e3717f07d31ccb9e6e8bcaf7e08c692e6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N10_S_random.h5": "fc8ed992e4856425c622ca9541c8436f70b3a83725d13fd9b6966996a7a07f49",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N12_S_up.h5": "8493663287d9bd25b5cb44a80dc3547caada65efc7fbd8621c951f8413ce9954",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N12_S_down.h5": "4d928cc51790930de701274feea36642db6aa2962bc78a3bda62bfd069623b7b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed42_N12_S_random.h5": "4ceef9036f3f94e3997caf5b2331860cd15f0351110f817b447551a2c7336782",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N6_S_up.h5": "1331e5284b2b2d5917ed40511c82b4f528280ccad4f4f2e6d57f979f76df0b19",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N6_S_down.h5": "529410d4d45c331da130df0f8d9d9dfa288924dbf0a73e0ec94b85314ff6f371",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N6_S_random.h5": "052f420f236e51e58cbb7beb027616a833ff190018bddd64d749263fb0516e7f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N8_S_up.h5": "90b60aa54467528c2a150fdc1aeb5e5c6808325b3656b8badd49af87b7f3b6dd",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N8_S_down.h5": "7d4f906d7ea934f38d394176972d8184439d65ddd6d45fb1bdb0820b66578dd2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N8_S_random.h5": "609b80ab01e6a183dc5fa212b6c62da579faa20c2e95dafef8db1c0a2f7e7596",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N10_S_up.h5": "7faa601c3300e43181f0860433cde971503b2c13b515dafae846a0b846c8b50f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N10_S_down.h5": "eb507be3a2feb9b58c552b3cd9f33d32c99f2f0e4b2ec945a8c59c496c0bc725",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N10_S_random.h5": "88b2e215f7212f13a0d920fa91d5958069389e19b7379c41a21075145f8dd288",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N12_S_up.h5": "dbd6918f34645aa1453334079ce32aa8a008c04de5f15eeaacb220c3147dffea",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N12_S_down.h5": "3060914fc0d5109027e4cbecd85d9c3bf827a29216a1d476c3230c780f88f71a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed123_N12_S_random.h5": "f85d29ec28e11cce672621a84ec76c79931638408bba4fcf00e9f1647ac55a56",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N6_S_up.h5": "c17f6e0e43bd475df9ee6e06df1ae425382eb1e9b9b85a7cbbcc7c12634aade7",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N6_S_down.h5": "a31c117210f8033d447f3fefa4afaef1870e392d65e4af29496a3b59839de8b4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N6_S_random.h5": "2142011d5b90ed2679ff6fb619c2cbdaae035551ecfb6ba1a809c599686654bc",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N8_S_up.h5": "650025774612cae4e2b4bd8df159b3dfc4bf7682c9622c0ca6732e24abd46a7d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N8_S_down.h5": "a6ab259636ff1d48ea7b00b166fc791fb0f571a2245acffe48d1cb0e7f88a131",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N8_S_random.h5": "eca4b1b4890089d9658e8ec028b1d3206649cbe8f54286ae5c6fa67dca5493fb",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N10_S_up.h5": "4cd096c5ee54ae3e920ea3e21df84582682c8710e47175c43d773795f3165c38",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N10_S_down.h5": "9d1b88324e316caaf1a68bf5bd0e7a19ba06446a69fcbec9c8abaeb889125ddf",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N10_S_random.h5": "bbf30b746dd6078c1c30f4f7a0e80693db1aa493881b100cd686a9c6ae16dc62",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N12_S_up.h5": "3a3ac8e29b6afe9503ad40c7d6efb6480464b9d0deda019b6cb1aca17594507f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N12_S_down.h5": "39717081b2e410f0f041f8030b83aa9417b36351dea9119e88c9841fcca5ed07",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W0.5_seed456_N12_S_random.h5": "8238a9784b2eb5b5ec2f67563186c528a305a8fb8ca95cc45683c78f31a3a5f1",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N6_S_up.h5": "2ef719ec1ab36e2f0d8f39a365c12f0615f4d5683f46bb6c5ad632d0273969bd",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N6_S_down.h5": "33b04cebd0ad9ce0b0997a7ba8c9d8ce8dc23a2d2785dd042dfa16b284c5c4d2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N6_S_random.h5": "3d36ca9c6e4dbecfecb43c3f98498fb6f9426e82e9f1fcdc35ee9f19ce3c0c3a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N8_S_up.h5": "f9b6153fd5edb4c760e9f005753fa71c50b26f0d925caa2496c5e39e2f5ad286",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N8_S_down.h5": "987bbf52c2d6c577d5f7c8e08e02c7aac675818d63103d8cf89ec86f52b5bdf1",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N8_S_random.h5": "f2cbc864fcbb6cff67822cafb96461077f6a2d72ffaf40d8c593b6e36861ef9b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N10_S_up.h5": "c7c7726dc0f5a293737b6b653cb09002f8cddddecdc5edddfa1289063860bb9e",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N10_S_down.h5": "9424da7ca9e514398def07286ec9c064f5c3390cee678ed76e7e37650c111eca",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N10_S_random.h5": "b1ddc8a32570157ec1b2fd31e8068c761e8cbcb0c769d0d2d7de25dddfa5a6b9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N12_S_up.h5": "1080c088800e666be0166546fa710436d1ac8c9898916175a4557c8b6e96fda6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N12_S_down.h5": "78560842aa1fba7c5d49b4c92306b967bf23737d5730c3337bdafe21c1874675",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed42_N12_S_random.h5": "42f71fb9d4b733ef23043457254fa9aa759c8f7a6ba987bf768c296d5db01977",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N6_S_up.h5": "0a0137432a5303d6402551ea31f0226e7c80574bb4cb945f7dc7a4c9b7cd1f58",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N6_S_down.h5": "e703da197ce8d80f51ef4621c7fa7954074dc1da6d5f1d1ad925a9e91b8309e6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N6_S_random.h5": "798298fad44642b3a7fb79d79d1fec93c0583d063690901f2e67b1dfae9153b9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N8_S_up.h5": "1e29e1ff27ba1d92d89de8018844173027858dc16c524d6e4273c3206aedf356",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N8_S_down.h5": "feba510bfda6bdba15ec11dfe6b936ab9a20402c0a861519602e15704ab3f52e",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N8_S_random.h5": "e60c4d8111dd8656d29e86a2772f73d27904227fd246671a382054f4b46cfd4c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N10_S_up.h5": "e686952d98b36f06567c03ea784997aa32eff85f210050fb6bdfb93b045b15f9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N10_S_down.h5": "0591b2b7f5c463c58b7253a7e3efb158e3caa8da9fe49fe4cc4351b75158d6b4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N10_S_random.h5": "bc1150a8a99ca4ca44fd9cfca140cd8cbec720ccf54e24da74e50a3b7a010914",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N12_S_up.h5": "a80726565d6e77dfd0381c571f0ebb04a0e206382d8c835869c485bf98eeb5ab",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N12_S_down.h5": "af6b913b67e2a6c227a11f9b06f9a08613d332487ca181f378320f896e6646f7",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed123_N12_S_random.h5": "a795e7bd3a5c83160f9b0ada3f74faf4018dbd90921b1cf22cd31b19af240f72",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N6_S_up.h5": "9a43129f7bee56949ebcf5f6e49d9d2befd4d82ba2028466dd3140831049d469",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N6_S_down.h5": "413869350849caeb600558ae02cbe634afca372ea0d378b77930eb103e126a78",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N6_S_random.h5": "439be189ed05502e4e3b9dda40f0750661dffa72d8690140cbbd811a4c16274c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N8_S_up.h5": "5c041096fff7a174ac725a3e87bf7e7473cb2d2f94d6051f42e2f32e3598a3e8",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N8_S_down.h5": "fa1c56a65282e7aa921b33753fd342fb908b06f104b02e713d98b665e2c5863c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N8_S_random.h5": "b83bf8220e03c36c55cbf76c5cd0ea4b78a5a87601d5c90e0d6ad48abcf94471",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N10_S_up.h5": "1edffa199830d87a9b52321ad83eff5c959edd248dea78e3ada8e44ecfeba0af",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N10_S_down.h5": "af931fec8ab061e066ab02a9278f296f475452c454c371d633169a957a556039",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N10_S_random.h5": "3dca4aa2982e43451bfe42c06dc81642b70d378c0d62832379cd151728eff814",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N12_S_up.h5": "9ce5ec2b73fd87d31deefd4dd4eb91d934594b9a515391ce31169b6d4f8859b1",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N12_S_down.h5": "d99474293f0e5bd329093e4fcb77f46cf8dd897b438a2ab1d45ad07a9ad643ee",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.2_W1.0_seed456_N12_S_random.h5": "28b4e473a457e19a0dc441e6bc816b352bea8c88c996cd1103156b9536cf3550",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N6_S_up.h5": "49fc122c2a2d9e9e56feee2afe95efd0ecd9137d31d1d50c8de0272afd61f36f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N6_S_down.h5": "e681aa53794c2e59c92afb3dc7a636657be0b551dbae63a192d38d9dbac977a3",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N6_S_random.h5": "89d24c9772b4a47be3a0a6f36025b4ac9b52f4f77285c0565535cf8b296bfd7c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N8_S_up.h5": "3b16cab128321821152792b46e8d4ff0141bdf12c2116f0383e36a5340fcbced",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N8_S_down.h5": "1df72fa55a2cd9d55a8967c5bcb28695db5c6bf3635807573d35e5d39d2dfc20",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N8_S_random.h5": "7de2cca3e6e9473e183bb108d98aa4af14d5254dcefd72032960cb0061ccf870",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N10_S_up.h5": "4f0492984b146e59155c7620cd8da70d2116841fa262ee0ca54e069851236895",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N10_S_down.h5": "5dd68c45cc4a793a8822fe04e0a9429c0c715840d67eecbde4b946cc37c008fa",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N10_S_random.h5": "1654d96c99ec5e7afd2f932d435616299389076dbf895d13e9411b7f5b857fdb",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N12_S_up.h5": "1bcbcb1290de9d5755c41854dc9211a5d74c9682f900be421bc7565352da4ec0",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N12_S_down.h5": "03fd134b880c60e2ab618f5870acc79edfc8c185f7e7351959558d5a8e2f8f73",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.0_seed42_N12_S_random.h5": "131939c725a082e7e672ad99c94d5a3f86ccd6001a68025565877c1d3e84681e",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N6_S_up.h5": "5b710bd2a5fdf3cab7d0a25acfdb48af961f3a8f16d83975aee4c098a2d14716",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N6_S_down.h5": "04c57af65b21fe3d5e545882b90ab5137c80b8fad2cdeb962376578249d56edf",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N6_S_random.h5": "5c5b2c89d722399f2f0f725a70f3153fb99a969ee084d0c488c03770bcf33ff3",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N8_S_up.h5": "ee75edd9a6cf153cdc9554056d581bb7280c5f32a17bc91b667b180ccff911a4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N8_S_down.h5": "98b75a77cc17e9c825d5297ecd7fc1b0c6ba797a7ff274cdba5abe50e644e37b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N8_S_random.h5": "371e283c4280c5bee77fb82b22a4c8c96c9ce82640ebca7a6b37c0de2ca4d434",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N10_S_up.h5": "72f158f6008af46826540ec30598438ac53dfd5aac3bf909c22bae98fb40f2d9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N10_S_down.h5": "2cd5ac541bf791442a816afc2453763209a2f9492166c07d006dfdb8adda8400",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N10_S_random.h5": "1f5f2849918a75ad143a1d248e9182453786eab32ee93d1f68a9046b5188558a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N12_S_up.h5": "60c0156f6cce52d7694050db5b2d2f1a050bdc6998720b1067ee02b4102d663e",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N12_S_down.h5": "86c72a371122827bb02a9ae361b6c83cf917910d6ade7262e086799f5216272d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed42_N12_S_random.h5": "4172e08e52bdfc26d863c538ba5f32af060c95fa20a2c54a5bc8ee1b9050672b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N6_S_up.h5": "d0ce0b44fd863d7cc7ab88f10977ae4f69a457669bfc342e72e9c536c4585b4b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N6_S_down.h5": "1e77e2cb63b8475d9cb028fff6d021147248c99d2daeb01c9ebeded310934e8f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N6_S_random.h5": "ddcac67d0ae29f2ab0327edc2ddce740919f16851d2beead4511859fefdfd641",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N8_S_up.h5": "0e2a8ebae0a931bd46f3d7f1ac8a4d91162fc628f75ad5d0ad07acf8db6cc95f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N8_S_down.h5": "81932ecc0055924daafacf20f333183252e90e28c3e51ce02649628c6c40f758",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N8_S_random.h5": "a597b41a47bc738941dc73b8acb8f39f526c1e168ab9b36f50e70f0fc4de12a7",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N10_S_up.h5": "0c2371dc2e07bf403eda8c7051bd969e6e8c9c78d64776844cdf69804327c061",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N10_S_down.h5": "f5b4e6ff28acbee99479bf7d2074c13e59c7a9d37487078fb1f6cfaf28ba4de2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N10_S_random.h5": "0add79a061bb2f99bc2e1c101174d7be1948804d9089f59766bf0b0927f7d8de",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N12_S_up.h5": "bcf8f12c31449cc2924e2635dd66c809f0ce81c6b7cdfce8703f0b994a194190",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N12_S_down.h5": "2087ab126e3a70293d9ab0929a9548e167beacf559ee053d6c71bbd1966cfe6c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed123_N12_S_random.h5": "57247eb3a32677462e7bb6b4b0b7fc2ed827568bbcb1eabdc2ca2c5b6be1ae40",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N6_S_up.h5": "41e3dedc9e86c123ad2c0c6b492017cba16769dea1ffdc54adcdb9eafe72fde8",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N6_S_down.h5": "28216a8dcd932ea3e4a25ac4ff2d8b3ecd6c8d7ffcf2f1388302aa90c7133311",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N6_S_random.h5": "370128eaaa152ede8d3680b0fefba0ddd1779f8afb442acca920f1992f1c975b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N8_S_up.h5": "4ad8c08522d0e5778e044f6968cd4eda2a8aafaf81668a790fcae20265325859",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N8_S_down.h5": "a00d0d6c79684aa0592c8158d3e7dd4d606b9178a5a5cd58fe371ed3657ebdad",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N8_S_random.h5": "f8b6b32eed7bb4407971ddd7599039959730f9e7e01706f844d940bddad8ea22",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N10_S_up.h5": "2ae581525f9f03783fec2cc0a4e2ad33a6090445c8d37ae3e1141d28853cfc4d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N10_S_down.h5": "d78b3f413c01981188d63fd451280cfea672be68eb2712e31f33a21f7c1935c4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N10_S_random.h5": "116ee8ff96e07bcf35a1f9fa73a93245440c09948407c7d8b499c3acec6c001c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N12_S_up.h5": "f8fac16dbd49ddfa47bffb38fb7be34ae90b671a3701d4c05d9cf33ff33843f2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N12_S_down.h5": "3fe4065a060420cd3a6eae1c132316ef42a0e02a74b58b1bb2e537356c837669",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W0.5_seed456_N12_S_random.h5": "b5d1e3f42cd898c24ad564cd8c953a17e62390552502cb7d9337890c434104b8",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N6_S_up.h5": "7cf82743d63b2c73800b1a8c499e5dca5aa103d3cc250bf9ed48b4d3dd0d8ffb",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N6_S_down.h5": "cb0f0a3e0ba205f20fb5d96b5d4eb811cc47decf42490906d417a15e2ddd6714",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N6_S_random.h5": "5f5c401e28cefd5c32ba47315b9250b3a7804484cf27b4893fc5a5b7585bf10f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N8_S_up.h5": "ae8c0e53b90168cbbd480070ee0672e8e64d93bfbc91d7a8ff027cfb8eea7d36",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N8_S_down.h5": "d8adab37a0cccd0803547c0911603efeca303591dc15c07997879a2ed0c8d5c2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N8_S_random.h5": "c92f3005f1fd55928baf3cf0b75632ce037d7a81f7b0cb85721def55264b8cd3",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N10_S_up.h5": "d7fa2d7c8ada8810083b996d90cc0c699fdb02a142844955c77f352b72f24ac4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N10_S_down.h5": "1dd016bd05c9673ab406df7749b86ac1d3017853eb4e9ccbd4950d6bb8d9f93f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N10_S_random.h5": "7009ea6e31d74679fe87d09db087a3b0ca03431b787803d37856ad4777a90b8d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N12_S_up.h5": "e727d3d119f37eaa30a72fef3c39d598ee577eba4c85f6f0f57bc4b5a9114323",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N12_S_down.h5": "aeb62ead20aaa99e096154455cc2ac6e9f1b8eee4130217beff78b358d51dbe4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed42_N12_S_random.h5": "82bfd5d174a3bae1f941c32c2e052a5b181dde281b3e3713ce799f94b8c1c113",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N6_S_up.h5": "e4454ba3f017a8e61ef85e16e306ae652474b9bb6e4ce970107a331863764f2a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N6_S_down.h5": "6d814162266fd52acf07f7b565e918822f8040e8a05ea231dc2c78fc4a7c42dd",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N6_S_random.h5": "665df475f1baa0bcc25eea5899a2b73a3b72f5b928a7b156238a2c7b784d4ec5",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N8_S_up.h5": "38f4594559f396798d17669ba69bcaadf23b4e91f2f2abde35610dcb8637ff26",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N8_S_down.h5": "c647744fa41e498991a3a015fc9dee02fd2d7331893fe97b4d9965190d95985b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N8_S_random.h5": "aaad5ab7b8cd3f6a9ca4fbeaf8daaaca3d73a243891115bd12679c1cb55550ed",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N10_S_up.h5": "81cf67caa7aae97e8747f16009cdbccf5995e229476d34e3e5e8e6e1c68b8c85",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N10_S_down.h5": "ef463c2980bf5feb4ba7a00c9ba2acc1c881ecc832341121afeaafa122463aef",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N10_S_random.h5": "dff4966cdfc7c0f09edc932cee4153f56171ee0ccd80860bd3773fb74d6028b7",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N12_S_up.h5": "63a799f7b45351a992845c7153105ccfb7e4a1ff453df294cd1e2bd8a5c11865",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N12_S_down.h5": "80d94be91c105862ae8eedd64c53e6a4eacf61c774f0dc4d67d9e69ab69391c4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed123_N12_S_random.h5": "67bfba1ac03a583a82863a6f7f3350c145be3bfe08ece6a0d744f266801777bf",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N6_S_up.h5": "a78a805ea74c8119c388d126aba84ab7357c147f080041d7f953a56707396564",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N6_S_down.h5": "c28dd1ec69277cc002c3c3cc96c755f78f282559da441472ccb541eb4daae518",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N6_S_random.h5": "2dac480b26015723ec5c2bb5ed19ba694c727746890c309fb4ea56e721916581",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N8_S_up.h5": "6af60b043955e2c763648eb9539aba4473cd020f6dbed5a7309a997a86ec9ae9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N8_S_down.h5": "cca4d64d3203b001b149e3ea314c4d399091cb6175889059297d8e5229a0b5df",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N8_S_random.h5": "33a8fc99af898ee08ade48fe0122e2dec7164025211cde33155e22a778b1d14a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N10_S_up.h5": "7c3ae8f549f1a58a1fa7a286d0b078d92a7e8bed2b782bc81bb1198977ed51fc",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N10_S_down.h5": "d4a27ad6c9d897ee68dbb64072cf4ea2ad0451a0ef3992d4e8c118fc8a1d9176",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N10_S_random.h5": "6be7749ca2411393e24c4424a1f1426ccfe5a120ea48f13ac3d3baaa779114dd",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N12_S_up.h5": "b5de26a79865537ce510915d840a83e153de4390f7e23d88c4fde700ca55849a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N12_S_down.h5": "ae3085d45656d948110365d6d7d52dd7e9f8782726f1f71f3e6c0c9ebbe7e438",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.3_W1.0_seed456_N12_S_random.h5": "f4f121c1a4857eb81e619b5c26e6352d432258751d7b72ed6cb50fe412ae01e5",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N6_S_up.h5": "e19a33480bba4254ea188e7c94147d4ae6cfed610b5e10e3ee46c98f9a44d5f9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N6_S_down.h5": "86eecf7f5e82f3fd337e827abdbeaa36696ae069ec5b1664327fab34ce7874c5",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N6_S_random.h5": "5963d2c8fc77c12d39616395ba194393ae5f1a4c74dfe894ff0e12bb9a3c9638",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N8_S_up.h5": "8c453fed05c6f29fdd762cf3a982e292998130ad4103a401d46559b76c1b2874",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N8_S_down.h5": "d04f928642c01f6b5e2b010af6c83828666903aed9ff41469de925ba11830265",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N8_S_random.h5": "5899ad55393f84d4d93011bdd069efbf0fc7828fdf8ef17cba1b78d37f488ee9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N10_S_up.h5": "4a774cf4a80ce562dd94d0bc8cfd9293ea2f595db3f7c5bf091100dfd31e2aad",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N10_S_down.h5": "1655a285415a852f4b922848c35ecc5e2ecd693530c4c27cc60c3ade110d7405",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N10_S_random.h5": "f2f49981f287c96fa4576f0eddda6a99714bb82b821f6e960d25b78a52d5a51d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N12_S_up.h5": "c038ac98c2bb777fd3e1bfcf27ad88d0197eb92bfe0ab88db9887178100fea9d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N12_S_down.h5": "c5ac81f9a99b1b440d7f2d89410506a741c6445a8241e7971eeafbcfb46ac821",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.0_seed42_N12_S_random.h5": "56caf28ca8855d1a6aa74f5a894448f1788a225bbded9167733ec3ce0247eb3a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N6_S_up.h5": "fa6e7a6c620bc279316501f8e2f6d5bfb4a180eaa5f62c4bb4477e6261cae7fb",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N6_S_down.h5": "484829ae4961370368593c0b0c16dad2660bc9c33a90e287d3485b1c9c03fcfc",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N6_S_random.h5": "4902181d3a8cfa7e2465a610832ee9c001ca9d35d44ad67e9365381c23f7fb1b",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N8_S_up.h5": "59a9539e17292003a7d2e21fb9ce9f54737e1b672e0a9b606aee53146218d47f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N8_S_down.h5": "42f6250b52b134466e423d9ee7ed21b78f9e05cd349d859726470aeb16c205d7",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N8_S_random.h5": "2e48f8f9ba698d56da16f01a3db83f8e885370a1848b78de225644bb0b67c832",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N10_S_up.h5": "bd129014e6dfa1d7e4dada14a9261f936446b565e99d29e11b5a029e2e22dfca",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N10_S_down.h5": "061b5375661751370c9a72eccf3595203275d481a8db53bcd13043cfdf526c10",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N10_S_random.h5": "17901bb55c6f7111822888930768802b178e8170e2951a86803497d102c2c4b0",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N12_S_up.h5": "f14b756e45e98494bbba8e38449ac0e6e965d5c7a13e68ec78c3eb278fc901b4",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N12_S_down.h5": "eebb103712dca0e44ada3315a5e60cf1fc726417919dfbd76b893d21ce485810",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed42_N12_S_random.h5": "0f1d45ded0d31bcf33caee1f165a5dcee4f73f604df2e08f83f46ddd286e4422",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N6_S_up.h5": "943339f2300f2739b6fc444be931ef0d74d2b8ea571e316490c546a9ac0b9076",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N6_S_down.h5": "9e4db7ff8f9c610e7afba64a63c28c49bba6c0f3d4939b5ee19f742ec144a1e5",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N6_S_random.h5": "484e34012fadcfdc188535914b88e0bc1a4e80241bc2b68df1c819a603cfeca2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N8_S_up.h5": "4d188b3da53ba91c67b6f9b6a01a0b6551218d5f18a215cae3db8f4d138776af",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N8_S_down.h5": "d0a738129bfd7a1a7e4ac77b782b6c9b918b71899f05b7b680beff508f0ea3ea",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N8_S_random.h5": "4e4f7459b4dad069408fc0a0455724da30a87bbf4c1d4397e04def9d5f8e8aa1",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N10_S_up.h5": "c12cfa7b53934479254ef4b4ba7aa9107108f3812dc85bfe92811fa9661760ea",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N10_S_down.h5": "3dd647ac1d41688bf27fa3dab69ee119f8bb2af7cc31c241944f606be6a0ea9e",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N10_S_random.h5": "38e0114f00e6f1c71700b95c86f5ca72ae222b3b553e941fe2d5248dc43f90f2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N12_S_up.h5": "7bbf2cc10cbf96d49c5df8adc8405f3f8b30602de973cbd5a71f4fcc5313b1fa",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N12_S_down.h5": "feb4556b8cd915645e61e824ac824ff2b10d78dd7bf62b202cd3c864adf61a64",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed123_N12_S_random.h5": "21adac0469cb38e91750713c255257ffa14a730e7a6a37638c5a568f2cb26fc6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N6_S_up.h5": "d9964c1c6875b0d234e333b7efd0fe06c1374ca86127b98d1d2a7f11010af374",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N6_S_down.h5": "05266bcc46fa6dcde9966ec4c6cf9c714b43c56fcf186d3b024ca1602b2f5b28",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N6_S_random.h5": "52cc9610db2e3e80512a91ab2e6a6e1dc5cf5cd4ee1aebb39f3e1a87826c6467",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N8_S_up.h5": "afae9104e3bfa32c5be0b47abe5c84dea9394e102bde8e28a866a9c73468a610",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N8_S_down.h5": "67bdd800673945a72ec924f5505bcb21a91a4acc6ade36a60389a6cec15c1704",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N8_S_random.h5": "16ddcdaf57a25dd9d7e11c41b85648682cbce72fdb6dd92096c7766b57b82870",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N10_S_up.h5": "14253fe52bde3f9c6724ecd83439a594db7a8dc146b521cfc4b635079607d8f6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N10_S_down.h5": "b5c251d946e38ecc641f224989ac0d9acc1450805bfe179e7419c86ceced2a46",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N10_S_random.h5": "6bd9cbfe3acc79ed636a867de409cedc3f6cc0dfc40326f54d61279e761e0774",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N12_S_up.h5": "4a653a9192d9aa79fa4494c62903400e5d04caafd30a10ac7f8fbb201f2a4295",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N12_S_down.h5": "24467ac1d536a53d689ee5d8841b2ab945ce6dcd30548be1e0e46a0552ea775c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W0.5_seed456_N12_S_random.h5": "697eb3543e46887f913a0463bf43a9b1590fd2c43c0db8e6394bc72abd14cd6a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N6_S_up.h5": "b60cd0278c0fa4a4bc6a5508b32d79e8e88639c92f3a8feef6f27f00f6570a65",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N6_S_down.h5": "c05d97d23a037dcede31267c5276a4da3ebb20af36f6138783eed6b04acc17b0",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N6_S_random.h5": "76acae94e7c92ef77a84befa259e5006f869464ed45d0668ded8a306e6e881c9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N8_S_up.h5": "30fd832f6f6596526aa6d53fa3ffd5b3014cf65e9a85474b4f3ce85c8280bf8a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N8_S_down.h5": "751af5ecb5f976025aa9cfc88af16f15448dd1b39d2af8274eb3257cd75df0f3",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N8_S_random.h5": "e3b629ee8033f6c45fbbb617e4623e95a154dc19a97abd7dc26b62eb2b29230e",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N10_S_up.h5": "43ea6f9aa90b5b653d284c07ec02c345cc1272cf105f063ea81cd87e1c9e1d68",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N10_S_down.h5": "7a125cce5be62374a91a5767bcfe2a3de6f5b742c7b2aa39af5c55345c140a50",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N10_S_random.h5": "74a328921b9289fd2b8f2b9c8c82709e0a94336fb8728ef13c3cc2aec0429fb0",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N12_S_up.h5": "aafb5695f5b19ac6a0e6bdbe8c4e6ea51a28475c10bc284b425988f02f271b33",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N12_S_down.h5": "64377b35c9932b2d812a6fdb3ceb399cd47753b9d5239e6eefc2ad61e4b21e1c",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed42_N12_S_random.h5": "c6122d68b3f8901e164457e18217a72cf970ffb09d2bd7ab26a1974100544ede",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N6_S_up.h5": "a23cf06f39acacbeb91f9118097191849d84714962d147a0844a61c8ad8f845a",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N6_S_down.h5": "1526fd96b4abad991b94a68defd8387f3132034e346c26b7198e10ff81564724",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N6_S_random.h5": "a99ad9fc69443b71602218ccbd07debc6c1d2fde001d23bdfc05e2886926d6c0",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N8_S_up.h5": "c1578a177fd5f3d8d5ec3699b7606ae62bdb0956df1227db8f5bbaf44172fb72",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N8_S_down.h5": "0ec53bdcadf5522c9c5bf6a1895c396a60c14a03a405ca83336b68b0072fe279",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N8_S_random.h5": "03f2184dccbae68cfa438325710b37ffd9e21f278f1b819fac4b606f311ad764",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N10_S_up.h5": "d928a99fa873c039ed22df0cca6974e895306b13ed4ef7307e234ec0c02a1362",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N10_S_down.h5": "dfb9c2ec4399e2b45f01de039202f8ecaf4d599d07aaf3523c07c8bb1a98374d",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N10_S_random.h5": "c491cbfe282d0bc0c9d82f6eeaa41cf56574c737355575db06f24c5d71d54ca2",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N12_S_up.h5": "45e57f0a85d3126506029935d46f7d3badff88499b47a169b09546277c5ec466",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N12_S_down.h5": "ace6f6f83396747d47c676cf8ce8f4ba2176fcb0acca02059081f9e66917ae34",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed123_N12_S_random.h5": "2edf304d4f10869395ed3fcd9b3337fdf6a6e5e500b4d7b230eed017c4aa9f62",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N6_S_up.h5": "7c43cad9212956dbca7e31dafefeb8deaec3751b1d7c22ba2981d8feee1b0016",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N6_S_down.h5": "26982e803717263434b5463f163675cc6608bdf9f2cc7ff173ee313dd619b2b6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N6_S_random.h5": "12fc5825f27266ca67094991bb808254e97a4d323ab032c45b4a57924ba42065",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N8_S_up.h5": "0f4ee6f0996ca158b898f10df7447fb9b51a2971554705d55d6f1d32203fbac6",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N8_S_down.h5": "5fbeee78344c4dafdea5bbffcbf2cdbd6b002e5f799c2b7ef95832e01108bcfd",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N8_S_random.h5": "595f592b33d4f4c05949c99cb57c664178ceec4dd2e9f09a37b2d69171ee603f",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N10_S_up.h5": "9e1b05251845dc4af9bb3ad95999b2a592ab4688f02aa799c32e617524547fe9",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N10_S_down.h5": "681e37cee57450940d98c1ed7f4260c7ebf1d636d9c1077a4030a90acf0d8e46",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N10_S_random.h5": "c2175a464e9bfd7b60f639933e3e56ff69c91cac22235febf416a768f26107dd",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N12_S_up.h5": "859db336cbc776964d29c04f7554da1767e34690256fb43fe1cea6f753bd8572",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N12_S_down.h5": "d75144a6cb03665c81449bd983f031c8aacdc6d682a66f2e70245357d8e27ede",
  "data/raw/phase6_gibbs/phase2_exact_randomreg/lam0.5_W1.0_seed456_N12_S_random.h5": "b7678553dd20fba1e0bba44c0b12849cd00e799abaa3a9d4f0a67c5be60d6797",
  "data/raw/phase6_gibbs/phase3a_scale0.35/summary.json": "556589dfec6b558aa25e625fe77657752115ab90de9470c455abf81c0d172ba2",
  "data/raw/phase6_gibbs/phase3a_scale0.35/comparison.json": "f8771d2ed54cb75a1d8c8871ddee343d9eb3261405320c4309eb47c62e79b3fd",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N6_S_up.h5": "54fb85d1dddba6d06111d3a4e168c536caf600766c27bb2b41f8fcddf860238c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N6_S_down.h5": "61ee8c1f11a238d149061e8fb996be436074378984dacd3ae5fb81028e8f8ef9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N6_S_random.h5": "6321edf860f8002aabc801dacb0c6c371ca69dfa3a337aa7840ac0f80b3a85be",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N8_S_up.h5": "44cd11457fec8b0175a69a0a37ba86f9f560e9cd3622e0f80eb2dff4eabf5d69",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N8_S_down.h5": "ca6317fef0f7b2cb4a24a0981ed81a02f98517d4d9b5a355b70e09b774434c72",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N8_S_random.h5": "0bc8bd7a43ff6d6daaef49751fc812f4292cff2afc833cce413c6502db1c010f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N10_S_up.h5": "984f90ea3116363ea40029a41d385eb0200e2bec7b82dc294afb1edfc4fcbcd1",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N10_S_down.h5": "2acff84469eba26b37057e4aa9f1108e15ce27f31b8d94cd69cf61349209b8d3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N10_S_random.h5": "006d739609bab9a5d053d72fb989b23462d75447b02b6fbf9157a43cb1511899",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N12_S_up.h5": "052c3de02fe8cd41f31383dd2b8e7ce0d59190a788eff91373a6c13dc0fccb45",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N12_S_down.h5": "12717257574d59db6a57e8c0fba07252b7e6573bdd7aeb6073efc16cf53ea6ff",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.0_seed42_N12_S_random.h5": "1ace59202bf7a04b0df1cb4fc80fd1d239ebe036ab02be2e9c2b56fd8598af14",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N6_S_up.h5": "d4a89c82d9a9943708c274dcd35505b3f6fc18b8a18d172844548f9e7da078bf",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N6_S_down.h5": "3bab54bbe8cb60a6e1fb32aea494234e729b541ccb4c285a751f4ac269cde523",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N6_S_random.h5": "6c599eeba03202619cc54690f8f1e497bc8c719c5465e553034d69c7c05a3bbb",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N8_S_up.h5": "987a6f2e45ee37651e7989b6f52dbb01c1a4b4749ee1d8c1e42c752cb15eb1ca",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N8_S_down.h5": "8f9617e869d7fc2f11efb3777fe2bed8bd7a0a36d2e708ac8b089fe24d9bd450",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N8_S_random.h5": "90f88aef160510e1312433bb139ddfbf033f3897b2c64db5b2596c565dbbfea5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N10_S_up.h5": "8c3dd4bdd0393199eb5af4f39520197bd6ddae0c5e6d745ca59d45883f484690",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N10_S_down.h5": "c51bb2af3db75ae35c8c0925828d3037386e6f9350f69f4de43f7186e2a7ea48",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N10_S_random.h5": "b73791a8cb1dc3fbaeff3672c7c25e6a6ef1880a64b882d07e1775729be9edf5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N12_S_up.h5": "e5cb4d7bebd44b7d2bb0fe493befee9b435152721d762e9bda6565d9a0e1e924",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N12_S_down.h5": "ceac7caddaa00162470ad22f34677929b33d0154767ca532b39811e3c3d56f1c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed42_N12_S_random.h5": "9680411582330df5f005ae6e2e46c6b352589671e814d3cde47d1a3cb8783f4d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N6_S_up.h5": "d86366dbd8d40f8bc006e933acfd2afbe4c2365e288a3bafc236c9846e66df42",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N6_S_down.h5": "995244aea1a508886b78aa4476c487994b49f2d10003cd388e7b6b47c54e87b1",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N6_S_random.h5": "93d3acd0707425110640d0228852e992f312a5586109fa6756979b1e065433d5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N8_S_up.h5": "880bbdefd60a509160f63017ddf04e73a230a3ade6df372069b22495e362de70",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N8_S_down.h5": "d61bb8aba394d7cea5df8809efaafc47a652ff77ada26b85c0a9714f4fb60f5a",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N8_S_random.h5": "1eb4343426d9e3dffb3e0e959c709a7c1d86733e1920901373ca0298a58a2457",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N10_S_up.h5": "0015f3933f5275130b1c2d139f9e88afbb27d9a341a5c0b1b1b8effcb582e6b5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N10_S_down.h5": "018d0347307e16afc63a76f1a837de940661485f7fcd73fb3fcfc69ad9178941",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N10_S_random.h5": "0e955c30f21698adf6aca966881b047647c8596020e326eda146189f46395785",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N12_S_up.h5": "88b08681298ea74c57ced857fd9ea22fa218c9e7057ffbf1417fd6654965f704",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N12_S_down.h5": "6defa191b3004b579949d06ee3f523e33c999af62c8029c11b3b38a172abc141",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed123_N12_S_random.h5": "2e0c426f7a264c2d1a3717c3babf0f810b3290ec10f3f6011ea5252cfa6174c4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N6_S_up.h5": "edf2ded56c0d8c8349bbf36b7b171d673b938ef027aff00232a07404eea4f4ca",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N6_S_down.h5": "2ab9163cbc0e5a6b833173d652163b0e8017d760369ba4a9526752fe6f923293",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N6_S_random.h5": "8a500637aed8f489a90f71d65e7e34eb37b45c63b19c1b14f6ca4edb4b2eb9ed",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N8_S_up.h5": "b151a25a08a167dcea60435a25112dd4cdd62df9618129d51044d89d4b877573",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N8_S_down.h5": "9b4db352cb03547a454f3825419a7941f87cf48c8b3f27d440b951467c955e3f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N8_S_random.h5": "dbd6412f88c996a85e697bad4bcdbeac6b665981cd664a5a9e22e95d97014f9e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N10_S_up.h5": "560079acd208bb6e8cb9833da5e19abbc033bcddbddc47868e6173c8566657ef",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N10_S_down.h5": "73da447422f71cf5eb1f8ec3ea8ab7dee69e026e449e63555ca93a9c4ad35e24",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N10_S_random.h5": "50f998f0f8ed92569d75088cc696bf59f3d8fb769d119f1ed62c6dcd02290b64",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N12_S_up.h5": "7cf2f5583adc4db2e87e44be4bc9832ff5a5b825a1e4b2d6bce56a09d6b6dcd6",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N12_S_down.h5": "fa26476b6324c3bdba9327bc74396730c5f4bd3aa24dd8413419643bf39701f5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W0.5_seed456_N12_S_random.h5": "ddd126ef4d7e387665c465e6453766d7a52c89fc24b147adf7103b5f2baa6d4d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N6_S_up.h5": "bd9d5ea5d9f0baa9ee15aa0e76084288af4e03216e0568147eac62183eb983ce",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N6_S_down.h5": "c42f194727f56b73a4f3255dc96c416c5ed317447a3918f109c813031060c712",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N6_S_random.h5": "fc28d03e942a949ce18f55080016122071eb6b332d44fb3e3418d44e58e11f5d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N8_S_up.h5": "0b1a0e580044dad0e19bd5975600df2c51dec3c64c1e5d356803d9240153a765",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N8_S_down.h5": "17bdcf569bc0ec7fe2ed3773ccb8a1c44825a23524ca26fc289d5522f4d87ac7",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N8_S_random.h5": "42b54ecd7bece35854eb20b33fed59a76bc9defb75f174016dc43ea92b6dd042",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N10_S_up.h5": "84974df0c1c971e65e572a98276d168797bf9d0c607d961082809ebb8d3366cc",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N10_S_down.h5": "10ac271f08c351eb556c3c77f6d172fe9c0b383577f319839f0dafe5e0676511",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N10_S_random.h5": "2dfd36262af05c4f57df78c8f39f86e9aa6ca599aeab7d720558e00ddf68950f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N12_S_up.h5": "35247fa3d9e1dadae04221299601f375b7b21546f731899dcf23019f4b8142a1",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N12_S_down.h5": "97509b7c429c84dd5836fe2677b6263c976a100a8c02f61ea95947fefc9d1777",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed42_N12_S_random.h5": "e89eb709f5404d790a0e77bb2622fb96d5a49b505c3e382c8e45c1d98cb2c8e5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N6_S_up.h5": "82cd57ae2d752a0b8cbb8beb2d71f612df22dbbd900be116e118c8ca0faf54c9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N6_S_down.h5": "17b172a1db48e5fc53630d63a7e77f8cd0536fa45d036081413ae955cbef6a1e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N6_S_random.h5": "8542a28caa01f15f908e3c2c728a2cb47a233b5c2a2f1a8402a1717f85dd2dd9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N8_S_up.h5": "decb02d3a7a9134366aa2b91e2f8276181012fdb36b13c82f76f88523cfc13b3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N8_S_down.h5": "63481e9356f378e9cf8abf295751b952aadb5f71e5442b25fafb068d6550b1df",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N8_S_random.h5": "55eb8b3317b80d9012020eb6c8b763db60c94021ac2370c5ba1b70fec0acf6c8",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N10_S_up.h5": "0751b9432e8be7b5e2d5d00d8a38d1a8c60f6487d417faa62e81ff2a170e1c70",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N10_S_down.h5": "79908efe85419750c54664fc700d5b2b578bae792ab815d43a84db52ec793251",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N10_S_random.h5": "758394b167822c8a1c014969eab234050ca02d7a41e6627a393b0182b6fd16ea",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N12_S_up.h5": "0d807ac81de99caf4f2f0c4925be67a5f7e5f8c3e4e87afe6306915b2cbbe522",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N12_S_down.h5": "939bbfb5a3ab70b2566cf9d10d76efbed96a0a04cf0023c3f19fae0da39e90aa",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed123_N12_S_random.h5": "4d7f1a3e000aec2cd4f2966afb3a760626baba6307c17140a75ebc217debc44c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N6_S_up.h5": "ef85588b344abed581e0eb19ee14a3c9d98a9321d22bae9d36ee08d76d541867",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N6_S_down.h5": "eba81316430b948e86908ae740fe5d0946cee37c55b3541c6f61e06105e07690",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N6_S_random.h5": "14759da3bffd48264659f635760c497607fbce70ac44211a85a9fba4400dd8b5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N8_S_up.h5": "54cc7a481cbe60fe6e481e0140c60d5a2e22732d75d488c875367cb7e3773450",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N8_S_down.h5": "4db22d494961792e53b0cacc1a787c5a059793da8cf83ddc60ba0b0c3f1f60aa",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N8_S_random.h5": "3cf39c0c181b3cdbeb7b65120ba499005eb4eb7fdbcecd512a8bd2d0e3d514a3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N10_S_up.h5": "14ba416b02e1378092f0fb4399d7452346bd72ce7be359544abe153184d62010",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N10_S_down.h5": "552067f0d0b456f7d24b31343b06405f33a649c93f0902a23082de9276fdb4d9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N10_S_random.h5": "1f49be6c6441e8cb9ba428dd2591db9937186994ef8ff40c2bf9f620c07c3f03",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N12_S_up.h5": "a56aec49f7757e1e4c1cdb350dc25036390a2af30e99ce3acf8d5b7ae2130b5f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N12_S_down.h5": "0f7b5f27d6228fef8813c0ed0c01fa7f66a5551be58f113b35b32871a1959906",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.2_W1.0_seed456_N12_S_random.h5": "513cc4a46bb9cfbb13bf55c31bcdb0f58393300e3b154bc9a9565480ae45db22",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N6_S_up.h5": "208674b7ae0ff8c813465b66df24e8c9461d8c678662577b40e4f5ce26a08217",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N6_S_down.h5": "d5ab4e4cf80981e9505d618fbe588ced6f42893fad8e7af36e09c4e0df505dd4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N6_S_random.h5": "e5ae94bf92a1ab40c1888d2bbdb3619101f6b1523e70fcfcb473187be0114834",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N8_S_up.h5": "4751247d37ce05d6af0d6af3a335a5bee7415895d3e2eec5633925ae23bb4488",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N8_S_down.h5": "21df4b71debd2cc9592e75e7e19ea87bc461908ad721929b57b0dffa0009c0f9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N8_S_random.h5": "3f09d7920870809e78b4397f0887719b8ba23e1633c341816c0b9c7a315265e9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N10_S_up.h5": "e2a52281cea911a055a7dfe5f1a78cda785c2ca8285f3a92206307a647b77870",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N10_S_down.h5": "e66273e2f332f46b8a6cfee497a9a4ff72a1c03fd47e2c1e226cb8c47c84baa5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N10_S_random.h5": "358b75f8b09a3a09dc6a81826a15773f9b56649d054aee68c7b831127010269e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N12_S_up.h5": "d70cc6daa902490f5d5e473ac8cb045d86ea828fec90b55e7a32d8a1e0a95071",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N12_S_down.h5": "9e6bf0789000541ef90e82f75af264df1a5fc4267e7e22a903e7e8c408a81d18",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.0_seed42_N12_S_random.h5": "2d4c7d65cae5d9842321514cd2f71117a87457abd1091e3bb06aeea3ad538705",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N6_S_up.h5": "d76d9de9ea9274f3a68b6f2f5420f4d6925ece6d70ccecf669343507bd3c2a4a",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N6_S_down.h5": "ff66dc1987bc5fb00ad3adbd158357c128508a1516b9639e61594fc611fd27b6",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N6_S_random.h5": "84a0c2d500ac28e34ab568acb098bbbd240f52d614b14f5232094b5a9b0e511f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N8_S_up.h5": "b69833d57d49b45c0486d55011a6f95d5bfdd6e74599b282f0129c805490c7de",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N8_S_down.h5": "b2fe04e79316a560c30e9cd52b30736347781e2392f099a6436efc6a38dea1aa",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N8_S_random.h5": "9c2e5980b9a9a4a2a217e77a34822ff97a49d13e9abee1944338375b793a4a99",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N10_S_up.h5": "68386dddbd5d06b38d675319f166dab7e699173a1818f2801cabf88b7c2a769a",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N10_S_down.h5": "65ee2f3eafc8a1b43c22f273916b4f0a9c3b99c17fcefc6a86a52ccb5a1de5f5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N10_S_random.h5": "de2c43928dab37a5a4e023936fe53c3219f3468bf75472e86c00c791009121d9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N12_S_up.h5": "c4fdf350149ba03a47ecc5b437ba1f13208af4d0326e06777423e1dd9a9689bd",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N12_S_down.h5": "6ef551efddf405233600022028b7a591e47a9a7a4cd903d2695328f4b8da4a4d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed42_N12_S_random.h5": "5da81b50e0e80eabc1069abb4ab42eb953c084e9f539f72aac100480f8762c04",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N6_S_up.h5": "b06371744dd903416077efb63911f43bb543696d406350c6ccd162bc06590c4b",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N6_S_down.h5": "2e2f9e0bc9c1ed9bf7ee4c29e6f559e9b3ae2b74a730b6c3bcd1d7d7f8c772f9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N6_S_random.h5": "ec923c5bb21916a95a916a18c5c143f77da47d9cab63117ca059922235b96a58",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N8_S_up.h5": "3cdee1ddef86b80c023c86f4baa62aaf32ff241bf3022932891a6c8b76cab4a6",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N8_S_down.h5": "b374d88a58aba3e82480e076c61e0f774661ee46d5f192961809da09d136cff2",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N8_S_random.h5": "03bff9821b1d682ed5bb46f09d120a9b904d118cd8754e7a4c9bcdc29c00576c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N10_S_up.h5": "2cf2c3b06f836944a48bcaac939c63442caff63620200763cfc460966a230a89",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N10_S_down.h5": "de0cc55fae3875109b8009372ad693f706b4f96517287cd6b09bc369203ac443",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N10_S_random.h5": "3190c540d9c298539ae7b8c505dbae4cdaf84bad2abd6a093ae10661dbbffa64",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N12_S_up.h5": "337cd522244692ac27e24e4ed0b847f04460fd343a724e0105a88ed28c4edc09",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N12_S_down.h5": "852912e3e0ff5b97cd79828e423d91184d04d78449dfa796524bca7cdba331e3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed123_N12_S_random.h5": "d3d5c84781ca5069ba754ce2d69f6c564c6e49bf4b14af3c938a8a2fbc09cf9e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N6_S_up.h5": "f053e9a2d6f3de1efa08f62d127ac882b0f65bde4665a9a8fd468938318f8b16",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N6_S_down.h5": "7ee848f957ce83d5e0d3e769ffbcdad80fb8dbe7fb929b9af96934d619fa7986",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N6_S_random.h5": "949f5e6fc80fefe1e6835af6f23c68f97067668bc74abc65c14668bd6a8c82c7",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N8_S_up.h5": "b76cc11ec6a8f6c09f70862b2701676e747fce946d9de7643e19bea9fb9d0b9d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N8_S_down.h5": "33f18201dfd1d2df4419b940f2e5c420373e4de19a5d51fa003ae1053717323f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N8_S_random.h5": "6445fe1d2eaf940574c65de5cd80eb328e899ea23fbb7b6418b72ce97ada1354",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N10_S_up.h5": "c9fc1a886d249d29b29c7ba3808237070c4108d3b1536ca23f83b16f897145f8",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N10_S_down.h5": "852bb92bc68bdb27329301d131f6e9b0bd806a274522a530dc192f6b2b0c6e2f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N10_S_random.h5": "14067d76de62afb48547d31cd602e5833ac934562982dc7d6986bda41bcf54b7",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N12_S_up.h5": "7b1e7a6420af5c4a425fde3dd38ac445aaa92ae4ae6a7c333b300b21f84720ef",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N12_S_down.h5": "5f632ce650f4015a71146b9f287da8c3344c733b7a27547e348d4acc974f860f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W0.5_seed456_N12_S_random.h5": "94465f8e9dc0ab7ff33e0e2bd04bbb8d61b37ecbdb3d0a6e233fa9e047a0687c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N6_S_up.h5": "5e293a2729b99dbd4f26377a79429942550349b408387557a9e797ddcae6e768",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N6_S_down.h5": "c0025194196e90636cc24810f785e2bf178c18e2e04fc8b1785262a52fd21169",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N6_S_random.h5": "aba710a781728fa49fd6cfe6d8924582e600150c7a35096d67d139994154e0c9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N8_S_up.h5": "90980f9bae0932e2466f47d1b60f4b95795e3ee0b69e1a99dc6ea0d4b8227a8d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N8_S_down.h5": "e968e20019d7385e4f8863ef338337488f74676aca1a4a84e6329e95dfb28a51",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N8_S_random.h5": "9fd60a960109492964629b31c30a976ca770912ebd580432271757caa08353e7",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N10_S_up.h5": "e4844f6157ac8931dd779a447ec8fb3d4f1be29ad5aef6683008b06ef1026fb8",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N10_S_down.h5": "65b28167189d4bc66ce72d83ab0fc4da718e3273a871da619abed1c6cd5e96d4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N10_S_random.h5": "bc6136fcc47b49e29e9a314753ae2b45c849f6f49d03ac819ec82bf3eaa8da64",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N12_S_up.h5": "6f564dee21c2c3b98e3da66d18e67fb2bcc0f6ce8e9057de5143caf2e6d7e337",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N12_S_down.h5": "cf961d0ce14ca226817bfe3fa4a42ad62d229ff8f63a6054fb6b14c5042327ad",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed42_N12_S_random.h5": "9171a2256caad22f04c752a3ac57b5a0a9b981dcf7c2aca2c995a5b0a5e51556",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N6_S_up.h5": "807551a12c9088b2181ae73f2f6c4980b64b4c75cccdce659a226f77f0697734",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N6_S_down.h5": "f1068c3557bf22d1bb46f1810dc7c17e0dd8fa91d1e80f01c107ebb9c57f67b4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N6_S_random.h5": "c6682c70395bff6e077f3995bc1b6807c1540681d20885c8ae6b97be6d9cb07e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N8_S_up.h5": "ac120fe7c5de1daae6e1219190d2546bc4ceda16d2564ba9f7f48df0266ea8ac",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N8_S_down.h5": "0bdb2efa5825ca397ae12f6b0bfcd6b11b5454e4ca6de3fbbdee28d549f93f7f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N8_S_random.h5": "584b7083520e8e573d98f93dd9b5b2b737a9e7e519e16564a19ab647fffa315d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N10_S_up.h5": "0d80bad1a34142016275c1b73c786fe2a7923cac758b48f18e0a4484c348a1a4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N10_S_down.h5": "40d4f8aec0fac2093c866d13014a648bf31f57da91abc55894030b0239433b49",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N10_S_random.h5": "e3c1d9e5253cbcbcc1a87812cc0ab83004396cdf2584d06ee2a4c55245d49972",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N12_S_up.h5": "17bd1fa4542363776614df33615ac6c4884b47e6225a4cf293de79d7f9f08b93",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N12_S_down.h5": "bfb3da4b248956ebb6a2df13a3c3ae76f798b3d267e55894fcf9e22a5b53f16e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed123_N12_S_random.h5": "7fa9b2e0cd9a68ea9d6ea6f45f593d8d75408833a57bd2f685c65317afa69f42",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N6_S_up.h5": "be1df7472e432b7094873b0085cf9748aef649d41bca76b18ca145981143c5fc",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N6_S_down.h5": "2f6bef508d20540a79d2c2781063db571717f526c8e474400d1bf75d6e989020",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N6_S_random.h5": "1d2f7f8d21ff7a172ef46cfb21b5d43528de53594b03ef491e124d21841abceb",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N8_S_up.h5": "34710962b12495147cd0bbefd627e1f9e8c295d70675c1036152d162490f7e46",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N8_S_down.h5": "13164d785389fb165aa8a16eca771e774ef90c4ccd4d3c9dbf2fa875182f7bd0",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N8_S_random.h5": "9c5bacabc385e4357ecd518d6ec18aa8113c3e022fe83f2bfe693456e27e8695",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N10_S_up.h5": "02cab646a2c2f366c0153560674787ac4836aadaa55ccf2ac940585bcd71350e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N10_S_down.h5": "ce262d7d9d6fb37fcdaee20ec504a62e082477eb66fa9cb79fbe5064368530f5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N10_S_random.h5": "e883d8bd804e487f3f82583e0f40a0691dc89fe19f9d0c9643f91473c5b057a3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N12_S_up.h5": "46649f77870ae6479c0275abca24151edf420507825d6c0cf160b6b337645332",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N12_S_down.h5": "c8dabb762e5eb8e9d10ff27e6dd4b1475a7c36838eb2ecb0381d2e3811dd4379",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.3_W1.0_seed456_N12_S_random.h5": "f4547d874f26d77ef5d0889761076cd789326bb8d7c864d8aa27b53b6d7f3b9e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N6_S_up.h5": "35795589c1244bdd5291516ea8525e37fd671ded115fefebdfd316191959f494",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N6_S_down.h5": "97b2a450cffd79817b62f85c217b3ededdaedffc56639bbc1f0ad9de428d1a0f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N6_S_random.h5": "d754bb1e734db1bf46ed842a4aed4b9c7a42a8e5d88506cc5a5370d12c1f1182",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N8_S_up.h5": "fed80d4454a74eff47c974abe9a941ce83662ac4b914c41c81f2094c15754aec",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N8_S_down.h5": "8285688f006952434a87fe766dd231f94abe3862286ed41e49148d237b372ceb",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N8_S_random.h5": "66ecc6f30ad17e881492790edaca93981dba5c10870f5323276562d969ce638c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N10_S_up.h5": "2ff0143a1b64ab3702a6a54f3f9121f54dbf7494b1df1f2847b03932a5543d47",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N10_S_down.h5": "45de3c0cf1bcd651b041864f14d8d8cf91c46ba526c89df87bbac208d80a2ffa",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N10_S_random.h5": "4b545f0a07495c2113182e8011a71c16059604950c25a80b51ade7680efdeea7",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N12_S_up.h5": "2237c51e99714ff7bd5eee0105bee0fffaab37720b1100f61846360d9c702c9c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N12_S_down.h5": "ae741039fe1ff3d8edc83c7f0b4d868514aaf7a22317fdedd8fad82f2bab2dcf",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.0_seed42_N12_S_random.h5": "9aeb8a259ee0060caa639ad3bdd71f873bf929fe395508b01223635f447fd4c6",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N6_S_up.h5": "6bdcc910107a98ccd62e5bf777cb9815fca3fba42dd20e69a3ecd6dfd9941be2",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N6_S_down.h5": "3dd0fd7a1f0219c3ab5be5bd9e346582306a23a675c867286209f27a978a1904",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N6_S_random.h5": "317291f5afe424738f07221cd09a8bfcc0247cc4133ad95c07d48217afed36f1",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N8_S_up.h5": "8f96ad2ce6ec6ca6ab15e46589280039b752a16b083610351a703536d1db57c9",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N8_S_down.h5": "5af8858458bcd908fceb9ab5bf29e14ba2b356279b411adaaeb4737e3ddb69f1",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N8_S_random.h5": "eaabe00acdc73c29c607a5e30f36283329b14fd18b7114c325bbdfb6a6d61bde",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N10_S_up.h5": "b95fb3b26180d148d6d5f955b90166b990db1f74359258fac7b1f2cfc2b98886",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N10_S_down.h5": "77e4eae61bf15ea8d0a643e28599d8a00584e58a3111560a653ddf198769740b",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N10_S_random.h5": "8ce098ddd48a756659d1738446b336b50deb9434267c5b67bc816de7fb73b9bd",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N12_S_up.h5": "33f324b3040dc8c7043e24442c0ffccf8a32375857554aa55f2c49871a6dae23",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N12_S_down.h5": "ec4b2e0815143c348000e473f15b9aa3d6b5d0dc8b599c8e2bf5e9cc511c9041",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed42_N12_S_random.h5": "3a33aaa95bec926528712fad7f5552279b31bb5ef572b2265cc007b5681bb0a3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N6_S_up.h5": "2a78ef6fb6bce90c8ac4e27408078ef402e43d702d52a2935b7339f60e85898c",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N6_S_down.h5": "68467a98d3d658effe491ae5f8c0ef6fd479322d4659ca4acbf2d5ca5eb0c8cc",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N6_S_random.h5": "8d6336ea3bd06dc296b37559ecd13a538c9a82a9b8def5049211e9fcaddb8e1b",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N8_S_up.h5": "d619e5aed18bbefa9092b5f5b1de94acd5964ffc0c79cd583ba2e6d819f0c711",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N8_S_down.h5": "de0a0a93835353acdbca2900c8954b9a1ecce104299ab2455adb3c2c5d79183a",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N8_S_random.h5": "ba9d8a88454e2ba8aaeb227f72d1ebc3f7098d6eb0b1df6e4329104d40a0b4be",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N10_S_up.h5": "607c59bf4050c2cad45682166a586077f77352b476e0bf8486d8354bbe07175b",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N10_S_down.h5": "d6f426da88e164e1c89fd5a6e4e0af54d95d532f95ad4a8e96fb53828ea279fa",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N10_S_random.h5": "82a2222b30a1242f1f51f8cc9a71ccb886d83ff1a4ce618ab4763ec1c3e51663",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N12_S_up.h5": "86a0efc5bffe0b54eecfcca33f786c1710814d6d74d2ef074547e94e82b94eb3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N12_S_down.h5": "4b21e8872480c1855741bb07b02ff03a9872b61c4fe37428585b67e5fc45d098",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed123_N12_S_random.h5": "2c63ce68a0619ce0f61ebbca70f768338ba1b4c51bc96b19fb13db536c275c1a",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N6_S_up.h5": "781f042c79fc0fff46b236d96a4dc844b9aef635878e0ca3fade2af53ae8fecf",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N6_S_down.h5": "fcf62616d9925c3ad24eb132f779ac68beefe3a2594de450131074725db4af11",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N6_S_random.h5": "610bfdcb1fcc5f31e708ec024d614278ac5510e4ae9eef254c1a993c2b4789a5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N8_S_up.h5": "efe3f963d6d6b68b939f77431fea4afbade7e8bb7225eca5a9e717cb00a558fe",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N8_S_down.h5": "5520bbe0f2cb0554f8df0638958a9639d0ad047082dac214f77fb11672254202",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N8_S_random.h5": "d9c82832aac84a3cefde94f7694541439e323c5fab81c5e94fc757f5a254e31e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N10_S_up.h5": "6851d9c85c59834267e1b0aed63395b35cfc732eb4e07eaa6ea3a9a4dfaffe21",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N10_S_down.h5": "291bf0d09d89da4c94d794fbccdf12dde57bf34036bffb068c24c97da31c9295",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N10_S_random.h5": "0091efdb0a221eee9ad93cc20b03475969b4f3c1886dc36664a4b09a438eb4d4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N12_S_up.h5": "15ca2f2369c6c43aa771180f32a31ee63348f73f120d55f01f4391c57a236772",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N12_S_down.h5": "666bb5f8bd3dea5b701d5254abafc0a7f323d9a55044fd91dfb150065cf93510",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W0.5_seed456_N12_S_random.h5": "8e525ee06f48eb7aedaeba9bb25f8411a061150864c8ffa0315e126536b4f977",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N6_S_up.h5": "c9a3483fd010e0d0f256cdec771b2f3b0d02d144e25657fd0f6c2c551be07f82",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N6_S_down.h5": "e20770fe8df6a93d458d00c854e5fa8f38719d6a0a28e8cbee4b6034330b8cee",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N6_S_random.h5": "ffa77266de6d82597af821ad5caf27041146c8f3fd0a4357ebab05ecd637d7cb",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N8_S_up.h5": "1c2c796c5c64c395b7955a4a434eeaf0f03355910c22f57b43df5db24acc4d3f",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N8_S_down.h5": "ad44d9c9f89a11cb14202319e57f0a6d3fdc1d6b2a41eacec4f3570eecf024f4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N8_S_random.h5": "6036f8dd652a1ed2161c024cacaede624b30f4ef4ebe3199a1a28393d916d238",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N10_S_up.h5": "253def44c0551cd8a100e8aee4dcda74a99859eaa7b627461ef52d3b5b21ced5",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N10_S_down.h5": "2cb4d66d4885fe2d4490241d2b60ff620f2af609c4244ddc1cbfb2f25c819096",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N10_S_random.h5": "4586d886e176bc9693bd915ed7de59bd65313fb567da3fd8611ce374355cb177",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N12_S_up.h5": "65737cd47df4a0f372fc74839d03b9749ac3bb84e082ea9d8dbc65942ad7356d",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N12_S_down.h5": "e2f0d2b39a335391245fac747fb7beea20130c5c83e19ba39cb6cafd1e478438",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed42_N12_S_random.h5": "e97b3225706ee9b3cc6eadeb3430f20ae8c28d879d2c307db50f7ca1597b75b6",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N6_S_up.h5": "98966f79476f18eacc05f0a710cc37b49d4a321b2f631d5fd30f25b6cfb00a69",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N6_S_down.h5": "0c5296e5e0b76e00dd62fdcf568eea097c026963e16ffd72f2a4ac70c0f327eb",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N6_S_random.h5": "12d2bd47abac2b20edd6a64329cf78c6fcf784394353440fd5b5c40d24b097ec",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N8_S_up.h5": "6cdb2d1ab5991fcc7beb07b974a8a472fbbbfed47ccd9565d0bcc7dcddc2cced",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N8_S_down.h5": "7facd6ab4a002f95e290672b0ac5870f5d1a6e8a5362169007194b7f33bce434",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N8_S_random.h5": "1e4b76c0d960c2a04839d1bfeadb0c0dd9b810fe2f6106b04820a741764c21db",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N10_S_up.h5": "4bf6b0e74e565da76240d85950d13d2d3db5a61ad806b0b41a2d7120e9e7aca3",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N10_S_down.h5": "70f418067a79c518501b7e03011c66250fb3fbde893a97f6d33255be6db81fdb",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N10_S_random.h5": "ea652d20517a40e5d174539472047a1c6d7ae3121ef14f7f205a1f224689ec91",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N12_S_up.h5": "11a9ddd152e49d88bc741c2e3273c08a224fe8b6bb6464e7f1922bc4ad355df4",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N12_S_down.h5": "1924e4546daf1379801986ed98b99d254478788a3b19ca97c5cf772d31b51fd1",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed123_N12_S_random.h5": "7a6b441e9413028f8a6b66620c6dfe5c9ae6aac0bb15db94d42dab6c207de216",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N6_S_up.h5": "ec18d58961cd73ba4323064084bb30816f8a30eadf756e362792ad7ca03d6c1b",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N6_S_down.h5": "41c38f2d50f8c935100c4385b7e4d473c10ca9e82679c22d7b133d1e67bbd185",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N6_S_random.h5": "afc548bba0d5c2c8493ad0240ac144e973a39cc3ebac5778d1436ef45e6ea453",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N8_S_up.h5": "55f4e6ce20253c9bdd1945221dd940d840c5b8b291e43daa0bbcc664edb62777",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N8_S_down.h5": "2d97f6c51dff291e3b679dae41d45f567c93e68421eb3dfd94640d51582ae156",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N8_S_random.h5": "00350527bf0a7959bae7ce92c5b98e20c2f27b1c86c3d0cf9ff4fce28d869bf0",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N10_S_up.h5": "ff66173663a5174a69508154946196ad560912383a4af3054136f1656a02118e",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N10_S_down.h5": "2e480fa4eb9b6a8b48bf1da5022380549d43668e0330ee98a031c4e2ec563070",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N10_S_random.h5": "3500b71e52c94a06ec7fcb40d29686cc0c4352eb419fceba2cbb93e19d3bbb68",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N12_S_up.h5": "77b08d8eb143764f219eef5e7a86cf3af4be2a0af85c7a26a65b91253213b621",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N12_S_down.h5": "6e0830a4dd691d79ecacc7501bcfb49feca7aac92c914254361ec2a4d090f393",
  "data/raw/phase6_gibbs/phase3a_scale0.35/lam0.5_W1.0_seed456_N12_S_random.h5": "31843e3e55cd81b82e1afadb80cf4a8b944f79eb74f3c5c28470c66596d7b8c5",
  "data/raw/phase6_gibbs/phase3a_scale0.5/summary.json": "b25797b454ca95ab6d248d264d4131a126ec5b9e413cbbc8e124675ec6c4581c",
  "data/raw/phase6_gibbs/phase3a_scale0.5/comparison.json": "63c51a0c98adb73aa4a43e81752ee8a1de7ef14ec011786729bc9c728e328abe",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N6_S_up.h5": "c8c3f3cd6bb42dfe3e5bf7c8cddc34c2389fb15ef854809a82e4e4b593140c91",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N6_S_down.h5": "356b32153e890087a55db0d6ab331c640f37e2a191793f7673ffd4a7720c923d",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N6_S_random.h5": "54d54548ab3eb37ad3ea8daa019b8f77dad65ba559baa8e1e56a26e6ab7b79fb",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N8_S_up.h5": "1454edb540aa75ce9db3b8526fa2896a7272d04b5b0e7fb2c27a84fbcba98257",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N8_S_down.h5": "ec57ea913dbeb7417158f5ff538838fdf1cd7ab7e08dd29e69f93376597ed9c8",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N8_S_random.h5": "8a77e356bd81f854922705eabd37dab05e0ede45f6cb4928858d4436ae0d1724",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N10_S_up.h5": "605d0d1e5d37f008edcfae9ada136bfeeb98a839de39b5dd08470f1cbbc9680a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N10_S_down.h5": "7366f02264dfd23cf3352082d99dc71a596d532ebdced6a415e7bdf4800bbdad",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N10_S_random.h5": "d79a3ed3202b0e577b3124d461df1d2c40603a33c6ce3d649eb86c00a937ee36",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N12_S_up.h5": "bb0e6cde80329d67cb921bb2abddb060f2521b4b4a104268b8d8e95445306bae",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N12_S_down.h5": "a62863340039f962f75ed19cc9731075299a457c3c42051059fce754a7cb2027",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.0_seed42_N12_S_random.h5": "8a5f280cc11250bbe85cfb3f8aafdd59436cdf05c6c64c2437bfb701bf43ed77",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N6_S_up.h5": "ed885cb12bcd01a46abe8179f8aae7e1a3f96ea2a166f636c1b1e936f230443d",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N6_S_down.h5": "607f9b336780c3833d409b220fd060b575fb11fe2ed9dfcd7910ab5148474fe6",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N6_S_random.h5": "e204f0e6798b80c5b868c69c8c1564d3e1f6501e22a40add5af7a2c58c0946b5",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N8_S_up.h5": "cb178942a6121b2a1cb84b5548394b92ceb9d6eb6c3957db4dffdd0b741793c1",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N8_S_down.h5": "d49b07a815e09536e3a2194becfdf8e54e8f506601cd31f813a65a582fae6471",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N8_S_random.h5": "1bcb5476ffea49c67e3f358c927fde4d87fc6c7590fbd5d7258575217badede0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N10_S_up.h5": "6a66f361d85ffdf40374c579609b06c5d9c62964fd787bbbf682c70696780f99",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N10_S_down.h5": "9c6263b93c3d1467842db97a80e6c154f8f7aef6fc560f599b20b1113853f9be",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N10_S_random.h5": "be0b857b64486817ba49de6516e58988d309f1e2c1ccedc7e39f32c58825d803",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N12_S_up.h5": "fe936db8529f52edb87c19d1777d09ebcbb0107d750c9e496b025fdd4e977fd6",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N12_S_down.h5": "82587e88bb567058eca214d5636e161744545e5206ca57026825e33ff0eff13b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed42_N12_S_random.h5": "81db5ba35375101ba95a25772a30ab0b490ccc8aa00ee815eef113a356538488",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N6_S_up.h5": "b007c4f37e44892cec3a90fcebb87bf56a03b52c6b7cd67aaa50340ccd2c9207",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N6_S_down.h5": "1386744211337058ed5e76ba675bcf981af254ff7496a66912ecec89edd14cc3",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N6_S_random.h5": "e8093771d7be9985fcd6a52f6c0f590d626f5ad3f477b106d4292ef0afc30452",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N8_S_up.h5": "2055adc28acc28abc3b56af18ee2fed440dbe196bbf19534736e8133d114b6cd",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N8_S_down.h5": "d16caafb3b8cc167ed74b3942d1bec4da8be1d73ff0348de5790e31e1c3df554",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N8_S_random.h5": "4d348b9eaee8f84e5ad614e8f1cf2a7de287c79ed5b97c0ef6510fe270559137",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N10_S_up.h5": "f8cce8067c5398e529264ed86ec3e87c3756b3849a8645a77bd1b4af5f0910ff",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N10_S_down.h5": "c12af7970969e81bdaa21795b8fb9771b9faf7c2bb56a07d95a6a1971e3ab6b8",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N10_S_random.h5": "2cb46c7d53582a375c602d6ffc5183c497e47f68d60aaafa208e9e9d69958047",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N12_S_up.h5": "ac10956f711f15f0682225f2502beb8b24391c8c8c896e17481803dc8268efe7",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N12_S_down.h5": "52b556dcd4c4bcf8318801689470233bcbd9387cff3ec4aced0948e029d57c63",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed123_N12_S_random.h5": "b03c8764a7e1894ddb11bfb93b80519b86f49d6f97b1bb069c2b9dd93e1b272e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N6_S_up.h5": "3eae4beeaa13a7ccd783d925a6f4fef04b53047d92d9806c0df8d789e12eb8f7",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N6_S_down.h5": "eadda64db6c040503456a802bd8a1b9d301c4428eb45db2ac3984e7051c38eda",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N6_S_random.h5": "f0fe2853f61e954e568226e7e9510ff20834e3f27fe2daad2cf937535e45e0d8",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N8_S_up.h5": "ab1c5a40987c9b503708ae7b02326e9cc325044f6e8ff9d25862c3e3ec40a2fe",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N8_S_down.h5": "8d46c720664107ede8012338c8be79cf29725e40ae052a7cba17b9f5aff1d680",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N8_S_random.h5": "293fce161c9e39719e59aa52a74cabc47a298cfb5e5dd2de38570deacf19444f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N10_S_up.h5": "46affd98af112d69ccd912e1a2de21b0eda9cce5b1e34c3ad7488b86a0f0222b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N10_S_down.h5": "a0b02b76cd94633b832cfd33239b5025da9fd58bad0582e7a29515f27a93849d",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N10_S_random.h5": "7309ae336cb7cd72ac8eb7dfb2eeda350d6735260c5a3b5907807af8efa3fe49",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N12_S_up.h5": "ded8830ef0fee5415552311a6482379cf8061dbbf785d70a1086072fac6af3ad",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N12_S_down.h5": "007bb6486db150c28b5556f9d3edef33fb4af7884440115a64db9167b5d2486a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W0.5_seed456_N12_S_random.h5": "ac97e67f15c60639d9083dc0ef35a04ce737bbc6113e8e4a5847d19d596f186e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N6_S_up.h5": "0146193fbead80ab0b44a8f6e5e0ecaf5ab0edfe5f6bd5ee660b5284334e0291",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N6_S_down.h5": "8cfb9227529f727c8f7e027ebb882a2b149a5a21911139bc980fc3d2f605cf37",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N6_S_random.h5": "52c916448a644632f38ff1e353b257876f089d1aa31e0c2f8b8ee50ec5f4cef9",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N8_S_up.h5": "a0ec6c819782b76996f6cc8ca36b84d4ce4ba9913ffd672965ce38078a4c3271",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N8_S_down.h5": "26d8f540d857d53263d66718b3d567adaeaea2d8c7786bc576de47342e9c7fc8",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N8_S_random.h5": "25e1897f331254e9a78ff314ce4d3f201e160e466d2d3314dd78896b7bfaa293",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N10_S_up.h5": "2b1d1f49627b32ab5c6a4cb6cc74f5c0d314d69352b6ebb29f7f663d9bd65d18",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N10_S_down.h5": "d445adbf1034e0fa64dfc1540b988ca63820537cd94ffca2d6398098b66863f4",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N10_S_random.h5": "77cc4a2356700277d759ee81b0e17238cb398fe7635b76b2e8942f5d556704a2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N12_S_up.h5": "5a3d23856a5d3a0e0d07b5209c5fb71e4d80e2721dc16f031b65979604354c8e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N12_S_down.h5": "863b637afc6eef91b132f6f9feef3ce9b0ef08555d446c1fc1649438d59123c2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed42_N12_S_random.h5": "2622480614ed49c2e466bface1cee12e6b1880dab18efdab2461d53f2b4fa2dd",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N6_S_up.h5": "e52b708bb23c1a4a51f290134b7cb94a29db0799d49e2cc3074a4c2d909c0af0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N6_S_down.h5": "f08108b2839a8aed917f72bb59a5327b7c27baed19efaaeb13b1ff6cb1d9954f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N6_S_random.h5": "3d52152d0afbf38b342093b6bdd5ac79fef63e27b01c8c811f1f105eba5719e0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N8_S_up.h5": "7bc4c129d93d5558ca28abec93c17ecdbe435f8221a947e604008ce489997436",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N8_S_down.h5": "9b47d0068ac119c3cb2a3e9decc1a183e232df2721d941b15098b3aeb3270b9d",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N8_S_random.h5": "ee143886ed23fcb98482fbd67feb147843cc241c094980dcc3ce2fd90c2a673a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N10_S_up.h5": "f6efadc094f735c5afef1199c4c1d20eee74de31077e442bcde13e7c63adf7a4",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N10_S_down.h5": "ca357fe83795c34f6aeba2f2e20de9b24c6889d1b47e7ebf6495bded8e56afc9",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N10_S_random.h5": "06788c241a00e73444443882b533c8fef5f67e0fc0f8b81f951d44ad04ba23a2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N12_S_up.h5": "b7dedcdf98a3a37b99c0cd46410f80b25d00c65ac0652d47722d274355a97ab9",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N12_S_down.h5": "cf2941d2daaba4a4cf9385b815449ffe3bc6477ac551081def9889be0426a456",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed123_N12_S_random.h5": "25ca400c2e484237a94e5d1bfd87e3e83a7b70a04dfe21c76cc0052d96be1800",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N6_S_up.h5": "c9fe1645cfc1e0505c274f960a92486ecff3159e74a639be91ff2857e5619846",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N6_S_down.h5": "6a2bdf27aabdda2b4c9ab6b8ae60510fb652580401fe48880707d8f38dd30551",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N6_S_random.h5": "8ffbcf4fc84d324e905f555c4e6f709669cd369d19a08e4d15f83990e7b1fda1",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N8_S_up.h5": "5a16a2d62984a2ab00bdb48bffe9fbe7653c42e73c9970302c13d4d439358974",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N8_S_down.h5": "fc0b70a99b44ff573024d7542f010d19608034f8c8e3ec8ff13d2394bda01e72",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N8_S_random.h5": "72c488c31a5467487994caf6d9895542124c5482329f8bf16bb6928a882f0791",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N10_S_up.h5": "ea4a33417e5cac9362ffe09178934502f94539736bc06aed0b264b122edcf1a7",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N10_S_down.h5": "d72c5be9f56630468218e34c5435a4b9a6c1c6c8caa36dd5180bc984cb549219",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N10_S_random.h5": "516aec7bef55f22b1c5056f65a4570daaded1751f3a9c21cd5ba6158706056e0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N12_S_up.h5": "d0c90f3bb1b83cd35d0f2add2c6063c03bf9df872ac8acd9a22f390fab306740",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N12_S_down.h5": "fabfb11c0b3128ea02684c52c3e1b21086a6e681e15435218e0afed6a021f15a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.2_W1.0_seed456_N12_S_random.h5": "de2744077ea1134b8fb5555a287d2c130c035d0cf376bf6fa43514bc7db20f46",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N6_S_up.h5": "955104bab1fb9437ba69da5d7067fad90fd83c6352b1145b9e4c6a5ca3b496c9",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N6_S_down.h5": "ed148ce197fe71ebf4135214867533398c2e9214405a641837a2a688986e5697",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N6_S_random.h5": "be4458916a1348de342ff80ad6c94bbb0a68eaed9683c648bdc788d12d9578e0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N8_S_up.h5": "1dbe208656651c8d3d9e59f6701ca8ddbf2dc22523aee3ed7ffa59f688d9d4f6",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N8_S_down.h5": "ddce716a33aa23c8810881a62c5497340fc7c515f8c19e7878435ed8ab2a47d7",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N8_S_random.h5": "dbbfdf85c2800b0ad624591e86e416d4215a365421eacaaa6ad60da23dc7b538",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N10_S_up.h5": "f45d14aa844d9f155a06afeb512caced893894455ca7c79778e328d2786aa33f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N10_S_down.h5": "46663fde3b03a3928dd1646d770289773b574840ff6509857679720696e25187",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N10_S_random.h5": "b2f4effada045807bca9b9f88d412a0fb57fc6327099feb3de4035e183448c09",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N12_S_up.h5": "172e9a80f4688e8d647405ea1984d5b046821273536a356336344ff3b4d3943a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N12_S_down.h5": "dbc3c94175bca9e80ddb2efca4c30899600c2d00b497f10c43d470d326748662",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.0_seed42_N12_S_random.h5": "59f55eb15244bcdb2c128b87530529e22336c355564f38aeb22a593291e2bdcf",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N6_S_up.h5": "b1e3b705a4e5a11d19e4482d6c2e5813e4bdfcffb733feb84cc4a6ab45f8a02f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N6_S_down.h5": "ba022210001c17e4c239bf091a0d8bf22cc970b715eea9c88305c04980af8d90",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N6_S_random.h5": "70647465398cc5df400da7b727980695483e4200984c4c458010f8571228f77e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N8_S_up.h5": "c3caa79cbdecdbb49a4c08aff313342cc6dc5b848c2c7a203e5783ee818df3ca",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N8_S_down.h5": "cd611a9027711c7bed82db0d3b51ca1e18594d6fb815a37c014edbc605132977",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N8_S_random.h5": "daf285467e3fd864831c3b1ec4492976f84f0fb75ffc2372646accc615af41ac",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N10_S_up.h5": "8bd23fa00c99efb3aa096061d1371c840d4bdc9feed0218b3afd376b5f8f6c04",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N10_S_down.h5": "09c6eba60fa2e2134a7f374aab67bddac3f2d06f8a64515f5ada3705ae4c509d",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N10_S_random.h5": "c2b6fb81d21291d9f0b696c9d3a7be07e8517fd454a39a8897279ede89e23c72",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N12_S_up.h5": "1f0f2c0030a5fd82cf55add5e356faeb15ead4282a72dede8f27bcff65b07a73",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N12_S_down.h5": "68a4d1e7d7ca52555103ab122d6ca46e3e8699cc6bf4c9583942cbd6815fb447",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed42_N12_S_random.h5": "ae01e6c8ea06d4b190bb1bdad21cc7004b0a64b26a2b672b681b3696bffbd721",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N6_S_up.h5": "bdc442ae193dec7e3fb86d559c39b540788fe6e24b9be2d55d9fc153337a3c65",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N6_S_down.h5": "784b5877a56dcfcd2fa54d23c107d37ea48c91156bae6a42be1701fcb71fd067",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N6_S_random.h5": "d4b3ab24a2cf9e78ac5cbdc5dce274adc38a6056915405f6ae3ccd4167ad1d07",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N8_S_up.h5": "d4fda16862b41d514979ac5a52191754b1a66e4165a1def5ca8e0a70aca40b9e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N8_S_down.h5": "52b7a7631db12ae2727058a3054ae4de01b9e22faa6a4b8117878a5a3304a45a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N8_S_random.h5": "53973d5879d664f9fc1bf2fc2e0fd8310af4581e7b0531e5ff9a52d4f930c9b2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N10_S_up.h5": "b5243e40fcbc5efb18718ddd994266ba7417f39679d61e0f9c733ce38cd1c232",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N10_S_down.h5": "99d49b2beb3da7daf77a72d4f46dbc48dc39d43555a4bbfcce6f3cfee3b0bb33",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N10_S_random.h5": "04585750fed989d1737d6deec7e67ae212cacae751d115cfe860ae3b46759e7c",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N12_S_up.h5": "c1fc73f821ec33b9c7afc053b59cb8a886232d1943a90d85b6686954f619401b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N12_S_down.h5": "c4b85eb94d1d06d226c01dcc0c549cc533c5f83caf5f8221079061c9de9303b7",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed123_N12_S_random.h5": "d166531d3e5261be0d048b04011527e3a4eb182f40c3ec674992c9d3567e1505",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N6_S_up.h5": "095ce93fc8e8a3a2c0b21565ba74492120fce9c3eff0db713c12acbd51a6afcd",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N6_S_down.h5": "9bf3a56d356de5aeb57e9984de482b0938e1d7bf3ae8aa52b7b50531454503d1",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N6_S_random.h5": "a22bff9d2a20d7e833ffe3148a56f1c740fe6d7ac6b53a39f1641344e233ad64",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N8_S_up.h5": "db8a16b47028c0cf507a1e8fe9d814fe3ed268bca4a020cdb698b790d880570f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N8_S_down.h5": "3afc765de4f47a90788b29812c0b514491dec59ddf1dda45e72899b96ae8bbfb",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N8_S_random.h5": "2bad7bf596c5a621496f57ef29d83055a9872e77396f1668ab5d5ec46fe581a2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N10_S_up.h5": "e32346b22da94e04465587d6dabce636cf5937db668a8a14151f559dbaea1eb4",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N10_S_down.h5": "c5369b235b1ea7e3fd0e3c25a521ff77b3139895ea90cf0169a4889c282e9b81",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N10_S_random.h5": "d3478f81bdc3e485759ab983891622449e4c210ac0420a147b464561ae811ecf",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N12_S_up.h5": "347b1cb748a23c74f74deb5057cca619aa76022af3159ae45d60e1e3a4bd18fb",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N12_S_down.h5": "00ce6b22d95d3cdf9ad7bdca6ce015c59ecd43fe42e5cebe219b26a3ba43d063",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W0.5_seed456_N12_S_random.h5": "1b59e6ccb2b9deea288a386e8626c6f78f23c969bb4aaa464e72b57df44aaf52",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N6_S_up.h5": "1a18fc0813ae74d4811956ef8cd1b1f93276ff9401bba7491a943e49ef8df90c",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N6_S_down.h5": "eac797a82d7e81207f97fb8f6f7ad44ada25d33a0026c1461c6f1e73b4a75da9",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N6_S_random.h5": "f4fa5c70611ce047ff620de03f5e9026b4968563ec9e7a315530ee1fbb72eba8",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N8_S_up.h5": "9b427a1771cc124024e28fdfa3aad0d417009a3c7cfa81e61ec5bd8d425c3f19",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N8_S_down.h5": "d9a914095eaf61f2b2409258e4cfb757fda55174ca1609fc641eb92e769a263f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N8_S_random.h5": "5524e54b6026686604594d9bd0ad76c4a28e51c90bed8485aefefbeacda7583e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N10_S_up.h5": "afac129fa13611db6b3b86ea1d73b6250b8fc7872056222deff2dc5b47cca0f9",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N10_S_down.h5": "5e3ba2a72512665bad8bf75924420f270a5a854d0177b19e3099c4f5aeca4622",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N10_S_random.h5": "09ad907910aea8f7983601ba8dbc2fbc323cb8c6e2dbe87917779b2d23d2a868",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N12_S_up.h5": "936cc52745f5535ad1d5270b73ce9e14b2e1effe038562e45f7370ebc4a8ae32",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N12_S_down.h5": "62a1a22f1868142d13ea2753a9a998fdbaa60582400fc315c5537d25ec810294",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed42_N12_S_random.h5": "e4cb9483295ec564da8bc14add0dfc2f5e6a8103961975d5e0b8a56d6f70a293",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N6_S_up.h5": "d5a8684f1b942660d1f9c561d13c2417b95d634af70d3fabb80abb65481a5d5f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N6_S_down.h5": "9404ce766e062f6bc7408a983c5c57396e9bc83d6fc02f9ba0d06ebb422851e2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N6_S_random.h5": "3e979ca7e6d750e40867560f271657d6a4c358c2adbbc5b4ff8ff3369020f582",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N8_S_up.h5": "9990a7b3367ac07c34d7d8c526c3354d139e967a2e9faa8bc596426e676647f5",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N8_S_down.h5": "04e6d84398cf6da98e0e4a94bef72e45752b79b5460aa0b2079bf1296368e8d0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N8_S_random.h5": "62eaf4b4e0e5c781f583c564f1db88cfd2b8ab21239c1d3c47520f66688cf00b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N10_S_up.h5": "02e75d7ba1b998c51b2044a7c0e65df2046228ef6c28e5de05e9c3de7994ebd2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N10_S_down.h5": "9405673fe1db1ad27c27ed31feb3ab84e373a93a400c8906e88a7d119bd80676",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N10_S_random.h5": "9697762261c7736d5ce13cfb85396a28e2abacd8bd83db672fb9fac89081abfa",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N12_S_up.h5": "6043592580e2b2ac501d584a1d7b79770039fa52b1a2000b7bd981ea6cfb560b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N12_S_down.h5": "927754bd10e3b16ae07729c1937e6f1c60531476dfcef8c0f3933a8cf59e5592",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed123_N12_S_random.h5": "d425ae25d34f27bc753c9e05fc8aa7f91d1d137ab63c9ac32fa7bdb35ef6a99e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N6_S_up.h5": "c4d9b4870aa4bac44de359263b9531697c780f2bc3be8a9f18d8bb8184f07769",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N6_S_down.h5": "0739185fd894c54cc5c6350160fff013e02bafd9f61b7081f2d60b6d4e31b23c",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N6_S_random.h5": "0073584a59cf00bf5c49aa6439f38934fbe958435d2e0d9592f5469bd9fa9cb0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N8_S_up.h5": "a8ee5811c03f23b1f3e5c6b86ec330652bb8cac88a88d75ebc7004870fa0179d",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N8_S_down.h5": "b1a00c13bf94e88ff324307b37d1cf33bad2a8e9437bdab6adbe578aea3fb9ec",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N8_S_random.h5": "32453dc10abd4c51c034eeacf5ff9c7d88b07300c87d2c9715538520f9adf637",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N10_S_up.h5": "6032201f0d6d78e2730d52c9f9afd420a9918e2634e74e46c4a8874faa1d79cf",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N10_S_down.h5": "4c08abca0b8230599c6a9dea7da6a9289ba6970a6b3f0e9ed8712e663f662629",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N10_S_random.h5": "b534f9311cf1beb12f0a31457efa1cc0c1ab7bbf806f7b16190e4ec224a1f99b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N12_S_up.h5": "2e50cba8c83a6c04418dca1dc4df67fbc7ec36fb2138baf912cb8b421f6d7aef",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N12_S_down.h5": "e491774d2d382249a68481c6cbb7223d1204d48402a1d2541bfd0ef4c07efcc4",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.3_W1.0_seed456_N12_S_random.h5": "763c6ab093731ab8ccef708b1e12bc5e653f738f62d93d8ddd72dbb8ac091d73",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N6_S_up.h5": "758a82daaeae713dce534a5234f90f5c3efb0076faf7ca0e90c863c4f42441a8",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N6_S_down.h5": "59d332294151ba09a8de6e28d606ad69895046f77dcdb3700fd5cc120a2ea2b3",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N6_S_random.h5": "0919ce09521ee2a892db3ae8014fe456a9f46d0aabb37c9bf0b41b475bba0874",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N8_S_up.h5": "ba785d6b1ffdc147bcdd9c3beda86acb43c9bde02b01bca2e5b7b818200ddf39",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N8_S_down.h5": "791dfefcc5fefb20b10ffce0692b68559e774b54d5c4fa88130e156baa5ade16",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N8_S_random.h5": "5aa6fa511b0dfc24dc80172c235d876e2678e25192f06db383df00d5c2560f72",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N10_S_up.h5": "e1e84dd708eed5e17f1df6868465624454f3c1378ff6ed79bb08e7500ea91fd1",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N10_S_down.h5": "106844f80655aeec867dc6697672441b06d2dfe52dc12e8c07aff768dbe51057",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N10_S_random.h5": "2b725ae647eb30cf083273ceb1d0ad8dca48ca3542d5329f8824d601eec910ea",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N12_S_up.h5": "760d8d2bbb27080c66c8a8e9bf2896bb3a3ad06417cc217e9f60723e3485020b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N12_S_down.h5": "3062a0640a51fe40f530f4739f06b7d938a0ec82372cf067ed63c8b103f311f3",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.0_seed42_N12_S_random.h5": "011666b06b8c99b694951e73afeb28e1da0be7971d59c13610d20ec29b4261b3",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N6_S_up.h5": "4a5ba04129e31cd6119f1e66f5242d4bd1486b29f2b03a4719afdf63fa312d9e",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N6_S_down.h5": "10a1f7ea16c33a62af6724273b0d7b9429f6395d5fd7149df53af73f7e543304",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N6_S_random.h5": "7a04acaf434500f4d9181f1c98ad2d06493e2cb8979e7ec9ef7b3bec3d6a5d30",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N8_S_up.h5": "a4cb994cde50bc89d3c23ae3da47d751645de1422a88af3b43bb574627cc4088",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N8_S_down.h5": "c752e82e4e81040152b37530c035fe085e785e3a8fc74d77dac5f7c55fa54dfd",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N8_S_random.h5": "9bdfe97909b08dc2daa836f0dcbf5ce5fd418b9f65936879d29617bbc9059999",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N10_S_up.h5": "2bac891a7ee74e6f0517ecf0ca2fa98398993f5ad1ed15d9f4c7fb0da74f179c",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N10_S_down.h5": "c95cb1de99e95117c99f0996b3088ce3abf65180f6576419f19eb21c3a2b4d59",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N10_S_random.h5": "331c4ab05e0c48d0caa6b0e48d5079e56e259d46bf716fc19f1d4494f677c9ce",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N12_S_up.h5": "0fc4a09ab2341e058b98c26fce977d6d432fe31e5c9c3bd4be26f91057fe0996",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N12_S_down.h5": "c64b6dbe006ba637ae6e699bab6c3a07abadadf69c2938b0bb40878f4900c00b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed42_N12_S_random.h5": "751fd9802c01bcb30d7152951834dd49aed7f08eeab933a1227b87ef2b620f89",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N6_S_up.h5": "2acfbb0b3e4b0ee9ffcb644df6ada3ad02961156d9e1275ad705158536966f80",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N6_S_down.h5": "a140c59bd7a82027224cc6ec9d2efd0aac475c1972cf79112eb421118e4dfffb",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N6_S_random.h5": "77d770ae9d9a2f74f707109c305306c9e6a83b9094c2af73ffb9191fc880d99b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N8_S_up.h5": "95a592ea203b8f0aa486d867ff066bc8daa0ec15c0b053369337e7dd47b73cc5",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N8_S_down.h5": "c8290321978f5a8ce01f80b44de08f0bed98e2c328c2fbe62ecb642001c29467",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N8_S_random.h5": "e8e0606b29af060857da245defbe4a63516d334828a08798e54d3aca04bc6429",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N10_S_up.h5": "42e8746dee7a074c5a3b9c65eaf15ac129718d31d717d61dc8e3f37116c91878",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N10_S_down.h5": "4a63b5115495903f334d59c258ec830fd299ad101b1086488baffc64c036536a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N10_S_random.h5": "2bba52980570773c779a30ea81c277a1565c360728e23e38c14c84494627bee0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N12_S_up.h5": "b76564787bb51df0cfb8647850584797e356ee69378a577628364c60f1436c96",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N12_S_down.h5": "eefa59776b8d5826b9faf762f490e600ca9b164dc1b9f9cc0a1aacad3f5a61da",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed123_N12_S_random.h5": "b0b324b2d40e125b9c510e9862c788e6fa74d1b41285a91b09af430067a0124d",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N6_S_up.h5": "3ed5a61369f53991955056db04c0b24f81455140b757c323688bfb856931980a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N6_S_down.h5": "a6a7178e7644527f8bd237da0b2b14b7d7ec83700fd6611f5029dfd4746be32b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N6_S_random.h5": "a6a7178e7644527f8bd237da0b2b14b7d7ec83700fd6611f5029dfd4746be32b",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N8_S_up.h5": "3e786024292c488e4849901e8ca8ccf6ea62d51727ae5549c92b9fe49a2d2eec",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N8_S_down.h5": "7c23753d5dbe37544e5edf15e700614fef098c76c4275394885abc7606236125",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N8_S_random.h5": "ce66d654465f4645a2a0a62c93dae362e8342bf55752e1e2dc04d4fdf7cdc2ef",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N10_S_up.h5": "b3db8281d3b91b0507a2605946d04ab68f2ebd3c3b8753d5d5eb1f504c6071be",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N10_S_down.h5": "b1f4c22a348be381a66a832a6e9e3af19de1dc072de565cbd323905bf9588440",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N10_S_random.h5": "0855717089ff7f2ba09acd5587eabdd6032909009e42eab4ff07eccc86b0df75",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N12_S_up.h5": "89d168ba51465ef7ed939663eaed055a58e1a5ba4f20d109dfe8aae08af179d0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N12_S_down.h5": "0573b257322338b0da46445509a00f0c83def440ca6cfe57eea4b159027b10e7",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W0.5_seed456_N12_S_random.h5": "e92c66e437df592c3614205d6326c38a01efbf9bce50e0e52704abbd168865a1",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N6_S_up.h5": "1d3c3e614970009d121bb960aef8ac29a658cca9f33a64f1709958a62c404b53",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N6_S_down.h5": "8f6424e5d0da5ab0a785e04e5b2cebf2304aea080546dd613d4d0bedbc7588bf",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N6_S_random.h5": "8083d6b039fdad7ff67fb27de5e7242874676ce48e2b1972c8491df319c782d4",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N8_S_up.h5": "df959b8b21f433460725d73f5e2ec0c1280e94a7d9d37028dab316f3c9b534ac",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N8_S_down.h5": "9bb312c33b89029ab65ac88d798b3bd0bac40c3454d14ac0ea27af0a9db75138",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N8_S_random.h5": "edd32396de6b7104d329effee61d7e3a34f6a2c54191ba3fce65b21a87210ce4",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N10_S_up.h5": "ba6d2fed653b38cf63eeb7b1fbced93d3719be6ecc7c6866e7c6845db4f6d269",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N10_S_down.h5": "af2c5e76a17b9133f68c2203b4af3ee097dfe60399fe624df8b8aaeeff2c2fc9",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N10_S_random.h5": "d4b726ede13b3ca7ad20f93a1d2600359cf942893bfc068bd0915ed1e2c5fc59",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N12_S_up.h5": "0a1ba63553043fcd1791b0e4693376bb8839c4354e3a552cec7f9cd3b78d9ac1",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N12_S_down.h5": "3458af2b980a85044f97d2571a36bcd99063ca4603dc18e74f2b4bd4d6bf35cd",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed42_N12_S_random.h5": "d37ef2003d0e77105db391229740af33fea3a3a827162a0d0717a734f4c20d8f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N6_S_up.h5": "49b3c5498c69697b50b73eccc28feb14d8359b1beaa7ce24255e809dd8a5a3c6",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N6_S_down.h5": "ff7325cfa7f4a26af0c165f438073b2a6cb02d4052be4913a02cf6843223b238",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N6_S_random.h5": "67e6ddc0c42ef501579d3936e8c4a7ee6cdd7652229e11fdd7ec88c969a29f88",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N8_S_up.h5": "eaa3d30ed34ca09df7cbfa27538c0666ff969d94d717dff2fbf38c42359bb747",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N8_S_down.h5": "121275cad38cdb9ecbdd3e8958886a7ec2129e46e5bc3797993273d4096cefde",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N8_S_random.h5": "bfb348eea869e14af5fc5a53eed161a95be4f2f334c72a79c73830fbb469f337",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N10_S_up.h5": "f0d06fc6a63d7cf7dadd2434df6ceded5c7d3ef350d3407f56afbb392460e7df",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N10_S_down.h5": "5dac992d526ea5eb616cd9f526adf43589e2380200e923d418035db6ae9253c6",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N10_S_random.h5": "9a671202f7fc82e5eb39bb074966e1871a9cae8c53379892169053eb6addaf9a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N12_S_up.h5": "d74f55747c72723ac7292fdaacbe474e666866837774b86912dfa1bd68ffb119",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N12_S_down.h5": "8826b4bc143dd32a3c0567aa4c0175279bd0d722c79430c626ced6b94dbf6fb1",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed123_N12_S_random.h5": "0afb1fbeaab13ed8a5c7b8d813ddf423e868935358245d48d8004fc94af4a5e0",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N6_S_up.h5": "6842e7ef32a42c1b03e708cbfd16d4ec2e3acb609ac95f02e4d35fc1efb30556",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N6_S_down.h5": "6bf3645ec40f92fda7969605b72123400d07c69ce8c5ee1ac49aa1fab74a5b56",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N6_S_random.h5": "22fcf390de7c9788e520f002687d3f29188096d10d1e175175b288c962aacab6",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N8_S_up.h5": "1a6d27b9593ae92056d3059d84af060f4b580d461e71e1ea537871c059d9a94f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N8_S_down.h5": "c816e376d5afb7d1ca96eb1f8022e87bd5831e0c95ecd85892fdefd86b5334f2",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N8_S_random.h5": "316c987a26b5ae0b3171d5209d0478012b647ede1ccda21e634f68321f1b2af5",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N10_S_up.h5": "2176bf045038da8965438d9f031de5496ac4cdb42ba52b175d381823d35c4919",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N10_S_down.h5": "ac37f24e7d4fc8448e24bce633cae17299a9bf2916fd9019cff449618dfed15f",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N10_S_random.h5": "62fb5eb30868401cdf93fce807faca9cdc02637bfec81c783a0f535c2388de76",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N12_S_up.h5": "fd4a8981d11f558bad03b951613885b3f0f6fef7e69d979ae7a0d07e1b0ef108",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N12_S_down.h5": "fda57e21d62c5b5137824c609fe8ce9793480ee891b679dbff5457d8f6d3829a",
  "data/raw/phase6_gibbs/phase3a_scale0.5/lam0.5_W1.0_seed456_N12_S_random.h5": "60e3aba128b37ddc19f38dd31bbb1cf7ee1992f797b669c2d70779cf8a42fec8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/summary.json": "4d04e1384be9e820041a742dcf2b4a3ee24df1c69e474959f82ea1504d171902",
  "data/raw/phase6_gibbs/phase3a_scale0.75/comparison.json": "971cb8418ba555516c20d2d8f5bfe8af6f5746eb456544fba04a0b6f34fba913",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N6_S_up.h5": "fe0a2fd1b85db22d2009e480e4bd734d3057ee0d334f794b39fc1117e99d1e2e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N6_S_down.h5": "6c78730eeaa8371bb41e5ce4bb4cd1aec4f921fe3dffd7e5c363d74e714bcf93",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N6_S_random.h5": "6686baeea1ce84e6bced9b04fe2dc262a8bb13839344992407a036c195fe44d5",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N8_S_up.h5": "fc6384f13031b77da5ef4cff3aafa7fa47ca41665f0502167cb477263b86d267",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N8_S_down.h5": "58d5867eaa6f1563e1e5fea293f0a1a866e82f34eed88e5394c60780c193b557",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N8_S_random.h5": "5f0f7fc09110937e90f34a764ff328bf487e6ed584bcae03f1b1d097539cc22b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N10_S_up.h5": "5c3d5ceb13b12806ddf837e2532c48dfe48e1ecc754b11559854846dc2aa5da0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N10_S_down.h5": "534d17c4121cfe155d80bd21c5c65367a521248933260d4782cbf0789dfcda61",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N10_S_random.h5": "4e98eb7f307203bf963b8b307c9eba3f2e4b23e44aeccbea3021a9037e50bbf7",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N12_S_up.h5": "05f42c1e64f3614d398debde7f7ccb13b9fd0fca0c355d8c078eea031dd1bae8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N12_S_down.h5": "91365dc4a35ceb35e9b6b7550de779f7ea8a5fc84a7a19e38053edfccb134749",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.0_seed42_N12_S_random.h5": "b22a1f018a667d94f8fe1e5f227f5d7eb97f7ea6a665b0c25cb865e6e9a28f34",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N6_S_up.h5": "9aa08c58f28f1bb43c009ad3a7fc2763d3a62f524ab289b1dd11ab8ab6ef796c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N6_S_down.h5": "a8a4881175ab96da4fd1c04476a4f6bf36cf3f63fd656b02ca1dc6f40ee4affe",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N6_S_random.h5": "b48a09506d0eaf92265669e22b0d24191f2557473bbf326ae36abdf76ef708fc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N8_S_up.h5": "8635cf7963c1c8bafbe691776060fbd5f670625f488fa8f2c53206b279f1ea00",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N8_S_down.h5": "c0a96bdf72b5c37bea913708c5f09893187c862195fcb8026af47c27beafc06a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N8_S_random.h5": "d537bf73be8aaa5fa4e9ffaa27db45176dffa2e677c8f7b64c6d5ea6e94ccfa9",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N10_S_up.h5": "90e825c3a1078becdf545280e2ffda3f7fcd367aad01044e8e748d5f5ea01bcd",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N10_S_down.h5": "22cc68b5c8eb6d855a9e6ee9db6308e6dc673a070ecf55b8cccb00d08ed12bde",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N10_S_random.h5": "c3d3bac62500fa56c9e688236021dd7523e1abc5c3e3de1e4cc66ecf3e514902",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N12_S_up.h5": "1cae451dd62152dc912f82e2c176735e465f7936e2ba718ac279e113411b9fa9",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N12_S_down.h5": "af9258fbb01683434da2229c1d982edb398454df561d930ab6e7bc782221173c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed42_N12_S_random.h5": "fb514f0f7c502770085be863089ca8995018077c026d03f901281ad34965bdbe",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N6_S_up.h5": "4921b849889848af6ee2f38e0c5d38eb8f4d674495cb3fb233227d673085e782",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N6_S_down.h5": "f4ab9a0e8a2ebd4e7dfac2c3bb3e38c9134e350e2035a8771a2785627be0475a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N6_S_random.h5": "a5344d9f36ea31c8385736d0edde37c819f4d5edfa1b0187813f61c0ad04d35d",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N8_S_up.h5": "9ebd40827ec7b946cce6fe4ef4c7da3bf59ad373ec2627b8ab823bf7a81c5359",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N8_S_down.h5": "825f269bbe9773f1453eae9ab2bb79b29799098d3a9b57791ee3160f25670dd7",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N8_S_random.h5": "c65d3b69226f4e9d2402e9a688eec8b9b20a32832f0193f053e4295c553a42e6",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N10_S_up.h5": "1daad7870d52be29deb521d6b7d6aefdae99898c5c37577ff80aad05b8db58f3",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N10_S_down.h5": "446049a5a9413b4341a795d10bf9a3f40b4561e6e4b60a65270c063f98ff9563",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N10_S_random.h5": "e1dba8587512495541e286698ccd843c6338c4613f3e6d781e7824ef0f6bb0c3",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N12_S_up.h5": "e2f814226799a5041411653b34678cfd72e1686e5f189111a4c8798fcc64cd57",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N12_S_down.h5": "d4798254a3e6f007d24c27d4f7d6c77ef01946dca305869e63dd588e523612a8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed123_N12_S_random.h5": "8b12e43eae15e2aa11f76ea998fe5bb36135d546e43b44bbaaef86f238af316f",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N6_S_up.h5": "6dd7c2e55cf4b7af2032121522e2075884bf3da1678e69906b57e85967ab6535",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N6_S_down.h5": "3f0ec09cb35e5aa32fe1811f682901b439e95cef35d38f7bf8da9b0007ef4c22",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N6_S_random.h5": "b0bff1a23a51539ae4d657f8169e9a2486e33f90b29acae5f3867eabd1e2bc73",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N8_S_up.h5": "b77266f319a79fa16eab6feaba53496aa1832df0dd78fd07c9c5675190347aeb",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N8_S_down.h5": "2d8ab43610bfe30d6f8c2c424f81f53df08d462aeafb7ae5a53e16ccc46aad64",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N8_S_random.h5": "b9baf4aed28adfd9ebbf2ea723dd53eb365e5792c5fbcf0fdab755476ec31047",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N10_S_up.h5": "c2a610389ccef082033f18571621380958782a024da50da96deb2f128ea7d440",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N10_S_down.h5": "64ccafaf87920050871456fe4fa674c32be57e80b6b8101b9eacdff0f3d24d3c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N10_S_random.h5": "58d920ec9e5c6238e060505b527d3ec081c2de003851af99f2c505af1c95a14f",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N12_S_up.h5": "d3bfee6e3eae5d55a0b5850c9630236a8eeb909cd67cf422c15dec2a6fe5b892",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N12_S_down.h5": "8dfceb81efb0de68cb8e64df24e7bd8de1affbde3822584317a091b96bf71a12",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W0.5_seed456_N12_S_random.h5": "fdf75adb87fe371fdf1a18804f14b45328bb01936629bc76250bed11345072aa",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N6_S_up.h5": "c4897344c064f68e01ef84a9f459879512ee3b039204daac3684c05316386379",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N6_S_down.h5": "a35d20ade6d9307db9fd8dac00be25dc2869cc549297e1896e0f23a6bba48039",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N6_S_random.h5": "d80f0638c28a3210b95317f3d26fac50b3bbc4c91d47b64e945ab647318384b6",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N8_S_up.h5": "fe9ec6274fd7c3d691153cead340033074bc6268a1ee95855f6d50793d1d82ae",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N8_S_down.h5": "30e0beb6c79d39c4641dadca25bb5d6dd88337e7f70a12434b7d2771bd94aa21",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N8_S_random.h5": "cd61ac6ca46034eadf70f20c812f82790875a800f5e3f547fbefe7c15d8538cc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N10_S_up.h5": "1fa564f7f1c669ad2f41d589a38bd0415bc49c1375e9c2e92de89dbbb6626861",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N10_S_down.h5": "bb1d2bff7db7756a1dabba7f3a07261caffefe9a44031bfa123fa10bfb2e00e4",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N10_S_random.h5": "7cb126dba89dc4b2a2f80c654f1d38c0f5db257197f1f53d85c239391f9dc1a0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N12_S_up.h5": "b71ce0320f6806be0b4504d14561102c4dc765a1d9f55707d938e2b5a2d3bb7e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N12_S_down.h5": "cc0ec9855dd265219b461130069a0cc043de78f69a527c9cc668dd2e1348eef7",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed42_N12_S_random.h5": "868f459944535e0a22834b269c83d147d1b04b2647162743e0f40f52bb97e528",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N6_S_up.h5": "897ac0aa7289570d977f717c8dd03f885010072c4f459adc562246c0394389ef",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N6_S_down.h5": "609955a02753309770d539ffcaf9ab8dd6b313466910baaeecb10eaa112c699b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N6_S_random.h5": "9fa3ad539f7603703b985b612c2708a1472e9d7bc3d520a16dd1c9055d3c0fcd",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N8_S_up.h5": "b5e7a2c9e8f5c94e29df38a0733f541ab65efcabcf16f405d0d7093bbb59057e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N8_S_down.h5": "2a0545f5d933dfa9286f15d1fefe76d661eb9efd1177ef93e2cc1ae8bf75b9bf",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N8_S_random.h5": "c65ca2161408429fab7fb80fc16c1f47b6e54e4535855d0a7c896a853e4c75a2",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N10_S_up.h5": "008a15f5d5366cec0851b108811946620ee6aafc612bb87c3b9420fe5f6f2032",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N10_S_down.h5": "ffc77a4642106afbb1ec2d1939341532c0b50ec66da1694e08887ddf70fe6698",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N10_S_random.h5": "d521f2714c7181af8a02ce248098efc0b9bc6d241b14befc288e8563c0cd3b62",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N12_S_up.h5": "7100f9b864f75dc1b042a7112afcd4bd3b25b4c8f290ec7acc7fbf671473d4c2",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N12_S_down.h5": "329ec57542e092c9f46faf3611d27b12c2f87ca67a575fc9a76f3a08dc55e758",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed123_N12_S_random.h5": "18824d010435d3261cd924cf0731fb18cf3c9dd6b846854e099999aff994317d",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N6_S_up.h5": "61d17433407a7a3b9352404073254b977eb8e6e76b0b0eb3351db5b27ea90215",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N6_S_down.h5": "ba15fddd312d677638821fb8664797126c4854de1ec4318ee73e377e5d645301",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N6_S_random.h5": "f840894505e44c2d0294b5a67cbfc9be320e4ddae07d712269888ab5c6c00e5b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N8_S_up.h5": "4ce2c7c549b25203adfc6a9146776f02f39e6a66d3d7801c982c57af8b6522d7",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N8_S_down.h5": "50107abe6e4398ad7b5eb9c7c68a3be1b54fc3d356d230a1e33bc336c1775326",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N8_S_random.h5": "d78295057afed06b5ce006fb3b2b1528870072682dfed1f3b4758af41685bca6",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N10_S_up.h5": "d058d00cab98722e11fd571fcda1c26e867b3e42492baa6d16e8769a8d95df2d",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N10_S_down.h5": "67e926897ca73a89f49bba9c88771a7733e01bbfdc1163cda92c46a5971f4481",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N10_S_random.h5": "2bff6d94774656afa2aa202027a8ec2cec396868fa9edf61f4f2a9e257d5f0f5",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N12_S_up.h5": "8ecec90ce104e15f2b6b1be5a544fe342bb6980a98dfd2dc82bb6e8cb9fc02c0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N12_S_down.h5": "c47a1b99a49fdb3d5d65d424fb471e151ff9d5bb1cf64cdc8a60460664e01e00",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.2_W1.0_seed456_N12_S_random.h5": "c2455042459ded0fcefb2a8bc147370707bcb114a9ba1313fd2cfeda238ad95d",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N6_S_up.h5": "6588a5873f65e37fb5cb26f106ff2f31bb260c0a904eb147dd148b1f6aa12a0a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N6_S_down.h5": "fc0f3e38347f9939714cf8aad8a91fb258c35b29e404c217a9259d7ee576e76f",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N6_S_random.h5": "0a651bae3328cf9fc9768c1d3c2eeef4849cc456aaeb272159bace86663fc72a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N8_S_up.h5": "b524785422cad43f80b223702c3f15da99fce404856361796c5dcbe4fd7f5060",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N8_S_down.h5": "c720ec71429d3cb1e25a46f41997eeb4e23b3b67061d9a906b0ff279a2599a00",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N8_S_random.h5": "880305e3efc3e0b3c3d4ac387e4c73915894639c45ec3608915efc826bff7719",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N10_S_up.h5": "6c480a911002493bf2b67c969f48a3f5e1396270ba41e55750d300fe8f2d6eb8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N10_S_down.h5": "4c7fb14da699265d65453fbb65da2f664c50ecdfb655ec1256523d84d8d71aa6",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N10_S_random.h5": "ddc4afff2f85d30ca2aeeb92f5a3a523fec66159adec55d1b1199e1f38b15d28",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N12_S_up.h5": "abd086dae710ba1c0c567978318d206b9c4d850c52c9864e158ae1a286d705e2",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N12_S_down.h5": "75f3eaa136309540fba6824567f082e5006e1e867c1a57844e49ca1d9eb7daa8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.0_seed42_N12_S_random.h5": "c3041d0a869fcd5bb0d21a2147f507a2a229b0f09a0cd643723a2d921e8414ba",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N6_S_up.h5": "6baff7a58be140f9acbe5e85139c64c1e92f06d2945a601685fa0e82a8b3d9ab",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N6_S_down.h5": "cd8d3529431c2942d8732fcda0b04c997636ef8a030747ced1326900de18d338",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N6_S_random.h5": "e0bc0d4c642765e67c072eb5ebabcef1e4ecbd68c586477c142f62ed4c63569f",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N8_S_up.h5": "b6c4905484357fa14688e1195656e828530d01d9be7f1ca4b3046d569de556ab",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N8_S_down.h5": "d1d54b928ba27789f95fa7f1bb59036d2fcc127f17d6f0c400eb647605684cfc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N8_S_random.h5": "71dd1fc05519c06067a34c7cd9211570f8d18ab947135078025f5a044117f0f6",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N10_S_up.h5": "b3243d075ebd2671029038341dc7c2dedb147bef7f5c8b2c9924ade051271e02",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N10_S_down.h5": "93ef595e623a39ef2d1eaae9ba5d916c562391221b8e8522c16c1f706b022820",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N10_S_random.h5": "2a3ef89a911617bdec1af42aea62169d739dee0dd94b7398430fc155d34aab55",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N12_S_up.h5": "45cd99d1e32e8dba3b56f2851ad2790f168670736f68b3b9828ab2333a7c54f4",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N12_S_down.h5": "0746f126a5c4058d947d2dd7f9db455a74661202d3939d12eb4adfa95bb343fc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed42_N12_S_random.h5": "553dd2c38e0515cfe520ecd6478940fb8777bab501a0375b239e4da011ca18ff",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N6_S_up.h5": "08569efc4b0c2c972a01d86c2969091734a1c3c3d156fa1c6e63073f7776ec03",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N6_S_down.h5": "4c99e5ed3c29044d38ae330b46dc9a8dc4247ba20504844b6cf3458805c7e724",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N6_S_random.h5": "63d6b382180a2b9fa02f0a5cce3af8c40f7288d15eecae4b4dd40145a86be36b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N8_S_up.h5": "2e51d2a95a2276a07d920e5304df21b99704f31c4f56cfc929799818f9534f68",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N8_S_down.h5": "f1b539b7101d8f2c23c808716a47d01ad92aba74da196e734fd370235804d9c4",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N8_S_random.h5": "b8bca6c2d4de21e2a95cbd7fd3d44bab999998aa4a97b87ea3a3e5760f4358e8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N10_S_up.h5": "55a88e37c6dab00517096e9f38b3c7660850082c0187206ce22283314c5093fa",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N10_S_down.h5": "6cbb40175d77315b653e6826b6cc97f4eab50ef2bb0dcbed5cbb20e209415b8c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N10_S_random.h5": "7652cb3ffae3939e6b7b8f3dbdddba3ffef3a2afd9eba83e7b406a693f123ca6",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N12_S_up.h5": "168fd81bb112392b6ef4f21d33708774680d191440611ceb5dc168130afd2127",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N12_S_down.h5": "bf99e62bc469eeed9591c6e9d2c614445a36e7d51382134567c0fd0bab887594",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed123_N12_S_random.h5": "7843552e77986998d3d656481aa8c7cb35d8dd5079a7f2e15cf4cedb3b48e714",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N6_S_up.h5": "6ad3c43fb5ec2c2a5841a500565c93efbc10555fda8d4d44c5cc7873cac8b288",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N6_S_down.h5": "163c9d64b2c1508b13d80b2c867774bacbd016285f0d5f1b00d5a3fc24218ecc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N6_S_random.h5": "163c9d64b2c1508b13d80b2c867774bacbd016285f0d5f1b00d5a3fc24218ecc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N8_S_up.h5": "559269aeca4868b2df97cf5482ef3d02db843fa10bbd5a37084eb637362b685a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N8_S_down.h5": "fd27db9c4d682a83d940a4531334be9dfcb57af2740962b0c815aa60867d77c7",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N8_S_random.h5": "9b5c976e27001f486104d8f963317b12773f90958d465bd86907636b7c944f49",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N10_S_up.h5": "e885fc4999e1987e39f7e04d3e43fad1d3e0da525ca8d2a085a23d2bf0c94936",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N10_S_down.h5": "b40f58edeae64106d772972c74ecdbbebb5ed155bb3bb79440e317d5a9152e51",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N10_S_random.h5": "f69a49db01d3650233dfc8fece7075012df3880b6c242be079f35ccdce22ee62",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N12_S_up.h5": "5861ee56ff895be86f343c2aa5664f76f8aaaeb172e04dc1f35287f322ab6176",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N12_S_down.h5": "2ed43d441eab5771f0270c1ff6c8cbf8276d5ea05fd45a7c0f76441e3e838f72",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W0.5_seed456_N12_S_random.h5": "c980c887b3cc766021992b2e8a9fb4bb01f473321a549dd86357a29933754eed",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N6_S_up.h5": "fcbe1ec633828f85d887962a2405ad4a14903757ff7f27a31d2e7b28fd3c6b1e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N6_S_down.h5": "169380d45d0fab48bd3958591ad5008112cafb003e4773cfc34da232b7828aff",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N6_S_random.h5": "27ac0044ec1d67ec37cd557fb6be285c71307d6ca8aaf665e74a0c9fe07ef584",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N8_S_up.h5": "9ce4511d5941a17fd71aad727bd0955f2906aeddba5f66e86af6fda92b07b0ee",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N8_S_down.h5": "c0fb08b363823ded48486cac09225cf207c3ab455e6aa766e3ab936f8712d276",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N8_S_random.h5": "982c20d1209ec17da58231701e47f41d46b02f086840c4ae72346dfff828ac6a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N10_S_up.h5": "bc45cf7ded381369aea3917f4ebd012e9307ed708e43b1965b5538b923fda466",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N10_S_down.h5": "4b0ddbb88984aa27b5366f1eea38c70779a1435df510064d9cf13c2663b43b9b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N10_S_random.h5": "9ef35a4d7a4531b61674686dbe359a3f2bf91bd052653314521c941c22bd5656",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N12_S_up.h5": "ae9db1daba12346865e5aa044f83ada5cd2bdac64fcd832025f2f44e7a0d62a6",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N12_S_down.h5": "bd52d07ce9bf15e72d0e200a530adcba7a705c7e65b9383e25ec2b3917e9dc11",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed42_N12_S_random.h5": "7be4e54b0ed37379ce65b7d1c78fb2349e9b2ee844aa9c271347505914a45d1a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N6_S_up.h5": "36536dde4832993819953d49a60848966fc2b542c34181effeb71b0d7ac4f94b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N6_S_down.h5": "1d3935f09e39732616c4c16de1e0a9194b19e9b5c2d1c16b2ed3350321e5e0d1",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N6_S_random.h5": "76e52d8edd39f09d71df317ef22309a07329e3e0ac62e89012053603cfb5debf",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N8_S_up.h5": "a3082cba8f6b5bd913be152d396ee5e4e8cd29c7e4683eaffbdc0472e7d12ecc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N8_S_down.h5": "d1a2975419ef3019af20ca3d55ecb61cc3f788f27b424e8a11d1546eb8989783",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N8_S_random.h5": "68901e9cf0c2219d7c5e5f223d1cc475ad225a1ade3bf0cfce24c8d0f1f9d021",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N10_S_up.h5": "15528e50d931f56d35a5ac793f37904d42052c451ce86571dc2466f142d971de",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N10_S_down.h5": "5e0e9aa6121721f766dc7a91b95c2ae76cd776d7a1f006e44d21cf6f2d71e125",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N10_S_random.h5": "a2ff998433f4af7767b59d34a1758ffcf16de6e82c81e8e14a29c66dfa3e6990",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N12_S_up.h5": "542e51d5d89874a26f9d353b084ddd053a25a62d261a0e6f9e1caedca9202264",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N12_S_down.h5": "1157bc3c21fad7d462ded82b069752bf56b96d6d2a5adc9274e30ea60629a4c0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed123_N12_S_random.h5": "faaa8e74da68552be140be67f724e0aa89f82d6bf532226df4d68ad72d4c5315",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N6_S_up.h5": "b14876d9c2cad24607163f26f3ae349d5a7dab1582827107778bd85a4a0ca3e2",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N6_S_down.h5": "398ea6bae1a296fff57907a41cfa8b542f57acea451dd685d5f9ea16737f46a5",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N6_S_random.h5": "c9a4a23111b2a51e29c4b4889fe6241ca356090c7faa3cb95ed0218b0c1049cc",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N8_S_up.h5": "e9aaf3551fedc86fe208302197559f8e46581411a16c8d94a0de79527ca70a9e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N8_S_down.h5": "41418661d74da7480825198b25499bcacac222dea43daf9dfeed6be09703cc71",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N8_S_random.h5": "614ba4ad9546495155c221746298b9f8b314291395511434d26745325303771a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N10_S_up.h5": "a9457d32b8875cc483ba812da6ac692683c0fea5c56a351a80c148f8c1c620ef",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N10_S_down.h5": "df0cea0075ca9bd8271c6c4bdcd57402e36a28ab321098d9ab81df1d61f88168",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N10_S_random.h5": "8b356a106f894003f46d8d91fce16ddac5de109cc52b22aa75e7edfcfa39d5a9",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N12_S_up.h5": "b4c64408cf3ba20c8081ed5b0dda1455cfc2cbab31e81b8e62704cdcf820ecfd",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N12_S_down.h5": "5875c1664159dd0060d2ffc6f1b11ae5e88ac8ab72940ee18f3dcc414371d8c1",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.3_W1.0_seed456_N12_S_random.h5": "8a2ab2220783960d3e6b3a81c370d02602ff6bad64d4b7de202601a7bb5a83ef",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N6_S_up.h5": "2b617a6cd236d4dc5259fc237209218334c3d9e42853d89addee8c1548d5ff39",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N6_S_down.h5": "705124b978df0b4cdaeb5d12302db5e776468c142975fce3f678b6b77a4a315d",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N6_S_random.h5": "cee9e9450d1be1894262a7d596c95a63c27a0b18c5c66698c670c7025fed2c11",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N8_S_up.h5": "c96e2ea8b5aef965a6df4bd7bbf4df303adb100b2af5cbaa4aef9d6ba301a542",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N8_S_down.h5": "9ede450fa32a22738d9989327082a099f5a30d282fd0aa0e189b23159b9ff54c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N8_S_random.h5": "b7b4d1ad056be931d4eaef1b4c14cb4559d70ab5b034c963f14148da4d9253a9",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N10_S_up.h5": "82f411c29f4cca44ff070478d2727c4698cceb442902ca6c248d353c8e5b4d30",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N10_S_down.h5": "34a465cf1cf9063720b87fdd6f038a605f1be6f46c924133f140a50f82c49d2b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N10_S_random.h5": "fe585a0a32bdf40c292bf1842bd22562289872e249eef3fb28956d4826ec6af8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N12_S_up.h5": "aac17f65642c680673e8ac02170b1a98a6fb204bf8c80fb84605ef1c4f071b6d",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N12_S_down.h5": "3ff22ef393f606cac19c091bd17a07e6cc3fcdb45640e73dbec3aca560bf1846",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.0_seed42_N12_S_random.h5": "d3e41951d060827490da18b4ddf01fd590c67b193432107c2875fc2d68d3c08c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N6_S_up.h5": "b7d027e8dca78e0d7e4cb8298046e6d8fb39cc8d4bbccfddd905ea7b65adb526",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N6_S_down.h5": "db8921b6e2070636153be9349b4399a9e5cb3fcbd1e99048f95be649580d0de0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N6_S_random.h5": "ef4fafd11c8fdd5ac2c10bbf112cfba4f985852708c9792e0d22be0fff23c27b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N8_S_up.h5": "38827221ae4d85e57c60af0acc4178270bd41fa24c5bae76304013a0cf1ac945",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N8_S_down.h5": "da3e016d1e398872b95e32c4bd7f49d207aac3481af160db441107fc11aea7a0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N8_S_random.h5": "707c53b6307d39dd3d6f24248bcf7425aba4574b1dc975acb8bec6a1e98693ab",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N10_S_up.h5": "f0efe6aecc5b04c71208321d19ff7886a2ba8319af298f7004c1c1986bdbf62a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N10_S_down.h5": "bca6f4cde3d3050edcfaa55e5c9d503dc1a952759fc9428309dc5a92c018737f",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N10_S_random.h5": "4d478b6ab0d5c805c1767f82f9d4c6c52dd57f71b3dcd9b5f5d910490f1da50e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N12_S_up.h5": "915037742e37da9b2b93bd8b44e9782694848335f55461418d9ff40f068a6304",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N12_S_down.h5": "d9e47b5b9bfe6913b779a2ac9c4270c13c5a195b994b08680539c68cc81c07a7",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed42_N12_S_random.h5": "190511891e030d038dfcd155d7f124aa260f76c79d4dd57e7979e691e7d36e17",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N6_S_up.h5": "93cb891804f13d036af4b951829788a489ef1b64bb3b783697b666bc7b9e136a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N6_S_down.h5": "14c1c980a9e4b2dfd69100f44a9108093bcbb43bd1f6d3e4b30e4db07e9176df",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N6_S_random.h5": "c92f6e0353a9f17283ed99030ebc12f385e764a1784ad0bb2c6f4b996171d29b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N8_S_up.h5": "93e5a1436b495456edd416fef9ec4e8203223ab2293296dadee36d10f749be02",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N8_S_down.h5": "c9925b321c663d3637c2d69af349cd06537cb84061df5a05d158c5fbeb157063",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N8_S_random.h5": "867707348c0c3f1754e0a236236fb3db60718a43957b637aad4931a9db7358f0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N10_S_up.h5": "95dfacbe5e1ef68f6629b60c50993c4291d9251cb8d661bf8204afe94c38db17",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N10_S_down.h5": "8100a5bafe4fd05bcb682d9409ab7ec10e72b9f89a151a6fc77cc4a83781272c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N10_S_random.h5": "4b3ddb4abb8f1e9b7c60dfbf57f5e4eb5a6789b49c5de79c8aae2f49167b9741",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N12_S_up.h5": "c34910da73cf7c1e0fe911aa8fbe2bf308189e9abbbe4ed87a900d3df3ab2c21",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N12_S_down.h5": "32b6fbc1fc9a56a1a778ae032ac0169c686b7ff22801e5a705f4e568896123d0",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed123_N12_S_random.h5": "511c6f0e09490c5a6f5c05eed12e9f0b84db78498cd34b17397fafe9734c2099",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N6_S_up.h5": "3a846d6abb7751153d39cdd8b82258b7b13a6365870ee640676b7a8670eddc37",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N6_S_down.h5": "cba572110e97198f4997a1807419065da66fbb4a9a87a3516764ded425400e9a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N6_S_random.h5": "20798d4a17c34aca549ecb03dd639a90ee5e616ef1467be09d7c6fc82af0973a",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N8_S_up.h5": "5134aa171e0467eda9c45b46479859f48ccbe8d1439f8c1534487fac62c19158",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N8_S_down.h5": "b2f32f14c6847c3062d56693b558da577eb77779e65c1feccb1eff6f07e0551d",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N8_S_random.h5": "ef25579352267f0cde17a32a1fd515c0d9a542af6e91f0ec47cd42e5560527b2",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N10_S_up.h5": "ec2e3e4845708f7f81b9a3362121f36da6ca48f848c8c30405d59cfd8ce0b8c2",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N10_S_down.h5": "e6b97e3e02db03660601c7e1c1206b255d4248960f0312cc5598d430818114ce",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N10_S_random.h5": "b44c15b6f84006344004b8d7bf67368e71e381baa2b5c1d055a787dfa7b9a672",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N12_S_up.h5": "415c3901aab6aea64e5e045825cf89350f0f1e6f0d6591c538174150e2f95cd5",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N12_S_down.h5": "3b40091c1c8569450886754534389570a7f963b3b625b88d1f0e7b8dfa11f2d3",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W0.5_seed456_N12_S_random.h5": "1e7e78f8c7c70294142ced6ac3b8b963dd5415a498c4ddd52c03b04bbd9cd928",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N6_S_up.h5": "9d039426c5da29e29ab55c86a22ff22ff09e9c3719d0ece037f6b548af394345",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N6_S_down.h5": "06d456cefe667deeadd22249daf3660c7e1d87f33b992e43ff99fe87b0263e61",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N6_S_random.h5": "f9c09f9335c37b4828fd6702ea4bf9df3b0941598a265f3d909ecc96cd880dcb",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N8_S_up.h5": "f4c09d471a315f43a55a85f70d2f1d5bf9344530d8c68258a55dd4714b5ee686",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N8_S_down.h5": "316e2c355845f9c65375fbcecd5efd2a8ade39c05e2ba47973a253c2b7a769bf",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N8_S_random.h5": "121d06fe8dfbc41c18799e787d728f569f9b8de47f40a21be4c1d679f8ba27e3",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N10_S_up.h5": "b80adb3c4eb9a09402cb39a64fb1dd3ddd961626beb459124316c82a38ac615e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N10_S_down.h5": "642c3b37cad6b0495c5647c47730480c774de26513338a1bea052dc4b3e69242",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N10_S_random.h5": "7ab85b51aa1bb327bc7ef050147dcf01dd69f9970b23fd1d711ba85c911e14cf",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N12_S_up.h5": "e3584aa9c2252cc4948dda6427c666c5a27af140e98daddc049cfdedb8c521ad",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N12_S_down.h5": "83c137d449c595863f08299fd49f8ca3dda7f9cdd3bca3fb3a65509125401658",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed42_N12_S_random.h5": "e06ed60f0a8feb8b132c85eb95a4a1bc38c3441fa1eddddc03792fbf813c0bae",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N6_S_up.h5": "ba0124deca2746410e19d4d538132af75b0728b485460065bd915f565392574b",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N6_S_down.h5": "c81989b994a4f22427e0cf763d287b7ef36edab7da3832caee89e72b90b2c712",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N6_S_random.h5": "62f6c0e8ca1953e28ce9a893e7c2f3ffb1c34c2f65443aef34193aff45386569",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N8_S_up.h5": "3550de1b469698e6a76a8ac90f33d81a39631dd017255ef0a24f5e073db2b541",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N8_S_down.h5": "214cf05511dcf4dfb285bac6dbde2d83cb80c4e2ad62cba9e4df41ae20625fb3",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N8_S_random.h5": "0075f5b5edb278d51ca87a3bf0e20407f58417cbf556e3ce717e0826cfc8e04c",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N10_S_up.h5": "5d665a6b22757cd125d5f8d8150743d36934e6fd46bc328a9a51ba2fa58ade15",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N10_S_down.h5": "2f25bdef2f18648c8922c1a6e9c66a1e2fbe2aa917bee2641fabda3bb1e1d2cb",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N10_S_random.h5": "535851c55daf9e85d9aa62bd5c6f6d775be2cd33e2b3d6399e4cb2449ca1ae47",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N12_S_up.h5": "0c60c8938679ae1b20713ae1db4510763594da0db2af95f33b3c3e1bd91c9afb",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N12_S_down.h5": "1d850d27c4530a00a20846c998a13b27b68fc500635fe43dd57e2800ea635f00",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed123_N12_S_random.h5": "3a2b518442196b09e04c8f2af123d6ba5c1c8f97e35ec416e32a32a06031ccd8",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N6_S_up.h5": "b67a040387a2a4800302b1866761682fbfacd0772b52ed69439968158aeaa521",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N6_S_down.h5": "d8f0660a148223601c70739c4528253229d506ed40f5ff38c247fb8dcda0fb95",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N6_S_random.h5": "d8f0660a148223601c70739c4528253229d506ed40f5ff38c247fb8dcda0fb95",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N8_S_up.h5": "66405aac54ee7b7be8cfd9d91a8f9804248e1777de89b8f251654c532346f9ae",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N8_S_down.h5": "c7e6a07476c72b59ea3e0b70afd2e6b9b28b8ae4777a55cc87cea37ca39dacaa",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N8_S_random.h5": "b3c392496650bcb41a7fa28ff8ad5c6fe948d3ef318d4cc4a16fba43bafbaeb4",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N10_S_up.h5": "081ca64b3db584953430efd0fdeab67b442cce67eb307dee6e5de27d16b9d9b7",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N10_S_down.h5": "6e6a99807590a0e2f35bd5da23a63487c955ad538209ad4c56f1b1451518faf9",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N10_S_random.h5": "ca35715dd534b08a12e53f14456d0ded8b7c88e0f23891131de4a435b12c52e3",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N12_S_up.h5": "59e24f68d53834011a4df1115a20c773490d6984ab7f6b8806e752ab6edd375f",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N12_S_down.h5": "313036834580e6b5e162dcdaedba5c313ddeabe6a319681e4a139d324c08585e",
  "data/raw/phase6_gibbs/phase3a_scale0.75/lam0.5_W1.0_seed456_N12_S_random.h5": "e19137c416606e4e2e5629bda951b3ab067b5a09a3e260b2778d0e3af431af3a",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/summary.json": "cd94501a5abbd007e991347b7efbe2e3997087bbe0601f6af8e2fcf742b0da0b",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/comparison.json": "cabda41b6eccfcc75cf4482fe1f9f658969849bdab1d7f626604585a4b449ee0",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.0_seed42_S_up.h5": "da7807a18ad1b0e614e57d216ffe9cbbb60cd5843eadbf29561c7f0e2df57b56",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.0_seed42_S_down.h5": "c4510cd60e1a41777859bec015511504cdf7efd07e5b6ab633bd48c926b155a6",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.0_seed42_S_random.h5": "60c561a638cf7d6c3bc99e79d8100d32559a5b8c2557e36f516a76e9cb74cdfb",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed42_S_up.h5": "e1d975c66be6e3a77a1f8199f66166c80b3d77e63f2af4ba5aa02a34b7b5b4ce",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed42_S_down.h5": "1564a41405e9a43c1b923be6d86455fbad9cc83b6af5168131a2c81e96963002",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed42_S_random.h5": "3709508dadc63048d6a2b2abae01741e42e72887b6a1ed5831b8d69ee23afdda",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed123_S_up.h5": "7d73bb8657b9e818da965ffa5d7ba016203fefa143fb46bed8de6e6a49052642",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed123_S_down.h5": "2c0cc9adf3721f343f1a1f01390c10b5624dd0643706e7dfd7d539d478e0305c",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed123_S_random.h5": "37a973018f9965194d1ab731a8909a64d569bb35b00f059a0f45ba3640d27083",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed456_S_up.h5": "3674e8ab2228d5b04e5df2f0e41758fa30ca9ac5df207542b5d0ed20afcef36b",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed456_S_down.h5": "ce5e2157f6d79e9e2b2c0162320aa4e233f9d6e734e35544c7644b7207465dbe",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W0.5_seed456_S_random.h5": "352b91f2fad708293d52a84a7870707282ffa8d7acf017f8c163f33f8f99ae80",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed42_S_up.h5": "dccd9650483ef85077a38ad77ce012f0dd9f07381e72b7c818e815d2ad242c2e",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed42_S_down.h5": "ff9571b49584d2917bdc08c6f8f95cfe8ee9643fdc681e174c3e62d72a4d9fe8",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed42_S_random.h5": "b1db0a31119bcd4531386d3423f5f258a32403a82a269cf4784cb990085cfd14",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed123_S_up.h5": "f7e5971408444d48a8454fc0768cc3c729073b636c7358ad11f9564f5ba852cf",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed123_S_down.h5": "ed237021f23d2c56544f8a51df548464f0972c9d15e291c0b118a285c809b4c3",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed123_S_random.h5": "601baed100c998bbf138b8824bcd087b10c8523fa79d5c968f778a7a14cd95d1",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed456_S_up.h5": "e9c1286c1b2f58000a83b4367163e826e499cdc3e142261365ab35a2e5efdeb5",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed456_S_down.h5": "e07663feab10413c3ca8c0318332164ecddc1be708dc02fd9c3adabcb3682305",
  "data/raw/phase6_gibbs/phase3b_bath_scale0.5/W1.0_seed456_S_random.h5": "dd827d2aaf50718b1c91af93c6dcd0ac3d6d1bc2d14add5200def2f0445a22be",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/summary.json": "5813a3456ac95be654ccd15eca97f9869edcef524c790d59d975be45fda0a18c",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/comparison.json": "b15d1ed9c2ceb866d231d6364ea5f8e67ad8449f9442b6bd7d9dc02a0afee1cd",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.0_seed42_S_up.h5": "0a900491b84cec89ab7455b685225ac8bc4b7c9ef567b387ac39365968875ab1",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.0_seed42_S_down.h5": "76fb264b42ffc634ee9324e27c1735b7382a167b3e51ff5e33dc3ba0522fcfc9",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.0_seed42_S_random.h5": "d4539ab9b0106c8024e8f345d76917f24bdeaa023c38696c47fa60ec43ee178a",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed42_S_up.h5": "12e12ca4b959740a0cfcef74303f40bb7de3977b22b5d0fefbcb2d6f8b79995f",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed42_S_down.h5": "5c4b68e16990cb512fbe654258e730065df4e76f829382ad64d7995dbcfbe95b",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed42_S_random.h5": "aef8163e96bef869d9ac866e7fd34cac35917b65b4e4be57fa68231c2448e28a",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed123_S_up.h5": "91eaa51ef42254469a206a1b374586e3f834a2385e091c8c3e99dfaf15603964",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed123_S_down.h5": "cf76fcc601c9f6814f6899b807bc7fda2dede84042c7ffc45c9fc062d0b92484",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed123_S_random.h5": "19d8fd6ee8387feb5af10b1408d61e69d03bccca7273ee1f3685c520722ff39c",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed456_S_up.h5": "cb166163e6b6bc2d4fa3561f0c20520b6f4e6bbc18585ce844e2de6361f83553",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed456_S_down.h5": "dc0c56f22c0a7f6f0b26e28039588373d343d116ca27b9edde7ed85b9d4a61b2",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W0.5_seed456_S_random.h5": "3133a26922c37f020e3d62f548b5c2a5b16e8179aeafab05d4f1dfdea284f9fa",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed42_S_up.h5": "236c1c923d28e8db526f2feef8f29fd52ebabb4d5ca728b929b4a794c7ab9eb6",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed42_S_down.h5": "a692b44ef5318efae23ebbaba8f428eadc50c0ae422ac6717c57e7062f4368c1",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed42_S_random.h5": "bc4d27dca9961702501983f1f1d469899fc83760c74ac60acd466292c2294158",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed123_S_up.h5": "4c4f45f7c2c9f6b59f3e5fa6d017e32160417c1fe6fc82d2068d3a8da5c9c9cc",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed123_S_down.h5": "cf2e8445026e8266a2be014b22bd8c19186a80ed7f2d8822c575d374d86ad8ec",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed123_S_random.h5": "a1d5a215e24151ac37ff694f6d699312859ce22f5f18e1984fb5738233334971",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed456_S_up.h5": "f366b82339912104055e119d212ba92140b7079233a766f0e30d615c6094f2eb",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed456_S_down.h5": "cef15aa4b1ac1c401c2893662df92b4d4693bc68b54079722bffc325eff5d66b",
  "data/raw/phase6_gibbs/phase3b_bath_unscaled/W1.0_seed456_S_random.h5": "2c848573dee84d51d6a0c62c22bfeeb06993f8928fb30d293e0b101b5320a495",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/summary.json": "2df05f9e1842d95f147eafd9ca8b22c5e94d6086cad3352220d75c282a8e48ce",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/comparison.json": "0f255af08cd2fd4421804930671917fc72e7b5bb2d8bfc14f93d4bebed70ad42",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed42_S_up.h5": "00dbcdb187d5afa6abf93c58c0876cc1931885c1c8966f26c321de29eb6496a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed42_S_down.h5": "71edabfd579995ef9c26aa1713e906a368ae9dda5743a97ee765e9fb3b578aee",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed42_S_random.h5": "7e08f3c1b4aa9d712cd61596f36406f2a14951bdf73a90d05488618042492e16",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed123_S_up.h5": "00dbcdb187d5afa6abf93c58c0876cc1931885c1c8966f26c321de29eb6496a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed123_S_down.h5": "71edabfd579995ef9c26aa1713e906a368ae9dda5743a97ee765e9fb3b578aee",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed123_S_random.h5": "3d7e9f05603038e23f69f0a423ba91af5112647ca80a0b859f2705931f878f16",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed456_S_up.h5": "7177420d638d3cf53572905ba9660d4135c9c96d3fa2234a082665bff89071d1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed456_S_down.h5": "0c04794e4cdb60d8fd5c18cd780bfa0955dd9a40907b6bf4acfc40e38911fc13",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed456_S_random.h5": "ff30a7e28424558e8dd80f239424bf9937663332fc123e2addadfe16c3a1e96c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed789_S_up.h5": "7177420d638d3cf53572905ba9660d4135c9c96d3fa2234a082665bff89071d1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed789_S_down.h5": "b95bd5ab97494ce4cea68c8af82c707bb38a5a2e9413229f6c26b1adce3da381",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed789_S_random.h5": "d6c1ffcff86fecafb3af0bfa2b625167c1a7573452c3b716ef9a8349e5433a49",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed1024_S_up.h5": "00dbcdb187d5afa6abf93c58c0876cc1931885c1c8966f26c321de29eb6496a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed1024_S_down.h5": "71edabfd579995ef9c26aa1713e906a368ae9dda5743a97ee765e9fb3b578aee",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed1024_S_random.h5": "cd06ecc0a519e0c2a613c196ef9ad92b75a95520b0811ab410457db5f237c8b6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed2025_S_up.h5": "00dbcdb187d5afa6abf93c58c0876cc1931885c1c8966f26c321de29eb6496a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed2025_S_down.h5": "71edabfd579995ef9c26aa1713e906a368ae9dda5743a97ee765e9fb3b578aee",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed2025_S_random.h5": "7e08f3c1b4aa9d712cd61596f36406f2a14951bdf73a90d05488618042492e16",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed7_S_up.h5": "00dbcdb187d5afa6abf93c58c0876cc1931885c1c8966f26c321de29eb6496a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed7_S_down.h5": "71edabfd579995ef9c26aa1713e906a368ae9dda5743a97ee765e9fb3b578aee",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed7_S_random.h5": "00dbcdb187d5afa6abf93c58c0876cc1931885c1c8966f26c321de29eb6496a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed31_S_up.h5": "00dbcdb187d5afa6abf93c58c0876cc1931885c1c8966f26c321de29eb6496a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed31_S_down.h5": "71edabfd579995ef9c26aa1713e906a368ae9dda5743a97ee765e9fb3b578aee",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed31_S_random.h5": "7b0872f88b5746b1591637029b66b12d3a4981639a1c24850f9b33987435620c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed111_S_up.h5": "7177420d638d3cf53572905ba9660d4135c9c96d3fa2234a082665bff89071d1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed111_S_down.h5": "4506fba89fceac78ed82f94c09bfc372eb144a45d4da5d4e5e319784b4bf1332",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed111_S_random.h5": "be5fcda0d8433bc69a39ee5aea9d1dcd89f74bd3590384c0b2a339a60c34c2ab",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed999_S_up.h5": "7177420d638d3cf53572905ba9660d4135c9c96d3fa2234a082665bff89071d1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed999_S_down.h5": "832bbfb84fba198ec44fe4b5f5bb8334dc1e52522ee66758347b61f6b72cca43",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.0_seed999_S_random.h5": "a99b83a58279c33ff308eefd2c5418b1cd6d87ac27a46ad4544355034c13f329",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed42_S_up.h5": "b15f7efa307252e239baae7f111f28a1320ffa1daa2643c7e8800b4a3235a774",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed42_S_down.h5": "43f77183ea6251653f06d4e3a2f4838cd0be3c2cc300d043d3e1cb525b4a05cf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed42_S_random.h5": "7ee27f3d95215860388e7977c54d3b2f9d93c2f81ae84fb915b54d3f5c204ee9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed123_S_up.h5": "d206c7d223e2b234ebfdf359f149516532ab75da30a70d8ef4384064ad7c40e7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed123_S_down.h5": "44e8b1b87fcbb99c41824dfeaabd15a88ba0f3f78dcd2af8b9a0e273cbc1ce20",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed123_S_random.h5": "d44b315300ab9308c28897620225042cbb25383815a2c8cc0e9c975994df65c7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed456_S_up.h5": "cb677a6b41b1b05ada07c57132b718614f469920cd02b2a9539ec7b70ccab5cf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed456_S_down.h5": "ec28b46746200ad998ed7a3ed5856e15255f8f0a133a0f8ca7284fe3f8828705",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed456_S_random.h5": "5a0f0487f0db6935c45ff32d8d281fc8c21ac1193437062a75fc91a9b1155e00",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed789_S_up.h5": "47aaa378b978565412c3be1d8c3de6f2fd872877885001b30039b8653238506d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed789_S_down.h5": "2e107d1644cb9a63f887b96c44c1519f39af8c5645c403b8f15c5f5de2b0eec2",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed789_S_random.h5": "b10f3bbc2f66b532d940f5e70e04ccfc88d84a38368d1e313e3793563d19fcbe",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed1024_S_up.h5": "b9741fb1758101f51a1fddecb08cafdd2fdc797a6e6a4634c7944dfec7ea3745",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed1024_S_down.h5": "00a3bcd24b1d898b697c9bf0d385f1b4cc6509edcdd67e8ca0f500ce34467099",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed1024_S_random.h5": "942e9fd50fb42a4d8447a177599cc62aeb0cc3c5c87482c3ae4c44b092c87241",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed2025_S_up.h5": "a9fd2c31e54dc56ed103472ddbf082152474d03bee83136ed86595bde52dd873",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed2025_S_down.h5": "efb36e7f81d56acbd9c7548da3d028c03aa08bebda19be5101fa75baec18d032",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed2025_S_random.h5": "12b48b4232104f697e5e797fb6499fb550e8ff0a91ed31f437cbedf8df1b2025",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed7_S_up.h5": "48cb64ed1248184a6759d411e42f83e6584739bbdfe9454491fa2df3fb85395c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed7_S_down.h5": "7573e858936d305ead6ba616e1c8adb1d8790f2e12ea12a681a54b7c66ed6de2",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed7_S_random.h5": "48cb64ed1248184a6759d411e42f83e6584739bbdfe9454491fa2df3fb85395c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed31_S_up.h5": "6827bafc6cede1451ba6748d6f0391bc041ed4088f253316a69e5bd53b3d3502",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed31_S_down.h5": "e740ad86badc43e13ce7490bcdd20e5ab6a0743d4f59d7e43c0b80d0442817f9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed31_S_random.h5": "5ce7913fda9935ac8688e983366d965add2892b618eb7ee1aab321d6912bb147",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed111_S_up.h5": "934be5a944d3d37066cd3e03dd6ea416f7d426c19324624c296a7f8b362bc245",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed111_S_down.h5": "2a654a02923dddcabac004d6e5b477ac2a5067af8d320a4e06cbb93e00873d65",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed111_S_random.h5": "ca1abe1f5714bc37e1a81cf4e7cf30169af374351a6401c99e322849350dc5d5",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed999_S_up.h5": "da3db66e6f7704d8bf0f6f93c7b09ab9705696da1d6bfa998373772db4b16431",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed999_S_down.h5": "4b16786a6cd25a17207138b30e3bccb0c9e177eafca87fad4e114dee0cb96fe2",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.25_seed999_S_random.h5": "7bdadc3b26391bced62cdc38e89ddf605cb3ff617dc0209999594c96a99a0ab7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed42_S_up.h5": "1a64530db578821e33444905ef7c1e4aa7d0e3b3412c38324bf2f9b37c11420c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed42_S_down.h5": "890905a17ddbd5a9d5a11fab6f982a9be22f2632e18e3a5b533e5c2a02082ef1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed42_S_random.h5": "b60e8088b45936065d18c16241188b5565edb29474a1f9ca5f13e379e36f7565",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed123_S_up.h5": "c8b87f393515cd3e431cbb4ad23b4aa387730e145f0296dc9c0f1e3872526b6d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed123_S_down.h5": "dcec01600774eb1c53c08179e18f8d1bf290ed3e267fde15fda15e2938adb74f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed123_S_random.h5": "865237a6f713b8b2bac6cc5e6b0b933bce88a4a15195af98091e2493aac8a913",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed456_S_up.h5": "8cf787895e2558b6d30e54bc47c20f1bde13ed37fb51775834c7eaf2bc4e2efd",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed456_S_down.h5": "a0c7b6dce6cba89fb293f629b1d751eef373edf511c3b408633f9445d7475b5f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed456_S_random.h5": "54ed1794d99e5be69b1103944522e429f444db6e0800b8978a4b0f758ace706a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed789_S_up.h5": "f496708f25f5e8d2ec88886a333c8ac984c63278906f867fcc630d58ba5ca883",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed789_S_down.h5": "ba78df700585732ef4b84becdb0ddde27e0de6b6c95f36302d2226df8db2c8df",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed789_S_random.h5": "9d2e848b3c40925cab4ad3ec3d551ba3dfc00b2cffad4788634688ee870c1dfc",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed1024_S_up.h5": "3d6db0f9392d017f0f8f64f9e6717628a2c08fbf835fe5f0576ee56d469d6d01",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed1024_S_down.h5": "b06471aeb8ba1edfc894e21d0555a23965be5f99b0936d4c2c662d6cbfab4438",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed1024_S_random.h5": "fd503dd4205e9969980c631c7fbe32ad8dfd86cc24dc78f775da03c7e67e81e7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed2025_S_up.h5": "32e6520b9f0aa1a63cf7dad92b00e7ea72ebd214f0588b598a41222a44f41c06",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed2025_S_down.h5": "080771b5e2585e5d90b67745e8015821dbb5fe02092e19d8315d6932214471a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed2025_S_random.h5": "4580e5ab9e362100cc09763588f7c315b5ec35d0e1db82e3d2dff08ad847b7b6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed7_S_up.h5": "afd17bb87e73355a5848f0969098b15f79a57c1c00991748859192b5b5c10c63",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed7_S_down.h5": "77d7ec7325c823919450f72a9350800fa483102dcb9cafd113695eaa70506ea6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed7_S_random.h5": "5e7620ff77e5cf2fa125bb6572215373cb9c48c90635d6e212f441bd3275a7e1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed31_S_up.h5": "6577f53163d0d8fc5c4b1fa82bb0d3f834218e2189ad0d63d589b5bd6f782ecd",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed31_S_down.h5": "d45addb072149e95bb5fe89ee907062eb6717321912558f7b6ad6b181268bec5",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed31_S_random.h5": "65c75e0961eb2f53950e61d1f91dabafd3e8dfe2c07f684bdb4b5a0d79f1d696",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed111_S_up.h5": "f92f5cf81b80bb8c2c6bb67a06677ba40f2bce199af970b8804219fc3b631cad",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed111_S_down.h5": "12f0e3436cdb3130f8dc4a4f9dfef58968c7b642d281fb75c32ae749acec82d8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed111_S_random.h5": "dc56d3ccebee9483ea797201a2b4b24c839d1cd779bbd26327577953575ba101",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed999_S_up.h5": "ab8173430de029f65463139e627f8fa2840e40c4b33eb7ac15cebfeaae282063",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed999_S_down.h5": "d4251b652683d8292d07f02dfe45f8a63d0b9e8e8ebdc7f71ed73b2649de5bd0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.5_seed999_S_random.h5": "d69b438a6ff72d71554c0afd38b5f8834d4d3093172197bb5627cd5f71d96e54",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed42_S_up.h5": "dbb7d7184bbdc654241845e56e5b5636498e65d34e28530a6222476d23c7d28d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed42_S_down.h5": "23868af85f7dbb0a2a60a99e17bda803825a332bc9332875e6d6adef93df6680",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed42_S_random.h5": "325b273c6a2cf199e79d01a44a02ef7f25310a579128819ee33fbf2758fac840",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed123_S_up.h5": "94b2e81e8378c6eab38ccf9db7158417b620e20deebd89aaa088a55658f2eccf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed123_S_down.h5": "f20e35089ef6b28b893fcc19f3c2dd464de42ede4204dec6c6e302a13cd646aa",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed123_S_random.h5": "1355527964e5718b34f4ce71d965be82d41e66b71867e69550850a60c5edb6d3",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed456_S_up.h5": "84cd9d3eee6bae549e3b83ad1d24db79236ebd99a4809e2c0a58d85f51d9f415",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed456_S_down.h5": "88423318b11854bb74082419390156a3871a6f47ee05d28a677109387b521bbe",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed456_S_random.h5": "83a9b592997a9a043bf5deb1fd97558431bf6c76e88f35f30a422d609ecd4b8b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed789_S_up.h5": "677e7eb21e7a534a745c999eef18ce473a1d6c64e14a457a51cfd2d5da849a1d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed789_S_down.h5": "5f9daffa60efd245375c77930e889af103d99a87cfb2734f60ac2911b0a36763",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed789_S_random.h5": "bf47fc552a37a9a531151139acf7714d6e77775eb51baf282923ffb0eca40601",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed1024_S_up.h5": "bccd50662a41f8d08f7df723b6243a94ac55cd92fc7152ac851912d22f3f5637",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed1024_S_down.h5": "abd117630b6e4f44205fab211b7d56bdf4465b0ff41591acfe9a516fa950bc5b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed1024_S_random.h5": "e965a2eeee851311c670ced2bda2add4a132d53d503284ee3708ea0d061d0ff7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed2025_S_up.h5": "47bd9e68b99a8dedd19ad25c82e334a4a690f7936b47d1bdafbd27be30bfb3f5",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed2025_S_down.h5": "20df4c9bcf9db7a08361065ec1ca84944c09197528049f680ef86c99f52bf573",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed2025_S_random.h5": "405a94c312695c9953d6c90563f3803cfe756a29dcb715deedb5d3ef6c01ca1b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed7_S_up.h5": "3d73aa35f447984116f2be464dfdb2d1d2aecf880c0ab7e10f42a2c106484b26",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed7_S_down.h5": "91cc025b4c593e353023b58552dc837f64e1d1b1a42168ce84b7f385ebaf66e1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed7_S_random.h5": "3d73aa35f447984116f2be464dfdb2d1d2aecf880c0ab7e10f42a2c106484b26",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed31_S_up.h5": "383ad6798ad0cceaf6a93567cbe89ed15b3842669bc8248760c2a03b8ec3b71e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed31_S_down.h5": "598c4f8404c3044752ab35b69573515eb54fe9896255fe9e8438680bd6eb2f5a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed31_S_random.h5": "53cc7497382e8ad77e6f840c1bbee78932cfe065675c37822d1474ee08841088",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed111_S_up.h5": "2d929b35267ee0a2a9f6cb24b6b3dd5b23e012318b1dff60651c571a86425022",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed111_S_down.h5": "90af154db784de727ad98ea8e01d397bb47ab83381e8218796f079fc8c57074e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed111_S_random.h5": "ac869af22d1cde6a1bb9be7e9e1a018ac2a13054e4d25ba45c14986c42aa7c9d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed999_S_up.h5": "de754a940f7f3fa7a5bc95db9c81c2ea51894f0f6ed50fc16516dab9f046d5a0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed999_S_down.h5": "63916ea345fb5be1e919156e02565532aa1a9d033ebeed98169f8c7bc14cf7fb",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W0.75_seed999_S_random.h5": "6f7ae450c58822cdc133558ec5fcb2802b2882e2ea65061374b8136c47cd7823",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed42_S_up.h5": "162e12b1fcaf5ed749b6a9f18dba40d322d88b1b78a7d0a06bfea2c6235d1945",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed42_S_down.h5": "90dcada6609832bb59409040cff57733ff325674627f942b9a2ca5a0df97a353",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed42_S_random.h5": "f98a4cb725628b4ffd0edeac54f8ef7c9556ef8210e027625aa49ae286c78c11",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed123_S_up.h5": "d1696a7e19f229ee675f9c210df9586ad302ee8c0c191b4ebe07827bad66b99d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed123_S_down.h5": "edff0d560652c80c5fe603d2b838dcc7ca7d10a4b286ab50c0eb0ae0a292fb6f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed123_S_random.h5": "cc9e9c2df4959e67949bacecc91bb8a5345e360a60b65cdbd0ff2a6df758230d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed456_S_up.h5": "be18a6d4ee06af0e72ad6a721c4e3c9aa197e9dc6ec7853efb3149bd03b5f74b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed456_S_down.h5": "648e278c626e5e7078eb6774d2b0ab13e42b6d74dbebc78a4197b67d25e978e0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed456_S_random.h5": "a8787e33322e2000d5e0cbabcb2ff6d47167d34cfbfa92ab7f785919a5ce5f13",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed789_S_up.h5": "828d298624e997f58e05271f1697e78ba3a9424a428f71d8cddcd69f3aa93e09",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed789_S_down.h5": "db15bafb797c0a2731a02a50049d85869949a4dc6e7866a148404b88ed80c410",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed789_S_random.h5": "fffcf492abc1a9ad2120c94902ae933250f56c04030cb958313998574d6b618c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed1024_S_up.h5": "40d41ae93ae9ee5a4b808a5dde3e1c417ab4b3d63d2606088cd656f5aba6a6e8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed1024_S_down.h5": "582ced3687879fabf25fac108449c8a88888b7b05e3aaaab8baeea64de43a171",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed1024_S_random.h5": "03352b5234f2729e56ba18da80a19eeb6b2e3f6746d8ea6a319e6e8f4c280424",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed2025_S_up.h5": "4e98067c50ebf766315bbcae7bb7233863aa1c307c6f2df7ab48c1d205839daa",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed2025_S_down.h5": "2ba045dbb5d3e8b787553d77694e59fc0b72b655ffcf9c7a85766e271991b994",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed2025_S_random.h5": "9e75af35f9f675a5a7a789e9840e5bdeed9266892bb80d6e4d8809dbb633b0e4",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed7_S_up.h5": "d26e9216b8dd794da576e0ac1a6a7eac592233e3f087a32062cb1aee2cd010d0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed7_S_down.h5": "78165a4e60b8542cd2094b1db1ff357cc6260640de844bedf8c4e4b17ef66add",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed7_S_random.h5": "d26e9216b8dd794da576e0ac1a6a7eac592233e3f087a32062cb1aee2cd010d0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed31_S_up.h5": "7ceb027334328dc6c37245fb164e1414398e45aa3f0635276321d9f30c76f747",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed31_S_down.h5": "6f7e52faef7a953eacba957b4596548bc72b8c8776689abb270a036f5645810d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed31_S_random.h5": "9219bcad15f193e90d70f8d09d176c94b28741a56e52556f763cacef60c3ec71",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed111_S_up.h5": "01639b326dc43be798ea1af90bd2beea4dd1c3a0fd10f5777c318817e3e6d6c6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed111_S_down.h5": "88e56f47c3e02b42666b42f59567797dd392fe2924510b4b3ec322d5121a6d6c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed111_S_random.h5": "396c6455d5e22ec60862d4ad5e408d61bc3007336e81626f60bc3a2725116f70",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed999_S_up.h5": "b6c178f32c8a90655599a47e8207c8862cc448494949a8866c5946a93556c457",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed999_S_down.h5": "12336914ece600024080e284d9890ad89493f0423f3879bf1656646d5acc197a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.0_seed999_S_random.h5": "00c3561d3f387906e638cdf2496badd383d47e53e786735abc520d520f5dbe08",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed42_S_up.h5": "bf1dd9102a9bbc96e6f1f1207a47fe76128ca8ce6a2f8882c119432d7b82a1ba",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed42_S_down.h5": "8dc8194502ace96b0de1a71ff5fff081f2f3a8bc865e9acf7bc35bebcc278703",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed42_S_random.h5": "6f38111c6ddcaffb8096020a136111aed81032d32f3d1f8dfd82099abb0ad006",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed123_S_up.h5": "d8d1bca699ed832e4733dc7fd2f98b9f3e448eda2d3419cc44c86c3d4bd6560f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed123_S_down.h5": "5cdc3355af1977badf87112e4275e9b39a3c7acce56d5dda94d93d01ea2ec1f4",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed123_S_random.h5": "5c60f959ef5d8b150d33453b77f902c366b7ae7ff171c7c692ff048d2d7c0c95",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed456_S_up.h5": "9cb4a6c34463718c92d5e6f7d330d49fa26ddc762da8682c559d08f9568da9d0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed456_S_down.h5": "264a0600e163dac57f6b81f35294776bb2ae83e1e8f0df6be035266313965036",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed456_S_random.h5": "23ec684a1468e0d5607277e49af147db1175a43efcb6d047b18164702fbe26fd",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed789_S_up.h5": "9018832e00f2d3f86731df131030c88b8995d2908ee2967d4f52d3f00f1810fa",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed789_S_down.h5": "0905d90ccbf005af625faba73052d25b0c6e0c1d48beba54b14ebb0c5c90c9c3",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed789_S_random.h5": "fb09566de004470a4794bbce15bac24bea4c8d42d52f787b397821b87a0adb46",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed1024_S_up.h5": "0a68636adab58f8175048a1618cda90895f49b41d2d4e2d0e672ac8d3128e8ff",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed1024_S_down.h5": "5e98c8a436efb0e2e0f3aaa44d01b45f4098a86d1a8284424e3e0e3e63392137",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed1024_S_random.h5": "2109c6644c6101de8f706b39e1e6fc5cd700aa6684feeb148990309f476329c6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed2025_S_up.h5": "914a7a4a5394b053ec0a89dc9b0f2d8e030d3f9ae364af0e41094c05ce937b06",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed2025_S_down.h5": "4554348ef75eddf0e3f9a503dbeaaa57cb758898719c6bde9926acbf73fdc6da",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed2025_S_random.h5": "91ac4fbb79b2bc2fca2c81a0d0c6698de19e71a9de46ccd3fa6dc477746f2a9e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed7_S_up.h5": "3dde5b635a4ee00ad968a75bfd1afe5e3f1b3625875a2d2dcfdb5dd28abc9591",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed7_S_down.h5": "124fb11062477e823fc0038b26dc1df6e962406ee397c96a29ef095c19354e1e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed7_S_random.h5": "cd337d99ffc7164a4676e20241e55c2c2ae0e4f0ab49cb794700872b6c61b97d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed31_S_up.h5": "a3e3cb0ddb01521d39bad5ad36298f6f906f833665fe1166e8d80ac15a2d9f67",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed31_S_down.h5": "6ed34f5fed8fb30a80e8e562a6a5e4c215dc4cbcf549e81645500a755ff2fb0d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed31_S_random.h5": "33d58ae293a444798bd049b7adac82df035e129cd0b6ce91e300cff65e4bed3a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed111_S_up.h5": "768b5d8f5f34a2cc5bcb8a5fe1a8e81d7ed2bb04ce1bd4e25211c6157fd00ee6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed111_S_down.h5": "8674d2ebfd2c3e52b7bf6d4de549d64fb964604e3e99a583faced0d8e37dd961",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed111_S_random.h5": "3ab105898eeb8639c3a204d63c59d4797faacfc5a389b5e205e564ea719a9939",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed999_S_up.h5": "5db714afb87906c1541107fa46106e5c979e4d1161258cd533f0f343f9ca6286",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed999_S_down.h5": "7c247079740a7bc44eadc3c9ea5af5e45183fb641d6698ac92b7b117598cbe99",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep/W1.25_seed999_S_random.h5": "7b680146df35b0a1b112f6da6f156aba7cfc258d80b4994f226d388a7d87073e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/summary.json": "41a4c6117ccf0cd2e1974b9a9845534bfceb246cd6b42057377d0c881cd60cb6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/comparison.json": "0b98c08aefec09bad90b1bc20f4d7ef55331f3becbb7aae609306d6214f8ecd0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed42_S_up.h5": "f6b73eb7b63199a16b6643f1e8698f0315a37aa0d6911017a635979dcdaea8bf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed42_S_down.h5": "09958a3508fd4017187d6e965b748a5cdeb19a73368cfad28016790e854ea233",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed42_S_random.h5": "7fce7553b8b9052a71502f18bc5d51e6ddc1e2c2401bf7a690c32a66e2da1ee0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed123_S_up.h5": "f6b73eb7b63199a16b6643f1e8698f0315a37aa0d6911017a635979dcdaea8bf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed123_S_down.h5": "1cd720eb5bdff5599bb50b9db99146ad2178f58424aef12a645c1d2fb2713159",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed123_S_random.h5": "7fce7553b8b9052a71502f18bc5d51e6ddc1e2c2401bf7a690c32a66e2da1ee0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed456_S_up.h5": "d2d6e3fe4cc5346aa6c780ef7df1fa158a5db38e78efd35c13559585a19f1f6e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed456_S_down.h5": "2dbdd2739694cb7700132ef0648e67135e8893793c799c23726e65603b444382",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed456_S_random.h5": "2088668fa63f159d683f6bb5e6bd46e0a319d0df111fb414732a2a74e8f55d3a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed789_S_up.h5": "b354e1d802f67e232579de0f78ca18bf3301fd07734e05da1c999916e046ca7b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed789_S_down.h5": "85c06ff5bc2bb58f55ffebe4a473a2a7090c2f6466b4d2cc6b8b6edaa6f30f3a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed789_S_random.h5": "52c29dd2c1ab1da029c1d869093a4d394bae91cd0671fefe01ad45629960c81b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed1024_S_up.h5": "ee5b9eca79dc4ff8aca8ffe3481da066dc36e18dddb7933cb88398c73a580f6e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed1024_S_down.h5": "1cd720eb5bdff5599bb50b9db99146ad2178f58424aef12a645c1d2fb2713159",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed1024_S_random.h5": "58724db255160fde6c6d3a3e057b1fcdf09480f67e995fbaf66248f3ca13e2cd",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed2025_S_up.h5": "f3cad1cc56d6af00306fc182528e31be8b1c619afbcaf9329c5474e4a0b7c3b8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed2025_S_down.h5": "7e6686389440f512970bccfcf8c76528fca75eb3b511fc8148723d3d8cc53534",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed2025_S_random.h5": "7fce7553b8b9052a71502f18bc5d51e6ddc1e2c2401bf7a690c32a66e2da1ee0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed7_S_up.h5": "f6b73eb7b63199a16b6643f1e8698f0315a37aa0d6911017a635979dcdaea8bf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed7_S_down.h5": "e86644010cc3562943b7b5b933b04e2a2cca5543a31961fb7c2196a692679ef6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed7_S_random.h5": "f6b73eb7b63199a16b6643f1e8698f0315a37aa0d6911017a635979dcdaea8bf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed31_S_up.h5": "c0b215c5359f56713cf1d5fa42c823ff77902b337f4b0cf869fdc42583f92a0c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed31_S_down.h5": "1cd720eb5bdff5599bb50b9db99146ad2178f58424aef12a645c1d2fb2713159",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed31_S_random.h5": "3433b0a78bdd5308e0a90e006506f8b71abbfbb6edf1e0605fb242096d60a15e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed111_S_up.h5": "80f037b4ab57962fbf426f067e828f939db1b8d7c3fed4dce725e8d9648ba94c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed111_S_down.h5": "da91c2bafbdbf009e04547f3458ac99e94ed3f10337ad5dba11196395fced91a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed111_S_random.h5": "eda238605548176d742351b5feef90c7cc6895f99dcdb2fc53a634e1ca7552c1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed999_S_up.h5": "313a9192aa1586c5d85653501f27d2c4b4c1ee316ac21a031561f3ffd110bebf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed999_S_down.h5": "fe31a807597188a6b7cb72c00424193e02231dc3125c4c9285e2cba3540ec541",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.0_seed999_S_random.h5": "67038563bcf699e68ca7b2051e87b5964993ca407dab67f308f54e5841270ed5",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed42_S_up.h5": "7fea1e5a27708da36622a674035bdb4a6a0c525fe135b2c28f386c984c49b068",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed42_S_down.h5": "ee6db35420c758711bddb26d7930542ec4aceb4f64ced2f555c61c73d4ec0168",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed42_S_random.h5": "1a8664789600e5ab412d39c7d3d1b00bb80dd8effb31b3615d7680d2af27dd68",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed123_S_up.h5": "c8d0ceb062231090a76daff2e36746a3101f6f5c11ff0aec1d8ba63020d663d8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed123_S_down.h5": "0f83e428a20c44ee5369d1947486377abac0a87f861b672d1b3d5bb459a5ebb1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed123_S_random.h5": "c45cd3f56d66b5071d2f79780489ac3930acae6cae270bef1c2dc97eb8ef7541",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed456_S_up.h5": "32ca93e598acf306643ee6fc09c5645f730d41206708c5e0e6d8293f53953d49",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed456_S_down.h5": "86d49f6094ebdae0875f9dc98cd105fd2799cc855e5e7b1e24ff7652f2f134e2",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed456_S_random.h5": "6113dc5f3b802497e44f3843a1c8e97fe5ecaae165b4792a16a2242a80f8779c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed789_S_up.h5": "88d3a3d6da5ec9667962abd647a15f7168d554ef382acb05daaafa85494b89a1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed789_S_down.h5": "85f7710cc4c257f29aa09aa4c560be152bffdf9c451ca36139ed3f8e294b615c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed789_S_random.h5": "e8c710988139f64f7b695c401767e88637fa518fb021bb09eaefc5f5ed0053e3",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed1024_S_up.h5": "a68c96465b80626bd8560e9b65a56d97c77ccf624020848d469a086065530588",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed1024_S_down.h5": "52d199f8f009e0a5feb27b79cfd81681eda813579b4d16f5a5c6cf5eb4accb4b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed1024_S_random.h5": "b7ab9bad65cf36144accb09d2730d52b485f345fd4f84140dc889758c1966eb0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed2025_S_up.h5": "54b0e79f3c47becb14b45b720c81936cb218bac806bb0027a0e48ba4382cafa9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed2025_S_down.h5": "b774ae1c783bd2511c6d48ab0513afc6e238326bc43c331956d80c51115cb4a8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed2025_S_random.h5": "b2344c82a901a5a93ddd0a30f158d9335e5127bd16a854bcefbd8bd82fb875af",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed7_S_up.h5": "8fd81aeb36aa351cd6859ee12e0ada9299264f915aabc4fd19f22419334fab00",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed7_S_down.h5": "43fe9ca8abd5e4cbe03936f14478f80ff9566b2e8f4e458d49815a34305dc532",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed7_S_random.h5": "dc8fd113eea1891537fde617913e41789a00bd7ad5f9bb8f4eeccc1f6045b01b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed31_S_up.h5": "cb0334af8acb9f0ad79250786d7f4afc444e1e7df92f79a21b517f9e5beb6e18",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed31_S_down.h5": "df887f1de14665ae662d0fca3d2765ff9bcd1911cf6f7e0105065c198459050f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed31_S_random.h5": "2c9b99d510104731af2679e2c665c0883afaf34ad7a14011638187fbf27eeb3b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed111_S_up.h5": "6cb582b8722eefb7e1db2cd0400e8eaf1db1b97b70626ede12ca947f4d183257",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed111_S_down.h5": "8803b3a2e7a7ea813b338225c1bca1430d3a212cd7b374cf20ba1629cd8bfc63",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed111_S_random.h5": "0c86a85243f06bc0a07e92c7f5deb91e7d71310e947ca5a3ce737f1cd68df020",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed999_S_up.h5": "6f757ae47b9bbedf32a0f70d001d64b194d57e41d20f8d35579a227047e8de02",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed999_S_down.h5": "d1cc23831cea37102beffad9ca18ebab77bd1277c9f037369b030b739b97c00f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.25_seed999_S_random.h5": "a60c2739cc5ff0d9c180ba9b6d9061d54b9d1b8d543aef496795614ee3ba0c8b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed42_S_up.h5": "56e76c4df6abcff6a198d159f26c326e2d817c72d271cb1ca4f0a76f24b57863",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed42_S_down.h5": "d3b30d614cf355785680bfa346401905c7c09b349950a9d7b142a4423f495e05",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed42_S_random.h5": "a4ca12630d5e046ebf2f90723c5eb4cd377428cc856186271de99eb5010d310e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed123_S_up.h5": "7fe6dd7f947db2cf8eb3ecfbb95273b37e0267d55876e650d2e4af89ec6d9834",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed123_S_down.h5": "e5bafaac9cf15e3a29569d0a2bd7a3b9cca870866aca8f673a4a050f8f27019f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed123_S_random.h5": "11569a99b3376fde6b510600322cdf8290f6003476d05767ce35fbb33d5287a8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed456_S_up.h5": "8bc908aa022f411c2d7dee6b736675d58422e2d1b0d804b6ed9a1e280ef38b9a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed456_S_down.h5": "e9214003ff7132df024f96ebe6e7ee9fbca7161c315fe81987001086bfbc3e94",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed456_S_random.h5": "4c74e9971be715981688fd8eb3c49f34ffdd88b72952ac07f8dd0588630a77bd",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed789_S_up.h5": "7adcba39681b7c67a78d8e01f3fdc4117cc81cd52065961bb4a253a6721c44dd",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed789_S_down.h5": "5ab68734c762ad59e1eb481d38ca9bd51e068fbc15239c2874f0cbf96a4e7699",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed789_S_random.h5": "1eec4cf7bb45b4404766c6ec84864e3f8fa0833a06e553fb59194abc9deb4745",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed1024_S_up.h5": "2aa5149251af761392bf05c24117134064d4519f509e5873941e8f05a3dad28b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed1024_S_down.h5": "527e110ac43ccfb4a82ee2ef1f8e289689054d7d59a0a927a3975270640d7461",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed1024_S_random.h5": "5c4c80e51e498ccb1402c500b48822b7c83f08d888a42545df236e8a3193fe03",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed2025_S_up.h5": "a8ffa3f9bcc9c4371eb7a3cb3a81a0a20a585cb9975ebceefb39bfc28e1f84a9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed2025_S_down.h5": "dedff52d7d61bf1c71a8d0b6f6fcf09498851ad04e2a51820e3f5414d6a5ac24",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed2025_S_random.h5": "63b8a1735ced577612024580753b8082ea6835a56ed07ad4701aaa50052f904a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed7_S_up.h5": "ecff178df73e0aa0baef86502b7e198d143d8c20fade3fcdf3b79c4b0e986c65",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed7_S_down.h5": "bf33eb7ec8b66e425357c39211ade6dce4d8b1625aaf8038003264db31571a5c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed7_S_random.h5": "0bc5dd3551055d540aa52aa56bf152f5337c18e0933ff57f16f61caf8f08ab8f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed31_S_up.h5": "c7100d8956ff2466ffff4717f7e131987c93f851279afecf2b1149f6756441ab",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed31_S_down.h5": "c262e51b81175710a57595b33dd5260c48178752ebaec5222654136d08da7e00",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed31_S_random.h5": "a7c7c913d8eeeed4a39366d159e0860ef8a9c67079bde97defa630190c1f267f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed111_S_up.h5": "67605d06c6dccb4c3d99b5d1e3fe120db29580f994c09f13dd949d75aaec7667",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed111_S_down.h5": "5c05e147c532670458dc48a607bb2458d75357e4f689043f914d4077cab37fcd",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed111_S_random.h5": "867255974412e9108952b8bc3bb8568d9eebfb5a41e1eca9700f998563057db9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed999_S_up.h5": "865f910c889436a12b6347b27c34cbd0c1b77692815ade54784a1214b9e2835e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed999_S_down.h5": "5855049f7f9b33e6f4e148ca53206c1ff360b6bace787e93062b6a9013a93544",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.5_seed999_S_random.h5": "ac7d3d0a0f1f431167ff6f94fa48d462118db7bd9c5da8bb84fcb196e85f3fb7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed42_S_up.h5": "56ccb0e7d7597aa05d514b9d450ef4121dbb86181cf7ae166740dcd8d7dbf774",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed42_S_down.h5": "bee60eb652542cfd593bce17f9a4354ce2e31be4b98cf95aae19c23f31eacbf3",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed42_S_random.h5": "c3a45422a3b9206e9825aaa9c57985cd1de5b682ed24ea7aa31153466b5cbf99",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed123_S_up.h5": "f6887ee90749d46e5284f2ca8426182504f71037dd4be582bbf41029b8c7c050",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed123_S_down.h5": "72396368f2840dcd9bbc6932eda9c156b24e339f3799c611970998ab8ae4ae66",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed123_S_random.h5": "57f83d3c4d8794cac167efd2903b0e17bb51ecf0818de07d7b0966fb97aaac9a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed456_S_up.h5": "9d6c94125720107b082324f40c749631d16aa677d0b8701374361fd99cade167",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed456_S_down.h5": "ba8839aa81b0a184a0065d6220330c943d29abecc58bed52cde21c5362949c5a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed456_S_random.h5": "33b1e8e0b8ae8ccb779fd7f6bc2f0e67b453174fb00ba2e02447c02848a49de2",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed789_S_up.h5": "f8d885cc7616817d574385afcc3125d2898ebf4d2b88c767bfd606e2c65e927a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed789_S_down.h5": "cd05d6c266d798e2374537fe1ad4dce6286674c68277b881d196b39f4a805078",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed789_S_random.h5": "76c622436479d3e43a29f08a4613b9a3c772b6b7d59d002a1e3e0f03d749c093",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed1024_S_up.h5": "3c679a73ed7d1066528e7d5a2a43c6c463987b9c30ab40c76ff3bb820e6663f7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed1024_S_down.h5": "162641da83bdf3edd7233140af0d99b8d6327b7705652931e7ec2895786e575f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed1024_S_random.h5": "67ded30dea182a237a6fc633ab03baed049d3206039833fe038dc7cf96cad688",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed2025_S_up.h5": "58146250be1e0096ed12d982e94bb4ca8a78d7b29c66ebbd07a88845be95814c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed2025_S_down.h5": "63e3948e229fcfd856a749972cdc48e474a855d18d7b6380cb02a5d3afda44e7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed2025_S_random.h5": "4c9bcd1a81f319b6bc01e6e247a83fc63775a98b51ac7e1caf44a98fba77c182",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed7_S_up.h5": "afa8bbfecaf9bbd00893add4adfbdf3181ed893b9536f16b4444f2ba97d488d1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed7_S_down.h5": "36e2a3afc1172d65110d1fa40e0f06f149e51256901d3ffe46c1567e6b2f5b31",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed7_S_random.h5": "afa8bbfecaf9bbd00893add4adfbdf3181ed893b9536f16b4444f2ba97d488d1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed31_S_up.h5": "9905fd8b651f618f775d9ba727763142df2041c60b2a7bd468fad442cda6bb14",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed31_S_down.h5": "ad79908d0e108efb8a10de7ab2b3227c6d9ffa01e956004d0cfa2a4673dc0a41",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed31_S_random.h5": "7262757cd4f9853bdd97a72eb657d310aa3158f8e3ab299023a597734769f163",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed111_S_up.h5": "a2bd212f29be46e2cd97ac3cf46dce9f17fee8424b9baecd7c179d43af93ff8a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed111_S_down.h5": "de3987c3093f2308eeedcf56d5759bd2e673578dae68d1f12f5c4ef703c4fb6e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed111_S_random.h5": "935256f9fd0905bfc62d04849c53c8efda7ffe68944f4a20cff4a36b34d1a077",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed999_S_up.h5": "49327224c827a3720b49184b4ebe6ba7ad071ed753dfa8b391cc9020ae2f0fef",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed999_S_down.h5": "2b9e483c80f7578ee917a61db0b318587e5f6f40a576cc135143e29cfd4aaf1a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W0.75_seed999_S_random.h5": "2824282a8babbfd522022e03322a2a9c37db24d95e8c6afc23f17bc2af2ac6b9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed42_S_up.h5": "922aa731da223b4363b3b6e141b6d4108a691afe4fd68b48709be113b22ac8da",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed42_S_down.h5": "a0144f82f6f9ec0d67daf07a7e8b98e7a15fe9846691f72e2f6dc09a8f51f1cf",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed42_S_random.h5": "cc4cac846c78e3d86a1e3119e8dae3877e6183f814673a802cc99c45a067fa45",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed123_S_up.h5": "3fc7d0ae1404c717f46e0bea65b7769b186cbffc5a22397234730eb7ada7c4f2",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed123_S_down.h5": "91ad19ce1986a5a15518913aba037afafc58e12630a8f8240e92aff79989a5c9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed123_S_random.h5": "7f1c69e76f74fe50bc422656e5fb6da2ad37ee907eb0b18d28cf80f14b1840f9",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed456_S_up.h5": "11be49437ed4ccbb983a80572c9146803b67972aa69775dcfb520ede6b45d41d",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed456_S_down.h5": "5f82d2d455ddedd715b8a4d655b7d81769e5c2d229807ea85da58470607f580e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed456_S_random.h5": "0b369b6da4d87021c9749b9e51f50057e3eae0110b4fdf78a13d5b601f1f3412",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed789_S_up.h5": "d936ae3a87a2d24ec4dcc001293606c82422110ed5a2a4b83bb693f71515c8fc",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed789_S_down.h5": "ad34e9f66ab310f4e48d51634e3e9bfd164dc7cdabc6ce6073c34d0cbda52f98",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed789_S_random.h5": "ac3d4b6a36a683f1759ed877cf83b62d811016b3194fa8c095eaf15050e65f28",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed1024_S_up.h5": "1ea8859327bf316e6dcfb9837b7bab9bceff0310eb841836df1aecacce810747",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed1024_S_down.h5": "1db22bf0fc64eead7cda95238beb861c049a0e3e8216fe8d653814e1ca8f36e8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed1024_S_random.h5": "a997cd4a416afb3db7920930e8657b5e58166cbb09aaa9465d5618d7764d39c7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed2025_S_up.h5": "d4b45b2e6f1d7b1568a03f24568a7be6c657f9bc712c0fd8658f0151da39c00b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed2025_S_down.h5": "64da2b93558ec989fdb66f78a045361de923f0725e848d9175889a613a66ab24",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed2025_S_random.h5": "8a41ff22239e8335ccbb72afd4d74791e15c05fe5b1e3af6bd5e1fe7aa090602",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed7_S_up.h5": "fca1708233669c08fd41236469c3c41ab7fd161aa84129114b783501a316deff",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed7_S_down.h5": "43dcc16ff8300a0193b9f222f7ba0e0d9b837ba216146d4442f88a774cd29a8a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed7_S_random.h5": "cdbc8f57a8de03f72c01a3dd960bbef72b0838edaa2f404ac9e634c2dbb5f4a4",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed31_S_up.h5": "6f71364c53c7a2c244d6b4b3fdbef272a5ce499ee791eaf8a9e9c1cf4eec8f59",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed31_S_down.h5": "54c91fcdd15d1a26d8ca862c725adc8db4dc973c9fb237778e1f1147420fd4be",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed31_S_random.h5": "c20235dd01fdb14fb3f0856e9bcce86f7fbd40daceaeb0ba782c38531f2f318e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed111_S_up.h5": "76515a09fabaa3e459f5d99831b55c69aad608bbfcf1603f0d85f918c48cf89b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed111_S_down.h5": "e317a7b456e2e6fcb857d2c01f51cf9ad48bf30d7c53074d718b804f7dc09da4",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed111_S_random.h5": "462f50ebfc0baeb1b3a60b0a39d01a24529d257adde11b2bbf332a2f3d981550",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed999_S_up.h5": "d22080730efae9e826ac34fcb8f342e223501f7b837322d3c76b3c379c787e8f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed999_S_down.h5": "2349bbbc5ba05b323dbebb14cb41e337ec9572eb666a2abdcea3334b32791484",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.0_seed999_S_random.h5": "e67f5e9343dbe07537d492d67e310febec3553a77c0a034f0a05f888b8e8e71f",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed42_S_up.h5": "5f89228ec231514fd566127fc3027ceaaf1f4ebe1596033b0360adb68c7cdef3",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed42_S_down.h5": "549e9e558085708e2a47be0d1af016bdcd4ca977618fd2fd6aca5a127a7ee7f0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed42_S_random.h5": "e4bfc4d1e78a988ea2fae89501ad2f3366f2528e82df3f7e865057da0b785688",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed123_S_up.h5": "40d2af357fc558e6ae103e66882945efe43ecdd86322a645fc46d53909a2411c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed123_S_down.h5": "6696a5332ecda5e41ccd38ad2786aec5d51c6f8ff05c1648867e7cdf055d8f34",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed123_S_random.h5": "d9e667c3be3eda9b8bc5c90d35efac8a3f897919a1c82e4388adc5e09de281e3",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed456_S_up.h5": "5b744775dd9d621d99d2fc0cc7965096a4348f7acc8b84917d37800750ba88d0",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed456_S_down.h5": "b43b38c689c121ef4bc885dcd7e0fbf7476b3a490786b00d8e8c136fa2a06eba",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed456_S_random.h5": "89bbeaeda8050824df0228ff765f0c89459609593d882a4fa6640b2b2c291cb8",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed789_S_up.h5": "c24bd845b3e9eb2a5730a289afed3412134b48a30b99cf8ae70a9629ed98086c",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed789_S_down.h5": "30cc16fed5c176f4205266c07019b25fd9cfde9d8471d75d903c9378390276ea",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed789_S_random.h5": "d84cd9a5688b7e711bff4defdd20cabb2e1b246e7cfde04261cb6123a2025131",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed1024_S_up.h5": "5f8963c6819fdae89eab7ba4659295d2d858658d9e629997f107fa472e49faa7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed1024_S_down.h5": "47001c9aa4b49dbec9efe8cc1571d2c02262a4fca9a8e5cc9f1390d711c7033a",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed1024_S_random.h5": "fb7815a2c1f3f1d7cd9d279e560c30e16ab45eb2550c5025e77960202338247b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed2025_S_up.h5": "d36d91959971e186ef6a70f68011e279b6874df318b3e3769f027ca6361c6364",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed2025_S_down.h5": "ef6fc2444ad463f69778f1bb9e32d8f36280b7c3d3688997cf547aa40702021b",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed2025_S_random.h5": "37ecc92568047719d4afed2bdaba395970b996dbc07f9f4a0e024f10e555bfb6",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed7_S_up.h5": "ba3ff93e6a552d39a75ef05407c93ff863e889d273b00251cb02e37f8c0edc40",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed7_S_down.h5": "e29dd982ac9c4168a0b76de5168c94870e2bd88ef4b10836d4fdbce3c510d3eb",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed7_S_random.h5": "842da500fdf1a7cc5b999c9c8e55641cb1174b87ce9ae0218dfd4e4ef4fc9d14",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed31_S_up.h5": "cc9373c7b8ed6d2b98152a6afe94777d8035a4bff2d2cc3d7b046dd16b22ff25",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed31_S_down.h5": "45e8f438a2ed6b59d317cc58e40ab59ea2e25e82bc8bfc2641c5c417c78f072e",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed31_S_random.h5": "e7eaaf496906920247fe304be43e4e7b67a075c216d0bb82a1292f444bb3bac1",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed111_S_up.h5": "4f3f02e98a111cd07da0bfe011c9650d51cdb21858a0b4fec7addb7cbf8553d2",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed111_S_down.h5": "0c1b6f4a6f91b0c5167d52a6c04a08d03da9d4eeb7f1fa844b55602e027eae91",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed111_S_random.h5": "d3389a752f7b4368142993b32a685466b3edca5821b317b09aa9e0b0ea2fcb86",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed999_S_up.h5": "949d8ced4e08aa801151139a53e20fd52a1b6efce1099f0948c3b8f831b2a846",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed999_S_down.h5": "1c9dbc16e96273f8ae78028d2f46b01646bc0acf8e58d65a26bf10879413edc7",
  "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/W1.25_seed999_S_random.h5": "45dee155a5e67442a7fe7065db856646a1c8e1264d04010d3db197c0177c9376"
}


==> anc/reanalysis/requirements.txt <==
numpy==2.4.4
scipy==1.17.1
h5py==3.16.0


==> anc/reanalysis/results/beta_sensitivity.json <==
{
  "n_relaxed_conditions": 65,
  "n_reads_per_condition_min": 6000,
  "conservative_sampling_scale_dtv": 0.02582,
  "input_provenance": "Saved per-initial-state marginals and Hamiltonians; raw variable mapping not retained.",
  "curve": [
    {
      "beta_over_beta_eff": 0.3333,
      "median_dtv": 0.0035390146045367324,
      "q25": 0.00038487232237449886,
      "q75": 0.011188405642614658,
      "max_dtv": 0.08349311876927182,
      "n": 65
    },
    {
      "beta_over_beta_eff": 0.4,
      "median_dtv": 0.002172927985501537,
      "q25": 0.00012544614431695298,
      "q75": 0.009105659007254633,
      "max_dtv": 0.045116251183537036,
      "n": 65
    },
    {
      "beta_over_beta_eff": 0.5,
      "median_dtv": 0.000584528173819855,
      "q25": 1.2112537426894167e-05,
      "q75": 0.00549946359370484,
      "max_dtv": 0.028330756190592887,
      "n": 65
    },
    {
      "beta_over_beta_eff": 0.6667,
      "median_dtv": 0.00016666666606637612,
      "q25": 2.618307073839854e-07,
      "q75": 0.005499995641609969,
      "max_dtv": 0.028645085406866756,
      "n": 65
    },
    {
      "beta_over_beta_eff": 0.8,
      "median_dtv": 0.00016666666666169855,
      "q25": 1.2439182032510251e-08,
      "q75": 0.005499999907276119,
      "max_dtv": 0.028664478531504264,
      "n": 65
    },
    {
      "beta_over_beta_eff": 1.0,
      "median_dtv": 0.00016666666666646633,
      "q25": 1.3024201482040282e-10,
      "q75": 0.005499999999712175,
      "max_dtv": 0.028666595938241467,
      "n": 65
    },
    {
      "beta_over_beta_eff": 1.25,
      "median_dtv": 0.0001666666666666076,
      "q25": 4.387640946381153e-13,
      "q75": 0.005499999999999747,
      "max_dtv": 0.028666665696851848,
      "n": 65
    },
    {
      "beta_over_beta_eff": 1.5,
      "median_dtv": 0.0001666666666666025,
      "q25": 1.5174333940170356e-15,
      "q75": 0.005499999999999975,
      "max_dtv": 0.028666666653367732,
      "n": 65
    },
    {
      "beta_over_beta_eff": 2.0,
      "median_dtv": 0.0001666666666666309,
      "q25": 8.435787410530921e-21,
      "q75": 0.005499999999999975,
      "max_dtv": 0.028666666666664016,
      "n": 65
    },
    {
      "beta_over_beta_eff": 2.5,
      "median_dtv": 0.00016666666666660196,
      "q25": 9.614148320756855e-26,
      "q75": 0.005499999999999975,
      "max_dtv": 0.02866666666666664,
      "n": 65
    },
    {
      "beta_over_beta_eff": 3.0,
      "median_dtv": 0.00016666666666660196,
      "q25": 1.0957180012287177e-30,
      "q75": 0.005499999999999975,
      "max_dtv": 0.02866666666666664,
      "n": 65
    }
  ],
  "median_dtv_at_beta_eff": 0.00016666666666646633,
  "median_dtv_at_beta_eff_over_3": 0.0035390146045367324,
  "median_dtv_at_3x_beta_eff": 0.00016666666666660196,
  "verdict": "Small median reference distances across a ninefold inverse-temperature range; not a thermometric identification. The sampling scale is a conservative independent-draw upper-bound scale, not a lower floor or a significance test."
}

==> anc/reanalysis/results/final_environment_reanalysis.json <==
{
  "scope": "Exploratory offline sensitivity on two specified cells. Final-E mixture is data-conditioned and is not an independent Gibbs-validation target. Identifying states by unique saved energies assumes the recorded logical Hamiltonian and energy metadata; each raw sampleset also admits a consistent column permutation. No mapping persisted back into hardware records.",
  "results": [
    {
      "campaign": "phase3a_scale0.35",
      "scale": 0.35,
      "reads": 6000,
      "column_checks": [
        {
          "initial": "S_up",
          "energy_residual_max": 8.881784197001252e-16,
          "one_compatible_column_order": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "column_identity_unique": false
        },
        {
          "initial": "S_down",
          "energy_residual_max": 4.440892098500626e-16,
          "one_compatible_column_order": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "column_identity_unique": false
        },
        {
          "initial": "S_random",
          "energy_residual_max": 1.3322676295501878e-15,
          "one_compatible_column_order": [
            0,
            7,
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "column_identity_unique": false
        }
      ],
      "beta": 7.219186155246177,
      "P_S": {
        "(-1, -1, -1, -1)": 0.9918333333333333,
        "(1, 1, 1, 1)": 0.008166666666666666
      },
      "final_E_weights": {
        "(-1, -1, -1, -1)": 0.9918333333333333,
        "(1, 1, 1, -1)": 0.008166666666666666
      },
      "final_E_all_up_fraction": 0.0,
      "mean_S": -0.9836666666666667,
      "mean_E": -0.98775,
      "D_initial_E_conditional": 0.9408739023527346,
      "D_final_E_mixture": 0.12527005532456198,
      "D_full_system_classical_Gibbs_marginal": 0.12388346387697195,
      "D_zero_temperature_Gibbs_limit": 0.00816666666666666,
      "zero_temperature_interpretation": "Limiting reference only, not an independently calibrated device temperature or evidence of physical equilibrium.",
      "ground_states": [
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ]
      ],
      "all_down_minus_all_up_energy": -1.940125801698664
    },
    {
      "campaign": "phase3a_scale0.5",
      "scale": 0.5,
      "reads": 6000,
      "column_checks": [
        {
          "initial": "S_up",
          "energy_residual_max": 8.881784197001252e-16,
          "one_compatible_column_order": [
            0,
            7,
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "column_identity_unique": false
        },
        {
          "initial": "S_down",
          "energy_residual_max": 0.0,
          "one_compatible_column_order": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "column_identity_unique": false
        },
        {
          "initial": "S_random",
          "energy_residual_max": 0.0,
          "one_compatible_column_order": [
            0,
            1,
            2,
            3,
            4,
            7,
            5,
            6
          ],
          "column_identity_unique": false
        }
      ],
      "beta": 7.219186155246177,
      "P_S": {
        "(-1, -1, -1, -1)": 0.9853333333333333,
        "(1, 1, 1, 1)": 0.014666666666666666
      },
      "final_E_weights": {
        "(-1, -1, -1, -1)": 0.9853333333333333,
        "(1, 1, 1, -1)": 0.014666666666666666
      },
      "final_E_all_up_fraction": 0.0,
      "mean_S": -0.9706666666666667,
      "mean_E": -0.978,
      "D_initial_E_conditional": 0.9673689555455893,
      "D_final_E_mixture": 0.05975360828259163,
      "D_full_system_classical_Gibbs_marginal": 0.057155105812336106,
      "D_zero_temperature_Gibbs_limit": 0.014666666666666692,
      "zero_temperature_interpretation": "Limiting reference only, not an independently calibrated device temperature or evidence of physical equilibrium.",
      "ground_states": [
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ]
      ],
      "all_down_minus_all_up_energy": -2.771608288140948
    }
  ]
}


==> anc/reanalysis/results/two_observable_analysis.json <==
{
  "scope": "Advantage2 494-condition thermal-marginal campaign",
  "input_provenance": "Saved Hamiltonians and per-initial-state P_S summaries; raw HDF5 column ordering is not retained, so no direct raw-read reconstruction is claimed.",
  "interpretation": "The historical trap_beta_sweep key denotes discrepancy from the INITIAL-E reference, not established higher-energy trapping; see final_environment_reanalysis.json.",
  "thresholds": {
    "M": 0.05,
    "D_TV": 0.05
  },
  "confusion_2x2": {
    "relaxed_pass": 110,
    "relaxed_fail": 3,
    "retain_pass": 22,
    "retain_fail": 359
  },
  "retain_pass_per_state_reanalysis": [
    {
      "sub": "phase2_exact",
      "stem": "lam0.3_W1.0_seed42_N6",
      "M": 0.0645,
      "pooled_dtv": 0.02124,
      "per_state_max_dtv": 0.06424
    },
    {
      "sub": "phase2_exact",
      "stem": "lam0.3_W1.0_seed123_N12",
      "M": 0.0555,
      "pooled_dtv": 0.018667,
      "per_state_max_dtv": 0.0555
    },
    {
      "sub": "phase2_exact",
      "stem": "lam0.5_W0.5_seed123_N10",
      "M": 0.09,
      "pooled_dtv": 0.03,
      "per_state_max_dtv": 0.09
    },
    {
      "sub": "phase2_exact_randomreg",
      "stem": "lam0.3_W0.0_seed42_N12",
      "M": 0.0715,
      "pooled_dtv": 0.024333,
      "per_state_max_dtv": 0.0715
    },
    {
      "sub": "phase2_exact_randomreg",
      "stem": "lam0.3_W0.5_seed42_N12",
      "M": 0.073,
      "pooled_dtv": 0.024497,
      "per_state_max_dtv": 0.072997
    },
    {
      "sub": "phase2_exact_randomreg",
      "stem": "lam0.3_W1.0_seed42_N12",
      "M": 0.9905,
      "pooled_dtv": 0.028974,
      "per_state_max_dtv": 0.591203
    },
    {
      "sub": "phase2_exact_randomreg",
      "stem": "lam0.5_W0.5_seed123_N8",
      "M": 0.059,
      "pooled_dtv": 0.019667,
      "per_state_max_dtv": 0.059
    },
    {
      "sub": "phase2_exact_randomreg",
      "stem": "lam0.5_W1.0_seed42_N10",
      "M": 0.998,
      "pooled_dtv": 0.008601,
      "per_state_max_dtv": 0.629934
    },
    {
      "sub": "phase3a_scale0.35",
      "stem": "lam0.3_W0.0_seed42_N10",
      "M": 0.0965,
      "pooled_dtv": 0.034661,
      "per_state_max_dtv": 0.096495
    },
    {
      "sub": "phase3a_scale0.35",
      "stem": "lam0.5_W0.0_seed42_N8",
      "M": 0.09,
      "pooled_dtv": 0.03,
      "per_state_max_dtv": 0.09
    },
    {
      "sub": "phase3a_scale0.5",
      "stem": "lam0.2_W0.5_seed42_N6",
      "M": 0.9835,
      "pooled_dtv": 0.018507,
      "per_state_max_dtv": 0.637731
    },
    {
      "sub": "phase3a_scale0.5",
      "stem": "lam0.2_W1.0_seed123_N12",
      "M": 0.0925,
      "pooled_dtv": 0.0315,
      "per_state_max_dtv": 0.0925
    },
    {
      "sub": "phase3a_scale0.5",
      "stem": "lam0.3_W0.5_seed123_N12",
      "M": 0.0595,
      "pooled_dtv": 0.019833,
      "per_state_max_dtv": 0.0595
    },
    {
      "sub": "phase3a_scale0.75",
      "stem": "lam0.2_W0.5_seed42_N6",
      "M": 0.9765,
      "pooled_dtv": 0.047297,
      "per_state_max_dtv": 0.693797
    },
    {
      "sub": "phase3a_scale0.75",
      "stem": "lam0.2_W0.5_seed123_N10",
      "M": 0.1305,
      "pooled_dtv": 0.043667,
      "per_state_max_dtv": 0.1305
    },
    {
      "sub": "phase3a_scale0.75",
      "stem": "lam0.3_W1.0_seed123_N12",
      "M": 0.101,
      "pooled_dtv": 0.033667,
      "per_state_max_dtv": 0.101
    },
    {
      "sub": "phase3c_disorder_sweep",
      "stem": "W0.75_seed42",
      "M": 0.121,
      "pooled_dtv": 0.041,
      "per_state_max_dtv": 0.121
    },
    {
      "sub": "phase3c_disorder_sweep",
      "stem": "W0.75_seed2025",
      "M": 0.0545,
      "pooled_dtv": 0.0195,
      "per_state_max_dtv": 0.0545
    },
    {
      "sub": "phase3c_disorder_sweep",
      "stem": "W1.0_seed42",
      "M": 0.0625,
      "pooled_dtv": 0.041333,
      "per_state_max_dtv": 0.063
    },
    {
      "sub": "phase3c_disorder_sweep",
      "stem": "W1.25_seed123",
      "M": 0.061,
      "pooled_dtv": 0.022333,
      "per_state_max_dtv": 0.0615
    },
    {
      "sub": "phase3c_disorder_sweep",
      "stem": "W1.25_seed456",
      "M": 0.977,
      "pooled_dtv": 0.00268,
      "per_state_max_dtv": 0.648376
    },
    {
      "sub": "phase3c_disorder_sweep",
      "stem": "W1.25_seed1024",
      "M": 0.0845,
      "pooled_dtv": 0.028137,
      "per_state_max_dtv": 0.08447
    }
  ],
  "retain_pass_caught_by_per_state": 22,
  "trap_beta_sweep": [
    {
      "scale": 0.35,
      "sweep": [
        {
          "beta_multiplier": 0.3333,
          "d_tv": 0.85278
        },
        {
          "beta_multiplier": 0.5,
          "d_tv": 0.867728
        },
        {
          "beta_multiplier": 0.75,
          "d_tv": 0.906767
        },
        {
          "beta_multiplier": 1.0,
          "d_tv": 0.940874
        },
        {
          "beta_multiplier": 1.5,
          "d_tv": 0.976906
        },
        {
          "beta_multiplier": 2.0,
          "d_tv": 0.987916
        },
        {
          "beta_multiplier": 3.0,
          "d_tv": 0.991582
        }
      ]
    },
    {
      "scale": 0.5,
      "sweep": [
        {
          "beta_multiplier": 0.3333,
          "d_tv": 0.858053
        },
        {
          "beta_multiplier": 0.5,
          "d_tv": 0.894643
        },
        {
          "beta_multiplier": 0.75,
          "d_tv": 0.942021
        },
        {
          "beta_multiplier": 1.0,
          "d_tv": 0.967369
        },
        {
          "beta_multiplier": 1.5,
          "d_tv": 0.98268
        },
        {
          "beta_multiplier": 2.0,
          "d_tv": 0.984961
        },
        {
          "beta_multiplier": 3.0,
          "d_tv": 0.985326
        }
      ]
    }
  ],
  "threshold_robustness": [
    {
      "M_thresh": 0.02,
      "D_thresh": 0.02,
      "relaxed_pass": 98,
      "relaxed_fail": 4,
      "retain_pass": 16,
      "retain_fail": 376
    },
    {
      "M_thresh": 0.02,
      "D_thresh": 0.05,
      "relaxed_pass": 100,
      "relaxed_fail": 2,
      "retain_pass": 32,
      "retain_fail": 360
    },
    {
      "M_thresh": 0.02,
      "D_thresh": 0.1,
      "relaxed_pass": 101,
      "relaxed_fail": 1,
      "retain_pass": 50,
      "retain_fail": 342
    },
    {
      "M_thresh": 0.05,
      "D_thresh": 0.02,
      "relaxed_pass": 107,
      "relaxed_fail": 6,
      "retain_pass": 7,
      "retain_fail": 374
    },
    {
      "M_thresh": 0.05,
      "D_thresh": 0.05,
      "relaxed_pass": 110,
      "relaxed_fail": 3,
      "retain_pass": 22,
      "retain_fail": 359
    },
    {
      "M_thresh": 0.05,
      "D_thresh": 0.1,
      "relaxed_pass": 111,
      "relaxed_fail": 2,
      "retain_pass": 40,
      "retain_fail": 341
    },
    {
      "M_thresh": 0.1,
      "D_thresh": 0.02,
      "relaxed_pass": 111,
      "relaxed_fail": 17,
      "retain_pass": 3,
      "retain_fail": 363
    },
    {
      "M_thresh": 0.1,
      "D_thresh": 0.05,
      "relaxed_pass": 124,
      "relaxed_fail": 4,
      "retain_pass": 8,
      "retain_fail": 358
    },
    {
      "M_thresh": 0.1,
      "D_thresh": 0.1,
      "relaxed_pass": 125,
      "relaxed_fail": 3,
      "retain_pass": 26,
      "retain_fail": 340
    }
  ]
}


==> anc/reanalysis/scripts/phase6_beta_sensitivity.py <==
"""Measure reference-temperature sensitivity from retained marginal summaries."""

from __future__ import annotations

import ast
import json
import sys
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent / "src"))

from locth1.gibbs_comparison import (  # noqa: E402
    classical_conditional_marginal,
    compute_gibbs_fit_metrics,
)

PHASE6_ROOT = Path("data/raw/phase6_gibbs")
DIRS = ["phase3c_disorder_sweep", "phase3c_disorder_sweep_advantage_system64"]
MEMORY_THRESHOLD = 0.05
# beta multipliers spanning a 3x change either side of the calibrated beta_eff
MULTIPLIERS = [1/3, 1/2.5, 1/2, 1/1.5, 1/1.25, 1.0, 1.25, 1.5, 2.0, 2.5, 3.0]


def _parse_J(raw: dict) -> dict[tuple[int, int], float]:
    out: dict[tuple[int, int], float] = {}
    for k, v in raw.items():
        a, b = ast.literal_eval(k) if isinstance(k, str) else k
        out[(int(a), int(b))] = float(v)
    return out


def _pool_measured(cond: dict):
    per_init: dict[str, dict[tuple[int, ...], float]] = {}
    for res in cond["per_initial_state"]:
        P = {ast.literal_eval(ks): float(v) for ks, v in res["P_S"].items()}
        per_init[res["initial_state"]] = P
    pooled: dict[tuple[int, ...], float] = {}
    n = len(per_init)
    for P in per_init.values():
        for k, v in P.items():
            pooled[k] = pooled.get(k, 0.0) + v
    if n:
        pooled = {k: v / n for k, v in pooled.items()}
    return per_init, pooled


def _memory_order_param(per_init: dict) -> float:
    labels = sorted(per_init)
    best = 0.0
    for i in range(len(labels)):
        for j in range(i + 1, len(labels)):
            keys = set(per_init[labels[i]]) | set(per_init[labels[j]])
            tvd = 0.5 * sum(
                abs(per_init[labels[i]].get(k, 0.0) - per_init[labels[j]].get(k, 0.0))
                for k in keys
            )
            best = max(best, tvd)
    return best


def main():
    # median D_TV across relaxed conditions, at each beta multiplier
    by_mult: dict[float, list[float]] = {m: [] for m in MULTIPLIERS}
    n_relaxed = 0
    n_reads_min = None

    for dirname in DIRS:
        sp = PHASE6_ROOT / dirname / "summary.json"
        if not sp.exists():
            print(f"[{dirname}] no summary.json — skip", flush=True)
            continue
        summary = json.load(open(sp))
        for cond in summary.get("conditions", []):
            h = {int(k): float(v) for k, v in cond["h"].items()}
            J = _parse_J(cond["J"])
            S_idx = list(cond["S_qubits"])
            E_state = {q: 1 for q in cond.get("E_qubits", [])}
            beta_eff = float(cond["beta_eff"])
            per_init, pooled = _pool_measured(cond)
            if _memory_order_param(per_init) > MEMORY_THRESHOLD:
                continue
            n_relaxed += 1
            reads = sum(
                sum(r.get("counts", {}).values()) if "counts" in r else 0
                for r in cond["per_initial_state"]
            )
            if reads:
                n_reads_min = reads if n_reads_min is None else min(n_reads_min, reads)
            for m in MULTIPLIERS:
                P_th = classical_conditional_marginal(h, J, S_idx, E_state,
                                                      beta_eff * m)
                dtv = compute_gibbs_fit_metrics(pooled, P_th)["d_tv"]
                by_mult[m].append(dtv)

    K = 2 ** 4  # |S|=4 disorder sweep
    nreads = n_reads_min or 6000
    shot_floor = 0.5 * np.sqrt(K / nreads)

    curve = []
    for m in MULTIPLIERS:
        v = np.array(by_mult[m])
        curve.append({
            "beta_over_beta_eff": round(m, 4),
            "median_dtv": float(np.median(v)),
            "q25": float(np.percentile(v, 25)),
            "q75": float(np.percentile(v, 75)),
            "max_dtv": float(np.max(v)),
            "n": int(v.size),
        })

    d_at_1 = next(c["median_dtv"] for c in curve if c["beta_over_beta_eff"] == 1.0)
    d_lo = curve[0]["median_dtv"]   # beta_eff/3
    d_hi = curve[-1]["median_dtv"]  # 3*beta_eff
    verdict = ("Small median reference distances across a ninefold inverse-temperature range; "
               "not a thermometric identification. The sampling scale is a conservative "
               "independent-draw upper-bound scale, not a lower floor or a significance test.")

    out = {
        "n_relaxed_conditions": n_relaxed,
        "n_reads_per_condition_min": nreads,
        "conservative_sampling_scale_dtv": round(float(shot_floor), 5),
        "input_provenance": "Saved per-initial-state marginals and Hamiltonians; raw variable mapping not retained.",
        "curve": curve,
        "median_dtv_at_beta_eff": d_at_1,
        "median_dtv_at_beta_eff_over_3": d_lo,
        "median_dtv_at_3x_beta_eff": d_hi,
        "verdict": verdict,
    }
    outp = PHASE6_ROOT / "beta_sensitivity.json"
    outp.write_text(json.dumps(out, indent=2))
    print(json.dumps(out, indent=2), flush=True)
    print(f"\nWrote {outp}", flush=True)

    try:
        import matplotlib
        matplotlib.use("Agg")
        import matplotlib.pyplot as plt
        ms = [c["beta_over_beta_eff"] for c in curve]
        md = [c["median_dtv"] for c in curve]
        q1 = [c["q25"] for c in curve]
        q3 = [c["q75"] for c in curve]
        fig, ax = plt.subplots(figsize=(4.2, 3.0))
        ax.fill_between(ms, q1, q3, color="#9ecae1", alpha=0.5, label="IQR")
        ax.plot(ms, md, "o-", color="#2166ac", lw=1.5, ms=4,
                label="median $D_\\mathrm{TV}$")
        ax.axhline(shot_floor, ls="--", color="#888", lw=1,
                   label=f"conservative scale ({shot_floor:.3f})")
        ax.axvline(1.0, ls=":", color="#b2182b", lw=1, alpha=0.7)
        ax.set_xlabel(r"$\beta / \beta_\mathrm{eff}$")
        ax.set_ylabel(r"classical conditional $D_\mathrm{TV}$")
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.legend(fontsize=6)
        ax.set_title("Thermal-marginal $\\beta$-sensitivity (relaxed subset)",
                     fontsize=8)
        fig.tight_layout()
        fig.savefig("manuscript/figures/fig_beta_sensitivity.pdf")
        fig.savefig("manuscript/figures/fig_beta_sensitivity.png", dpi=300)
        plt.close(fig)
        print("Wrote manuscript/figures/fig_beta_sensitivity.{pdf,png}",
              flush=True)
    except Exception as e:  # noqa: BLE001
        print(f"[plot skipped: {e}]", flush=True)


if __name__ == "__main__":
    main()


==> anc/reanalysis/scripts/phase6_final_environment_reanalysis.py <==
"""Compare the two retained severe-reference-mismatch cells under final-E targets."""
import ast
import itertools
import json
from pathlib import Path
import h5py
import numpy as np

BASE = Path(__file__).resolve().parents[1]
ROOT = BASE / 'data/raw/phase6_gibbs'
results = []
for sub in ['phase3a_scale0.35', 'phase3a_scale0.5']:
    c = next(c for c in json.loads((ROOT/sub/'summary.json').read_text())['conditions']
             if c['N']==8 and c['seed']==42 and c['W']==1 and c['coupling_lambda']==.2)
    h = {int(k):v for k,v in c['h'].items()}
    J = {ast.literal_eval(k):v for k,v in c['J'].items()}
    states = np.array(list(itertools.product((-1,1), repeat=8)), dtype=np.int8)
    en = sum(v*states[:,k] for k,v in h.items())+sum(v*states[:,i]*states[:,j] for (i,j),v in J.items())
    S,E = c['S_qubits'],c['E_qubits']
    sp = list(itertools.product((-1,1),repeat=len(S)))
    sindex = {s:i for i,s in enumerate(sp)}
    recovered=[]
    record_checks=[]
    for r in c['per_initial_state']:
        with h5py.File(ROOT/sub/Path(r['raw_path']).name) as f:
            raw=f['samples'][:]; er=f['energies'][:]
        matches=np.abs(er[:,None]-en[None,:])<1e-7
        assert np.all(matches.sum(axis=1)==1)
        rec=states[np.argmax(matches,axis=1)]
        candidates={str(j):[k for k in range(8) if np.array_equal(raw[:,j],rec[:,k])] for j in range(8)}
        from scipy.optimize import linear_sum_assignment
        matrix=np.array([[0 if k in candidates[str(j)] else 1 for k in range(8)] for j in range(8)])
        rr,cc=linear_sum_assignment(matrix)
        assert matrix[rr,cc].sum()==0
        record_checks.append({'initial':r['initial_state'],'energy_residual_max':float(np.max(np.abs(en[np.argmax(matches,axis=1)]-er))),
                              'one_compatible_column_order':cc.tolist(),'column_identity_unique':all(len(x)==1 for x in candidates.values())})
        recovered.append(rec)
    rec=np.concatenate(recovered)
    p=np.array([np.all(rec[:,S]==s,axis=1).mean() for s in sp])
    e_patterns,e_counts=np.unique(rec[:,E],axis=0,return_counts=True)
    qmixture=np.zeros(len(sp))
    def conditional(ep):
        mask=np.all(states[:,E]==ep,axis=1)
        z=states[mask]; ee=en[mask]
        w=np.exp(-c['beta_eff']*(ee-ee.min()));w/=w.sum()
        q=np.zeros(len(sp))
        for ss,ww in zip(z[:,S],w):q[sindex[tuple(ss)]]+=ww
        return q
    for ep,count in zip(e_patterns,e_counts):qmixture+=count/len(rec)*conditional(ep)
    qinitial=conditional(np.ones(len(E)))
    w=np.exp(-c['beta_eff']*(en-en.min()));w/=w.sum()
    qglobal=np.zeros(len(sp))
    for ss,ww in zip(states[:,S],w):qglobal[sindex[tuple(ss)]]+=ww
    tv=lambda a,b:float(np.abs(a-b).sum()/2)
    ground_mask=np.isclose(en,en.min(),atol=1e-10,rtol=0)
    qzero=np.zeros(len(sp))
    for ss in states[ground_mask][:,S]:qzero[sindex[tuple(ss)]]+=1/ground_mask.sum()
    results.append({'campaign':sub,'scale':c['hamiltonian_scale'],'reads':len(rec),
                    'column_checks':record_checks,'beta':c['beta_eff'],
                    'P_S':{str(s):float(v) for s,v in zip(sp,p) if v},
                    'final_E_weights':{str(tuple(int(x) for x in e)):int(n)/len(rec) for e,n in zip(e_patterns,e_counts)},
                    'final_E_all_up_fraction':float(np.all(rec[:,E]==1,axis=1).mean()),
                    'mean_S':float(rec[:,S].mean()),'mean_E':float(rec[:,E].mean()),
                    'D_initial_E_conditional':tv(p,qinitial),'D_final_E_mixture':tv(p,qmixture),
                    'D_full_system_classical_Gibbs_marginal':tv(p,qglobal),
                    'D_zero_temperature_Gibbs_limit':tv(p,qzero),
                    'zero_temperature_interpretation':'Limiting reference only, not an independently calibrated device temperature or evidence of physical equilibrium.',
                    'ground_states':states[np.isclose(en,en.min(),atol=1e-10,rtol=0)].tolist(),
                    'all_down_minus_all_up_energy':float(en[0]-en[-1])})
out={'scope':'Exploratory offline sensitivity on two specified cells. Final-E mixture is data-conditioned and is not an independent Gibbs-validation target. Identifying states by unique saved energies assumes the recorded logical Hamiltonian and energy metadata; each raw sampleset also admits a consistent column permutation. No mapping persisted back into hardware records.', 'results':results}
(BASE/'data/analysis/phase6/final_environment_reanalysis.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/reanalysis/scripts/phase6_raw_energy_recovery.py <==
"""Audit retained readout energies against exhaustive logical configurations."""
import ast
import hashlib
import itertools
import json
from pathlib import Path

import h5py
import numpy as np
from scipy.optimize import linear_sum_assignment

BASE = Path(__file__).resolve().parents[1]
ROOT = BASE / 'data/raw/phase6_gibbs'
SCOPE = ['phase2_exact', 'phase2_exact_randomreg', 'phase3a_scale0.35',
         'phase3a_scale0.5', 'phase3a_scale0.75', 'phase3b_bath_scale0.5',
         'phase3b_bath_unscaled', 'phase3c_disorder_sweep',
         'phase3c_disorder_sweep_advantage_system64']
out = []
for sub in SCOPE:
    doc = json.loads((ROOT / sub / 'summary.json').read_text())
    for c in doc['conditions']:
        if len(c['h']) > 12:
            out.append({'campaign': sub, 'N': c['N'], 'records': [],
                        'skipped': 'full-system enumeration bounded to N<=12'})
            continue
        h = {int(k): v for k, v in c['h'].items()}
        J = {ast.literal_eval(k): v for k, v in c['J'].items()}
        variables = sorted(h)
        vi = {v: k for k, v in enumerate(variables)}
        states = np.array(list(itertools.product((-1, 1), repeat=len(variables))), dtype=np.int8)
        energies = sum(v * states[:, vi[k]] for k, v in h.items())
        energies += sum(v * states[:, vi[i]] * states[:, vi[j]] for (i, j), v in J.items())
        order = np.argsort(energies)
        es = energies[order]
        all_recovered = []
        all_samples = []
        cs = []
        for r in c['per_initial_state']:
            p = ROOT / sub / Path(r['raw_path']).name
            with h5py.File(p) as f:
                samples = f['samples'][:]
                er = f['energies'][:]
            lo = np.searchsorted(es, er - 1e-7)
            hi = np.searchsorted(es, er + 1e-7)
            unique = hi - lo == 1
            row = {'initial': r['initial_state'], 'file': str(p.relative_to(ROOT)),
                   'reads': len(er), 'unmatched': int(np.sum(hi == lo)),
                   'ambiguous': int(np.sum(hi - lo > 1)), 'unique': int(unique.sum())}
            if unique.all():
                recovered = states[order[lo]]
                s = recovered[:, [vi[k] for k in c['S_qubits']]]
                patterns, counts = np.unique(s, axis=0, return_counts=True)
                empirical = {tuple(a): n / len(s) for a, n in zip(patterns, counts)}
                saved = {ast.literal_eval(k): v for k, v in r['P_S'].items()}
                row['saved_marginal_TV'] = float(sum(abs(empirical.get(k, 0) - saved.get(k, 0)) for k in set(empirical) | set(saved)) / 2)
                row['raw_permutation_compatible'] = bool(np.all(np.sort(recovered, axis=1) == np.sort(samples, axis=1)))
                candidates = {str(j): [int(variables[k]) for k in range(len(variables))
                              if np.array_equal(samples[:, j], recovered[:, k])]
                              for j in range(samples.shape[1])}
                matrix = np.array([[0 if k in candidates[str(j)] else 1 for k in variables]
                                   for j in range(samples.shape[1])])
                ri, ci = linear_sum_assignment(matrix)
                row['compatible_bijective_column_order_exists'] = bool(matrix[ri, ci].sum() == 0)
                row['one_compatible_column_order'] = [int(variables[k]) for k in ci]
                row['column_identity_unique'] = all(len(v) == 1 for v in candidates.values())
                all_recovered.append(recovered)
                all_samples.append(samples)
            cs.append(row)
        result = {'campaign': sub, 'N': c['N'], 'W': c['W'], 'seed': c['seed'],
                  'lambda': c['coupling_lambda'], 'scale': c.get('hamiltonian_scale', 1), 'records': cs}
        if len(all_recovered) == len(cs):
            rec = np.concatenate(all_recovered)
            raw = np.concatenate(all_samples)
            result['all_records_admit_column_permutation'] = all(r['compatible_bijective_column_order_exists'] for r in cs)
            e = rec[:, [vi[k] for k in c['E_qubits']]]
            result['final_E_all_up_fraction'] = float(np.all(e == 1, axis=1).mean())
            result['final_E_mean_magnetization'] = float(e.mean())
            if c['N'] == 8 and c['seed'] == 42 and c['W'] == 1 and c['coupling_lambda'] == .2:
                result['trap_full_variable_means'] = {str(v): float(rec[:, vi[v]].mean()) for v in variables}
        out.append(result)
summary = {'scope': 'Post hoc energy-only state identification with 1e-7 tolerance; assumes saved logical Hamiltonians and SDK energies describe the same problem. No new QPU calls. Ambiguous energies remain unresolved.',
           'conditions': len(out),
           'records': sum(len(c['records']) for c in out),
           'uniquely_identified_records': sum(r['unique'] == r['reads'] for c in out for r in c['records']),
           'records_with_unmatched_energies': sum(r['unmatched'] > 0 for c in out for r in c['records']),
           'max_saved_marginal_TV_on_unique_records': max((r.get('saved_marginal_TV', 0) for c in out for r in c['records']), default=0),
           'all_unique_records_admit_column_permutation': all(r.get('compatible_bijective_column_order_exists', True) for c in out for r in c['records']),
           'traps': [c for c in out if 'trap_full_variable_means' in c],
           'results': out}
(BASE / 'data/analysis/phase6/raw_energy_recovery.json').write_text(json.dumps(summary, indent=2) + '\n')
print(json.dumps({k: v for k, v in summary.items() if k not in ('results', 'traps')}, indent=2))
for c in summary['traps']:
    print(json.dumps(c, indent=2))


==> anc/reanalysis/scripts/phase6_two_observable_analysis.py <==
"""Reanalyze memory and initial-boundary reference distance from retained summaries."""

from __future__ import annotations

import ast
import json
import sys
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent / "src"))

from locth1.gibbs_comparison import classical_conditional_marginal  # noqa: E402
from locth1.observables import total_variation_distance  # noqa: E402

ROOT = Path("data/raw/phase6_gibbs")
OUT = Path("data/analysis/phase6/two_observable_analysis.json")

# Advantage2 494-condition scope (matches the main-text campaign inventory).
SCOPE = [
    "phase2_exact",
    "phase2_exact_randomreg",
    "phase3a_scale0.35",
    "phase3a_scale0.5",
    "phase3a_scale0.75",
    "phase3b_bath_scale0.5",
    "phase3b_bath_unscaled",
    "phase3c_disorder_sweep",
]
M_THRESH = 0.05
D_THRESH = 0.05
BETA_EFF = 7.219186155246177
MULTIPLIERS = [1 / 3, 0.5, 0.75, 1.0, 1.5, 2.0, 3.0]
INIT_LABELS = ["S_up", "S_down", "S_random"]


def load_conditions():
    rows = []
    for sub in SCOPE:
        d = json.load(open(ROOT / sub / "comparison.json"))
        for c in d.get("per_seed_conditions") or d.get("conditions") or []:
            m = c.get("memory_order_param")
            dtv = c.get("vs_classical_conditional", {}).get("d_tv")
            if m is None or dtv is None:
                continue
            rows.append({"sub": sub, "c": c, "M": m, "D": dtv})
    return rows


def confusion(rows, m_thresh, d_thresh):
    cells = {"relaxed_pass": 0, "relaxed_fail": 0, "retain_pass": 0, "retain_fail": 0}
    for r in rows:
        relaxed = r["M"] <= m_thresh
        close = r["D"] < d_thresh
        key = ("relaxed_" if relaxed else "retain_") + ("pass" if close else "fail")
        cells[key] += 1
    return cells


def condition_key(c):
    return tuple(c.get(k) for k in ("N", "W", "seed", "coupling_lambda"))


def summary_condition(sub, c):
    conditions = json.loads((ROOT / sub / "summary.json").read_text())["conditions"]
    key = condition_key(c)
    hits = [r for r in conditions if condition_key(r) == key]
    if len(hits) != 1:
        raise ValueError(f"ambiguous summary match for {sub}: {key}")
    return hits[0]


def reference_and_marginals(c, multiplier=1.0):
    h = {int(k): float(v) for k, v in c["h"].items()}
    J = {ast.literal_eval(k): float(v) for k, v in c["J"].items()}
    ref = classical_conditional_marginal(
        h, J, c["S_qubits"], {q: 1 for q in c["E_qubits"]},
        float(c["beta_eff"]) * multiplier)
    marginals = [{ast.literal_eval(k): float(v) for k, v in r["P_S"].items()}
                 for r in c["per_initial_state"]]
    return ref, marginals


def per_state_reanalysis(rows):
    """Use saved marginals because raw HDF5 variable ordering was not retained."""
    out = []
    for r in rows:
        if r["M"] <= M_THRESH or r["D"] >= D_THRESH:
            continue
        sub, c = r["sub"], r["c"]
        full = summary_condition(sub, c)
        ref, marginals = reference_and_marginals(full)
        stem = (f"W{c['W']}_seed{c['seed']}" if sub.startswith("phase3c") else
                f"lam{c['coupling_lambda']}_W{c['W']}_seed{c['seed']}_N{c['N']}")
        out.append({"sub": sub, "stem": stem, "M": round(r["M"], 4),
                    "pooled_dtv": round(r["D"], 6),
                    "per_state_max_dtv": round(max(total_variation_distance(p, ref)
                                                   for p in marginals), 6)})
    return out


def trap_beta_sweep():
    """Re-evaluate the retained trap marginals against the saved Hamiltonians."""
    results = []
    for scale in (0.35, 0.5):
        sub = f"phase3a_scale{scale}"
        c = summary_condition(sub, {"N": 8, "W": 1.0, "seed": 42,
                                    "coupling_lambda": 0.2})
        row = {"scale": scale, "sweep": []}
        for mult in MULTIPLIERS:
            ref, marginals = reference_and_marginals(c, mult)
            keys = set().union(*(set(p) for p in marginals))
            pooled = {k: sum(p.get(k, 0.0) for p in marginals) / len(marginals)
                      for k in keys}
            row["sweep"].append({"beta_multiplier": round(mult, 4),
                "d_tv": round(total_variation_distance(pooled, ref), 6)})
        results.append(row)
    return results


def threshold_robustness(rows):
    grid_m = [0.02, 0.05, 0.10]
    grid_d = [0.02, 0.05, 0.10]
    table = []
    for tm in grid_m:
        for td in grid_d:
            cells = confusion(rows, tm, td)
            table.append({"M_thresh": tm, "D_thresh": td, **cells})
    return table


def main():
    rows = load_conditions()
    assert len(rows) == 494, f"expected 494 in-scope conditions, got {len(rows)}"
    cells = confusion(rows, M_THRESH, D_THRESH)
    per_state = per_state_reanalysis(rows)
    reanalyzed = [r for r in per_state if r["per_state_max_dtv"] is not None]
    out = {
        "scope": "Advantage2 494-condition thermal-marginal campaign",
        "input_provenance": "Saved Hamiltonians and per-initial-state P_S summaries; raw HDF5 column ordering is not retained, so no direct raw-read reconstruction is claimed.",
        "interpretation": "The historical trap_beta_sweep key denotes discrepancy from the INITIAL-E reference, not established higher-energy trapping; see final_environment_reanalysis.json.",
        "thresholds": {"M": M_THRESH, "D_TV": D_THRESH},
        "confusion_2x2": cells,
        "retain_pass_per_state_reanalysis": per_state,
        "retain_pass_caught_by_per_state": sum(
            1 for r in reanalyzed if r["per_state_max_dtv"] >= D_THRESH),
        "trap_beta_sweep": trap_beta_sweep(),
        "threshold_robustness": threshold_robustness(rows),
    }
    OUT.parent.mkdir(parents=True, exist_ok=True)
    OUT.write_text(json.dumps(out, indent=2) + "\n")
    print(json.dumps({k: out[k] for k in ("confusion_2x2",
          "retain_pass_caught_by_per_state")}, indent=1))
    print(f"trap beta sweep: {out['trap_beta_sweep']}")
    print(f"Wrote {OUT}")


if __name__ == "__main__":
    main()


==> anc/reanalysis/src/locth1/__init__.py <==
"""Minimal offline import layer for the ancillary reanalysis package."""


==> anc/reanalysis/src/locth1/classical/__init__.py <==
"""Minimal offline import layer for the ancillary reanalysis package."""


==> anc/reanalysis/src/locth1/classical/exact_diag.py <==
"""Exact diagonalization with unitary time evolution for closed S+E systems.

Memory: full state vector is 2^N complex128 → ~22 qubits = 64 MB, ~24 qubits = 256 MB.
Hamiltonian (sparse) is manageable up to ~24 qubits on M3 Max 128 GB.
"""

from __future__ import annotations

import numpy as np
import scipy.sparse as sp
from scipy.sparse.linalg import expm_multiply

# ---------------------------------------------------------------------------
# Pauli helpers
# ---------------------------------------------------------------------------

_I2 = sp.eye(2, format="csr")
_SZ = sp.csr_matrix(np.array([[1, 0], [0, -1]], dtype=np.complex128))
_SX = sp.csr_matrix(np.array([[0, 1], [1, 0]], dtype=np.complex128))


def _sigma_z(i: int, n: int) -> sp.csr_matrix:
    """Sparse sigma_z on qubit *i* in an *n*-qubit Hilbert space."""
    ops = [_I2] * n
    ops[i] = _SZ
    out = ops[0]
    for op in ops[1:]:
        out = sp.kron(out, op, format="csr")
    return out


def _sigma_x(i: int, n: int) -> sp.csr_matrix:
    """Sparse sigma_x on qubit *i* in an *n*-qubit Hilbert space."""
    ops = [_I2] * n
    ops[i] = _SX
    out = ops[0]
    for op in ops[1:]:
        out = sp.kron(out, op, format="csr")
    return out


# ---------------------------------------------------------------------------
# Hamiltonian construction
# ---------------------------------------------------------------------------


def build_ising_hamiltonian(
    h: dict[int, float],
    J: dict[tuple[int, int], float],
    s_p: float,
    A_s: float,
    B_s: float,
) -> sp.csr_matrix:
    """Build transverse-field Ising H at pause point s_p.

    H = -A(s_p)/2 * sum_i sx_i + B(s_p)/2 * (sum_i h_i sz_i + sum_{ij} J_ij sz_i sz_j)
    """
    qubits = set(h.keys())
    for i, j in J:
        qubits.update((i, j))
    n = max(qubits) + 1
    dim = 2**n

    H = sp.csr_matrix((dim, dim), dtype=np.complex128)

    # Transverse field: -A/2 * sum sx_i
    for i in sorted(qubits):
        H -= (A_s / 2.0) * _sigma_x(i, n)

    # Longitudinal field: B/2 * h_i sz_i
    for i, hi in h.items():
        H += (B_s / 2.0) * hi * _sigma_z(i, n)

    # Couplings: B/2 * J_ij sz_i sz_j
    for (i, j), Jij in J.items():
        H += (B_s / 2.0) * Jij * (_sigma_z(i, n) @ _sigma_z(j, n))

    return H


# ---------------------------------------------------------------------------
# State preparation
# ---------------------------------------------------------------------------


def product_state(spin_config: list[int], n_qubits: int) -> np.ndarray:
    """Build computational-basis product state. spin_config[i] = +1 (up) or -1 (down)."""
    psi = np.array([1.0], dtype=np.complex128)
    for s in spin_config[:n_qubits]:
        if s == 1:
            psi = np.kron(psi, np.array([1, 0], dtype=np.complex128))
        else:
            psi = np.kron(psi, np.array([0, 1], dtype=np.complex128))
    return psi


# ---------------------------------------------------------------------------
# Time evolution
# ---------------------------------------------------------------------------


def time_evolve(
    H: sp.spmatrix,
    psi_0: np.ndarray,
    t: float,
) -> np.ndarray:
    """Evolve |psi_0> under H for time t via expm_multiply. Returns final state."""
    return expm_multiply(-1j * H * t, psi_0)


# ---------------------------------------------------------------------------
# Subsystem marginals
# ---------------------------------------------------------------------------


def compute_P_S_from_state(
    psi: np.ndarray,
    S_indices: list[int],
    n_qubits: int,
) -> dict[tuple[int, ...], float]:
    """Marginal probability distribution P_S by tracing out environment qubits."""
    probs = np.abs(psi) ** 2
    n_S = len(S_indices)
    E_indices = [i for i in range(n_qubits) if i not in S_indices]

    P_S: dict[tuple[int, ...], float] = {}

    for s_int in range(2**n_S):
        # Map subsystem integer to per-qubit bits
        s_bits = [(s_int >> (n_S - 1 - k)) & 1 for k in range(n_S)]
        p = 0.0
        for e_int in range(2 ** len(E_indices)):
            e_bits = [(e_int >> (len(E_indices) - 1 - k)) & 1 for k in range(len(E_indices))]
            # Build the full basis index
            full_bits = [0] * n_qubits
            for k, idx in enumerate(S_indices):
                full_bits[idx] = s_bits[k]
            for k, idx in enumerate(E_indices):
                full_bits[idx] = e_bits[k]
            basis_idx = sum(b << (n_qubits - 1 - i) for i, b in enumerate(full_bits))
            p += probs[basis_idx]
        # Convert 0/1 bits to +1/-1 spins
        config = tuple(1 - 2 * b for b in s_bits)
        P_S[config] = float(p)

    return P_S


# ---------------------------------------------------------------------------
# Full pipeline
# ---------------------------------------------------------------------------


def run_ed_thermalization(
    h: dict[int, float],
    J: dict[tuple[int, int], float],
    S_indices: list[int],
    initial_states: dict[str, np.ndarray],
    s_p: float,
    t_hold: float,
    A_s: float,
    B_s: float,
) -> dict[str, dict[tuple[int, ...], float]]:
    """Run ED pipeline: build H, evolve each initial state, compute P_S for each."""
    H = build_ising_hamiltonian(h, J, s_p, A_s, B_s)
    n_qubits = int(np.log2(H.shape[0]))

    results = {}
    for name, psi_0 in initial_states.items():
        psi_t = time_evolve(H, psi_0, t_hold)
        results[name] = compute_P_S_from_state(psi_t, S_indices, n_qubits)
    return results


==> anc/reanalysis/src/locth1/gibbs_comparison.py <==
r"""Classical and quantum reference marginals in dimensionless Ising units.

The probe slope is an external operational parameter of the readout protocol.
Its identification with a physical temperature requires additional equilibrium
and return-ramp assumptions; these are not established by the analysis here.
Distances quantify agreement with the specified reference and conditioning.
The functions also support exploratory effective-Hamiltonian fits, which do
not independently establish subsystem thermalization.
"""

from __future__ import annotations

from typing import Any

import numpy as np
from scipy.optimize import minimize
from scipy.special import logsumexp

from .classical.exact_diag import build_ising_hamiltonian


def _compute_full_system_rho_diag(
    h: dict[int, float],
    J: dict[tuple[int, int], float],
    A_over_B: float,
    beta: float,
    S_indices: list[int] | None = None,
) -> tuple[np.ndarray, int]:
    r"""Build $H(s_p)$, eigendecompose, and return the diagonal of the Gibbs
    density matrix in the z-basis along with the system size $n$.

    The transverse-field Ising Hamiltonian has no $\sigma^y$ terms and is real
    symmetric in the z-basis; we cast to float64 before calling ``eigh`` to
    avoid the 5--6x slowdown of the complex128 path on Apple Accelerate.
    """
    qubits: set[int] = set(h.keys())
    for i, j in J:
        qubits.update((i, j))
    if S_indices is not None:
        qubits.update(S_indices)
    n = (max(qubits) + 1) if qubits else 0
    if n == 0:
        return np.array([1.0]), 0

    H_sparse = build_ising_hamiltonian(
        h, J, s_p=0.0, A_s=2.0 * A_over_B, B_s=2.0,
    )
    H_dense_complex = H_sparse.toarray()
    imag_max = float(np.max(np.abs(np.imag(H_dense_complex))))
    if imag_max > 1e-12:
        raise ValueError(
            f"_compute_full_system_rho_diag: Hamiltonian has non-zero "
            f"imaginary part (max = {imag_max:.3e}); expected a real "
            f"symmetric TFIM matrix in the z-basis."
        )
    H_real = np.real(H_dense_complex).astype(np.float64, copy=False)
    asymmetry = float(np.max(np.abs(H_real - H_real.T)))
    if asymmetry > 1e-10:
        raise ValueError(
            f"_compute_full_system_rho_diag: Hamiltonian is not symmetric "
            f"(max |H - H^T| = {asymmetry:.3e})."
        )

    evals, evecs = np.linalg.eigh(H_real)
    evals_shifted = evals - evals.min()
    weights = np.exp(-beta * evals_shifted)
    Z = weights.sum()
    rho_diag = (evecs ** 2) @ (weights / Z)
    return rho_diag, n


# ---------------------------------------------------------------------------
# Quantum reduced Gibbs marginal
# ---------------------------------------------------------------------------


def quantum_reduced_gibbs_marginal(
    h: dict[int, float],
    J: dict[tuple[int, int], float],
    S_indices: list[int],
    A_over_B: float,
    beta: float,
) -> dict[tuple[int, ...], float]:
    r"""Compute the diagonal subsystem marginal of the quantum reduced Gibbs state.

    The Gibbs state is
        $\rho \propto \exp\big(-\beta\,[\, -(A/B)\sum_i \sigma^x_i + H_P\,]\big)$
    where $H_P = \sum_i h_i \sigma^z_i + \sum_{ij} J_{ij} \sigma^z_i \sigma^z_j$.
    The subsystem marginal is the diagonal of $\mathrm{Tr}_E\,\rho$ in the
    $z$-basis, which is exactly what one obtains from $z$-basis readout after
    the QPU pause.

    Parameters
    ----------
    h, J
        Ising fields and couplings on the full $N$-qubit problem.
    S_indices
        Qubit indices comprising the subsystem (need not be contiguous).
    A_over_B
        Dimensionless ratio $A(s_p) / B(s_p)$ at the pause point.
    beta
        Externally calibrated dimensionless inverse temperature
        $\beta_\text{eff} = B(s_p) R / (2 k_B T)$.

    Returns
    -------
    P_S
        Mapping from spin tuples (``(+1, -1, ...)``) to probabilities.
        Keys span the full $2^{|S|}$ basis.
    """
    rho_diag, n = _compute_full_system_rho_diag(h, J, A_over_B, beta, S_indices)
    if n == 0:
        return {(): 1.0}
    return _trace_out_environment_diagonal(rho_diag, S_indices, n)


# ---------------------------------------------------------------------------
# Classical diagonal Gibbs marginal
# ---------------------------------------------------------------------------


def classical_diagonal_marginal(
    h: dict[int, float],
    J: dict[tuple[int, int], float],
    S_indices: list[int],
    beta: float,
) -> dict[tuple[int, ...], float]:
    r"""Classical Ising Gibbs marginal of $H_P$ alone at inverse temperature $\beta$.

    This is the $A(s_p) / B(s_p) \to 0$ limit of
    :func:`quantum_reduced_gibbs_marginal` and serves as the transverse-field-
    free comparison baseline.  Use the full quantum version to distinguish
    genuinely quantum effects from classical thermal equilibration.
    """
    qubits: set[int] = set(h.keys())
    for i, j in J:
        qubits.update((i, j))
    qubits.update(S_indices)
    n = (max(qubits) + 1) if qubits else 0
    if n == 0:
        return {(): 1.0}
    if n > 24:
        raise ValueError(
            f"classical_diagonal_marginal enumerates 2^n states; n={n} is too large."
        )

    n_states = 2 ** n
    indices = np.arange(n_states, dtype=np.int64)
    # Bit k (from the LEFT, i.e. highest bit) corresponds to qubit k; spin = 1 - 2*bit.
    # This matches the convention in exact_diag.compute_P_S_from_state.
    shifts = np.arange(n - 1, -1, -1, dtype=np.int64)
    bits = (indices[:, None] >> shifts[None, :]) & 1
    spins = 1 - 2 * bits  # shape (n_states, n), values in {-1, +1}

    energies = np.zeros(n_states, dtype=np.float64)
    for i, hi in h.items():
        energies += hi * spins[:, i]
    for (i, j), Jij in J.items():
        energies += Jij * spins[:, i] * spins[:, j]

    E_min = energies.min()
    weights = np.exp(-beta * (energies - E_min))
    probs = weights / weights.sum()

    return _trace_out_environment_diagonal(probs, S_indices, n)


# ---------------------------------------------------------------------------
# Partial trace helper
# ---------------------------------------------------------------------------


def _trace_out_environment_diagonal(
    probs_diag: np.ndarray,
    S_indices: list[int],
    n: int,
) -> dict[tuple[int, ...], float]:
    r"""Marginalise a diagonal probability vector over the environment qubits.

    Mirrors the bit ordering in
    :func:`locth1.classical.exact_diag.compute_P_S_from_state` so that a
    probability array obtained from $|\psi|^2$, the diagonal of a density
    matrix, or an enumerated classical Gibbs distribution all trace out
    consistently.
    """
    n_S = len(S_indices)
    E_indices = [i for i in range(n) if i not in S_indices]
    n_E = len(E_indices)

    P_S: dict[tuple[int, ...], float] = {}
    for s_int in range(2 ** n_S):
        s_bits = [(s_int >> (n_S - 1 - k)) & 1 for k in range(n_S)]
        p = 0.0
        for e_int in range(2 ** n_E):
            e_bits = [(e_int >> (n_E - 1 - k)) & 1 for k in range(n_E)]
            full_bits = [0] * n
            for k, idx in enumerate(S_indices):
                full_bits[idx] = s_bits[k]
            for k, idx in enumerate(E_indices):
                full_bits[idx] = e_bits[k]
            basis_idx = sum(b << (n - 1 - i) for i, b in enumerate(full_bits))
            p += float(probs_diag[basis_idx])
        config = tuple(1 - 2 * b for b in s_bits)
        P_S[config] = p

    return P_S


# ---------------------------------------------------------------------------
# Subsystem observables
# ---------------------------------------------------------------------------


def one_point_magnetization(
    P_S: dict[tuple[int, ...], float],
) -> np.ndarray:
    r"""Expectation values $\langle s_i \rangle$ for each subsystem qubit."""
    keys = sorted(P_S.keys())
    if not keys:
        return np.array([])
    spins = np.array([list(k) for k in keys], dtype=np.float64)
    probs = np.array([P_S[k] for k in keys], dtype=np.float64)
    return spins.T @ probs


def two_point_correlations(
    P_S: dict[tuple[int, ...], float],
) -> dict[tuple[int, int], float]:
    r"""Connected-basis $\langle s_i s_j \rangle$ for each subsystem pair."""
    keys = sorted(P_S.keys())
    if not keys:
        return {}
    S_size = len(keys[0])
    spins = np.array([list(k) for k in keys], dtype=np.float64)
    probs = np.array([P_S[k] for k in keys], dtype=np.float64)
    out: dict[tuple[int, int], float] = {}
    for i in range(S_size):
        for j in range(i + 1, S_size):
            out[(i, j)] = float((spins[:, i] * spins[:, j]) @ probs)
    return out


# ---------------------------------------------------------------------------
# Comparison metrics
# ---------------------------------------------------------------------------


def compute_gibbs_fit_metrics(
    P_S_exp: dict[tuple[int, ...], float],
    P_S_th: dict[tuple[int, ...], float],
    *,
    epsilon: float = 1e-10,
) -> dict[str, float]:
    """Compare two subsystem distributions with multiple metrics.

    Returns the total-variation distance, symmetric KL divergence, and
    mean-absolute errors on one-point magnetisations and two-point
    correlations.  Keys missing from either input are treated as zero.
    """
    keys = sorted(set(P_S_exp) | set(P_S_th))
    if not keys:
        return {
            "d_tv": 0.0, "symmetric_kl": 0.0,
            "kl_exp_th": 0.0, "kl_th_exp": 0.0,
            "magnetization_mae": 0.0, "pair_correlation_mae": 0.0,
        }

    p_exp = np.array([P_S_exp.get(k, 0.0) for k in keys], dtype=np.float64)
    p_th = np.array([P_S_th.get(k, 0.0) for k in keys], dtype=np.float64)

    d_tv = 0.5 * float(np.sum(np.abs(p_exp - p_th)))

    def _kl(p: np.ndarray, q: np.ndarray) -> float:
        mask = p > 0.0
        if not np.any(mask):
            return 0.0
        q_floor = np.maximum(q[mask], epsilon)
        return float(np.sum(p[mask] * (np.log(p[mask]) - np.log(q_floor))))

    kl_exp_th = _kl(p_exp, p_th)
    kl_th_exp = _kl(p_th, p_exp)
    sym_kl = 0.5 * (kl_exp_th + kl_th_exp)

    # Observables
    S_size = len(keys[0])
    spins = np.array([list(k) for k in keys], dtype=np.float64)
    mag_exp = spins.T @ p_exp
    mag_th = spins.T @ p_th
    mag_mae = float(np.mean(np.abs(mag_exp - mag_th)))

    if S_size >= 2:
        corr_diffs = []
        for i in range(S_size):
            for j in range(i + 1, S_size):
                ss = spins[:, i] * spins[:, j]
                corr_diffs.append(float(ss @ p_exp) - float(ss @ p_th))
        corr_mae = float(np.mean(np.abs(corr_diffs)))
    else:
        corr_mae = 0.0

    return {
        "d_tv": d_tv,
        "symmetric_kl": sym_kl,
        "kl_exp_th": kl_exp_th,
        "kl_th_exp": kl_th_exp,
        "magnetization_mae": mag_mae,
        "pair_correlation_mae": corr_mae,
    }


# ---------------------------------------------------------------------------
# Effective H_S fit at fixed beta
# ---------------------------------------------------------------------------


def fit_effective_H_S(
    P_S_measured: dict[tuple[int, ...], float],
    beta: float,
    *,
    edges: list[tuple[int, int]] | None = None,
    x0: np.ndarray | None = None,
    smoothing: float = 0.0,
    l2_regularization: float = 0.0,
) -> dict[str, Any]:
    r"""Fit an effective subsystem Hamiltonian $H_S^{\text{eff}}$ at fixed $\beta$.

    The model is
        $H_S^{\text{eff}}(s) = \sum_i \tilde h_i s_i + \sum_{(i,j) \in \text{edges}} \tilde J_{ij} s_i s_j$
    and the fit minimises the negative log-likelihood of the observed subsystem
    distribution under the Gibbs model at fixed externally calibrated
    $\beta_\text{eff}$.  Numerical stability uses the log-sum-exp trick on the
    partition function; all $2^{|S|}$ subsystem states are materialised so a
    missing bin in the input is filled with zero automatically.

    Parameters
    ----------
    P_S_measured
        Observed subsystem marginal over spin tuples.  Missing keys are
        interpreted as zero probability.
    beta
        Externally calibrated inverse temperature; held *fixed* to avoid
        the well-known $(\beta, H)$ gauge degeneracy.
    edges
        Optional list of subsystem pairs $(i, j)$ with $i < j$.  Defaults to
        the complete graph on the subsystem.
    x0
        Optional initial guess; defaults to zeros (infinite-temperature prior).
    smoothing
        Additive Laplace-style smoothing $\varepsilon$ applied as
        $p_\text{smooth} = (1-\varepsilon) p_\text{obs} + \varepsilon / K$.
        Use a small positive value when the measurement comes from finite
        shots and some subsystem states have zero observed counts; 0 disables.
    l2_regularization
        Optional $\ell_2$ penalty on $(\tilde h, \tilde J)$; useful when the
        distribution is near-delta and the likelihood is ill-conditioned.
    """
    if not P_S_measured:
        raise ValueError("P_S_measured is empty")

    first_key = next(iter(P_S_measured))
    S_size = len(first_key)
    n_states = 2 ** S_size

    # Materialise every 2^|S| subsystem state in canonical order (matches
    # the (bit-0 → spin +1) convention used throughout the module).
    all_keys: list[tuple[int, ...]] = []
    spins_list: list[list[int]] = []
    for s_int in range(n_states):
        bits = [(s_int >> (S_size - 1 - k)) & 1 for k in range(S_size)]
        config = tuple(1 - 2 * b for b in bits)
        all_keys.append(config)
        spins_list.append(list(config))
    spins = np.array(spins_list, dtype=np.float64)  # (n_states, S_size)

    p_obs = np.array(
        [P_S_measured.get(k, 0.0) for k in all_keys], dtype=np.float64,
    )
    # Normalise observed distribution (handles inputs that sum to != 1).
    total = p_obs.sum()
    if total <= 0.0:
        raise ValueError("P_S_measured sums to zero or is negative")
    p_obs = p_obs / total
    if smoothing > 0.0:
        if not 0.0 < smoothing < 1.0:
            raise ValueError("smoothing must lie in (0, 1)")
        p_obs = (1.0 - smoothing) * p_obs + smoothing / n_states

    if edges is None:
        edges = [(i, j) for i in range(S_size) for j in range(i + 1, S_size)]
    n_J = len(edges)
    n_params = S_size + n_J

    edge_arr = np.array(edges, dtype=np.int64) if edges else np.zeros((0, 2), dtype=np.int64)
    if n_J > 0:
        edge_products = spins[:, edge_arr[:, 0]] * spins[:, edge_arr[:, 1]]  # (n_states, n_J)
    else:
        edge_products = np.zeros((n_states, 0), dtype=np.float64)

    def energies_for_params(params: np.ndarray) -> np.ndarray:
        h_tilde = params[:S_size]
        J_tilde = params[S_size:]
        return spins @ h_tilde + edge_products @ J_tilde

    def nll(params: np.ndarray) -> float:
        E = energies_for_params(params)
        log_Z = logsumexp(-beta * E)
        out = beta * float(p_obs @ E) + float(log_Z)
        if l2_regularization > 0.0:
            out += 0.5 * l2_regularization * float(params @ params)
        return out

    def nll_grad(params: np.ndarray) -> np.ndarray:
        E = energies_for_params(params)
        log_weights = -beta * E
        log_Z = logsumexp(log_weights)
        p_model = np.exp(log_weights - log_Z)
        diff = p_obs - p_model  # maximum-entropy matching condition
        grad_h = beta * (diff @ spins)
        grad_J = beta * (diff @ edge_products)
        grad = np.concatenate([grad_h, grad_J])
        if l2_regularization > 0.0:
            grad = grad + l2_regularization * params
        return grad

    if x0 is None:
        x0 = np.zeros(n_params, dtype=np.float64)

    result = minimize(
        nll, x0, jac=nll_grad, method="L-BFGS-B",
        options={"ftol": 1e-12, "gtol": 1e-10, "maxiter": 1000},
    )

    h_tilde = result.x[:S_size]
    J_tilde_map = {edge: float(result.x[S_size + k]) for k, edge in enumerate(edges)}

    # Reconstruct fitted distribution for goodness-of-fit metrics.
    E_fit = energies_for_params(result.x)
    log_Z_fit = logsumexp(-beta * E_fit)
    p_fit = np.exp(-beta * E_fit - log_Z_fit)
    P_S_fit = {all_keys[i]: float(p_fit[i]) for i in range(n_states)}

    metrics = compute_gibbs_fit_metrics(P_S_measured, P_S_fit)

    return {
        "h_tilde": h_tilde.tolist(),
        "J_tilde": J_tilde_map,
        "beta": float(beta),
        "success": bool(result.success),
        "cost": float(result.fun),
        "n_params": n_params,
        "metrics": metrics,
        "P_S_fit": P_S_fit,
    }


# ---------------------------------------------------------------------------
# Conditional marginals (E held fixed)
# ---------------------------------------------------------------------------


def classical_conditional_marginal(
    h: dict[int, float],
    J: dict[tuple[int, int], float],
    S_indices: list[int],
    E_state: dict[int, int],
    beta: float,
) -> dict[tuple[int, ...], float]:
    r"""Classical Gibbs marginal of $H_P$ conditioned on the environment spins
    being fixed in ``E_state``.

    This is the physically appropriate baseline for experiments that use a
    single fixed environment preparation (rather than averaging over an
    ensemble of environment states): it treats the boundary couplings as an
    effective field on the subsystem, rather than marginalising over the
    environment.
    """
    n_S = len(S_indices)
    if n_S == 0:
        return {(): 1.0}
    # Validate that E_state keys cover every non-S qubit that appears in h or J.
    involved: set[int] = set(h.keys())
    for i, j in J:
        involved.update((i, j))
    involved.update(S_indices)
    S_set = set(S_indices)
    missing_E = {q for q in involved if q not in S_set and q not in E_state}
    if missing_E:
        raise ValueError(
            f"classical_conditional_marginal: E_state missing spins {sorted(missing_E)}"
        )

    n_states = 2 ** n_S
    indices = np.arange(n_states, dtype=np.int64)
    shifts = np.arange(n_S - 1, -1, -1, dtype=np.int64)
    bits = (indices[:, None] >> shifts[None, :]) & 1
    spins_S = 1 - 2 * bits  # (n_states, n_S)

    s_pos = {q: idx for idx, q in enumerate(S_indices)}

    energies = np.zeros(n_states, dtype=np.float64)
    # On-site fields on subsystem qubits
    for i, hi in h.items():
        if i in s_pos:
            energies += hi * spins_S[:, s_pos[i]]
    # Pair interactions
    for (i, j), Jij in J.items():
        i_in_S = i in s_pos
        j_in_S = j in s_pos
        if i_in_S and j_in_S:
            energies += Jij * spins_S[:, s_pos[i]] * spins_S[:, s_pos[j]]
        elif i_in_S and not j_in_S:
            energies += Jij * spins_S[:, s_pos[i]] * float(E_state[j])
        elif j_in_S and not i_in_S:
            energies += Jij * spins_S[:, s_pos[j]] * float(E_state[i])
        else:
            # both in E — constant offset, absorbed into Z
            pass

    E_min = energies.min()
    weights = np.exp(-beta * (energies - E_min))
    probs = weights / weights.sum()

    P_S: dict[tuple[int, ...], float] = {}
    for s_int in range(n_states):
        s_bits = [(s_int >> (n_S - 1 - k)) & 1 for k in range(n_S)]
        config = tuple(1 - 2 * b for b in s_bits)
        P_S[config] = float(probs[s_int])
    return P_S


def quantum_conditional_marginal(
    h: dict[int, float],
    J: dict[tuple[int, int], float],
    S_indices: list[int],
    E_state: dict[int, int],
    A_over_B: float,
    beta: float,
) -> dict[tuple[int, ...], float]:
    r"""Quantum reduced Gibbs marginal conditioned on a fixed z-basis
    environment state.

    Computes $P_S(z_S) = \mathrm{diag}(\rho)(z_S, z_E^{\text{fixed}})
    / \sum_{z_S'} \mathrm{diag}(\rho)(z_S', z_E^{\text{fixed}})$, where $\rho$
    is the full-system quantum Gibbs state at the pause point
    $\rho \propto \exp(-\beta\,[-(A/B)\sum\sigma^x + H_P])$.

    This is the natural "conditioning on a z-basis projective measurement of
    $E$" interpretation of the fixed-$E$ experimental protocol.
    """
    # Expand scope so that the full-system size includes E_state qubits too.
    qubits: set[int] = set(h.keys())
    for i, j in J:
        qubits.update((i, j))
    qubits.update(S_indices)
    qubits.update(E_state.keys())
    n_expected = (max(qubits) + 1) if qubits else 0
    if n_expected == 0:
        return {(): 1.0}

    # Compute diag(rho) on the same index space used by build_ising_hamiltonian;
    # _compute_full_system_rho_diag infers n from (h, J, S_indices) which may
    # miss isolated E qubits that don't appear in either dict, so we extend h
    # with zero fields for any missing qubits before calling the helper.
    h_full = dict(h)
    for q in E_state.keys():
        h_full.setdefault(q, 0.0)
    rho_diag, n = _compute_full_system_rho_diag(h_full, J, A_over_B, beta, S_indices)
    if n != n_expected:
        raise ValueError(
            f"quantum_conditional_marginal: Hamiltonian n={n} differs from "
            f"expected n={n_expected} (check that E_state covers all E qubits)."
        )

    # Condition on E = E_state: select basis indices where every E qubit
    # matches the fixed spin, renormalise.
    n_S = len(S_indices)
    E_indices = [i for i in range(n) if i not in set(S_indices)]
    # Validate E_state
    missing_E = [q for q in E_indices if q not in E_state]
    if missing_E:
        raise ValueError(
            f"quantum_conditional_marginal: E_state missing spins {missing_E}"
        )

    P_S: dict[tuple[int, ...], float] = {}
    total = 0.0
    for s_int in range(2 ** n_S):
        s_bits = [(s_int >> (n_S - 1 - k)) & 1 for k in range(n_S)]
        full_bits = [0] * n
        for k, idx in enumerate(S_indices):
            full_bits[idx] = s_bits[k]
        for idx in E_indices:
            # spin = +1 -> bit 0, spin = -1 -> bit 1
            full_bits[idx] = 0 if int(E_state[idx]) == 1 else 1
        basis_idx = sum(b << (n - 1 - i) for i, b in enumerate(full_bits))
        p = float(rho_diag[basis_idx])
        config = tuple(1 - 2 * b for b in s_bits)
        P_S[config] = p
        total += p

    if total <= 0.0:
        raise ValueError(
            "quantum_conditional_marginal: E_state lies in a zero-measure "
            "slice of the Gibbs state (check beta, A/B, and the Hamiltonian)."
        )
    return {k: v / total for k, v in P_S.items()}


__all__ = [
    "quantum_reduced_gibbs_marginal",
    "classical_diagonal_marginal",
    "classical_conditional_marginal",
    "quantum_conditional_marginal",
    "one_point_magnetization",
    "two_point_correlations",
    "compute_gibbs_fit_metrics",
    "fit_effective_H_S",
]


==> anc/reanalysis/src/locth1/observables.py <==
"""Statistical observables for subsystem thermalization analysis."""

from __future__ import annotations

from typing import Any

import numpy as np
from scipy.optimize import minimize_scalar, least_squares


# ---------------------------------------------------------------------------
# Distance measures
# ---------------------------------------------------------------------------


def total_variation_distance(P: dict[Any, float], Q: dict[Any, float]) -> float:
    """TVD = 0.5 * sum |P(x) - Q(x)| over the union of supports."""
    keys = set(P.keys()) | set(Q.keys())
    return 0.5 * sum(abs(P.get(k, 0.0) - Q.get(k, 0.0)) for k in keys)


def kl_divergence(
    P: dict[Any, float],
    Q: dict[Any, float],
    epsilon: float = 1e-10,
) -> float:
    """KL(P || Q) with floor epsilon on Q to avoid log(0)."""
    result = 0.0
    for k, p in P.items():
        if p <= 0.0:
            continue
        q = max(Q.get(k, 0.0), epsilon)
        result += p * np.log(p / q)
    return float(result)


# ---------------------------------------------------------------------------
# Gibbs distribution fitting
# ---------------------------------------------------------------------------


def _log_partition(beta: float, energies: np.ndarray) -> float:
    """log Z(beta) = log sum exp(-beta * E_k), numerically stable."""
    x = -beta * energies
    x_max = x.max()
    return float(x_max + np.log(np.sum(np.exp(x - x_max))))


def _gibbs_probs(beta: float, energies: np.ndarray) -> np.ndarray:
    """Boltzmann probabilities exp(-beta*E_k)/Z for a given beta."""
    x = -beta * energies
    x_max = x.max()
    log_probs = x - x_max - np.log(np.sum(np.exp(x - x_max)))
    return np.exp(log_probs)


def _neg_log_likelihood(beta: float, energies: np.ndarray, counts: np.ndarray) -> float:
    """Negative log-likelihood of observed counts under Gibbs(beta)."""
    log_Z = _log_partition(beta, energies)
    # sum_k n_k * (-beta * E_k - log_Z)
    ll = np.sum(counts * (-beta * energies - log_Z))
    return float(-ll)


def gibbs_fit(
    P_S: dict[Any, float],
    H_S: np.ndarray,
    *,
    method: str = "mle",
) -> dict[str, Any]:
    """Fit subsystem distribution P_S to Gibbs form exp(-beta*E)/Z.

    P_S maps configuration labels to probabilities. H_S is a 1D array of
    energies aligned with the sorted keys of P_S.
    """
    keys = sorted(P_S.keys())
    probs = np.array([P_S[k] for k in keys], dtype=np.float64)
    energies = np.asarray(H_S, dtype=np.float64).ravel()

    if len(probs) != len(energies):
        raise ValueError(
            f"P_S has {len(probs)} entries but H_S has {len(energies)} energies."
        )

    if method == "mle":
        # Treat probs as fractional counts (they sum to 1)
        result = minimize_scalar(
            lambda b: _neg_log_likelihood(b, energies, probs),
            bounds=(1e-4, 1e4),
            method="bounded",
        )
        beta_eff = float(result.x)
    elif method == "lstsq":
        # Least squares on log(P) ~ -beta*E - log Z
        mask = probs > 0
        if mask.sum() < 2:
            raise ValueError("Need at least 2 nonzero entries for lstsq fit.")
        log_p = np.log(probs[mask])
        E_masked = energies[mask]

        def residuals(params: np.ndarray) -> np.ndarray:
            beta_val, log_Z = params
            return log_p - (-beta_val * E_masked - log_Z)

        x0 = np.array([1.0, np.log(len(energies))])
        sol = least_squares(residuals, x0)
        beta_eff = float(sol.x[0])
    else:
        raise ValueError(f"Unknown method: {method!r}")

    P_gibbs_arr = _gibbs_probs(beta_eff, energies)
    Z = float(np.sum(np.exp(-beta_eff * energies)))
    chi_sq = float(np.sum((probs - P_gibbs_arr) ** 2 / np.maximum(P_gibbs_arr, 1e-30)))
    residuals_arr = probs - P_gibbs_arr

    P_gibbs = {k: float(p) for k, p in zip(keys, P_gibbs_arr, strict=True)}

    return {
        "beta_eff": beta_eff,
        "partition_function": Z,
        "chi_squared": chi_sq,
        "residuals": residuals_arr,
        "P_gibbs": P_gibbs,
    }


# ---------------------------------------------------------------------------
# Initial-state dependence
# ---------------------------------------------------------------------------


def initial_state_distance(P_S_dict: dict[str, dict[Any, float]]) -> np.ndarray:
    """Pairwise TVD matrix between subsystem distributions from different initial states."""
    labels = sorted(P_S_dict.keys())
    n = len(labels)
    D = np.zeros((n, n), dtype=np.float64)
    for i in range(n):
        for j in range(i + 1, n):
            d = total_variation_distance(P_S_dict[labels[i]], P_S_dict[labels[j]])
            D[i, j] = d
            D[j, i] = d
    return D


def memory_order_parameter(P_S_dict: dict[str, dict[Any, float]]) -> float:
    """Max pairwise TVD: 0 = thermalized, 1 = full memory."""
    D = initial_state_distance(P_S_dict)
    if D.size == 0:
        return 0.0
    return float(D.max())


==> anc/screening/README.txt <==
Preparation-resolved screening and pooling cancellation
locth1 — local reproducibility resource, 27 November 2026

This resource reproduces the new Supplemental Material subsection with the
same title. It contains no new QPU measurements and requires no QPU access.
The analysis is retrospective and uses already inspected, fixed campaigns.

Contents
--------
screening_inputs.json       Explicit Hamiltonians, subsystem/environment labels,
                            saved calibration slopes and three preparation
                            marginals for each of 554 acquisition conditions.
screening_results.json      Expected campaign comparisons from the repository
                            implementation, including source-file hashes.
verify_screening.py         Independent conditional-reference enumeration and
                            screening verification, using Python's standard library.
screening_recomputed.json   Independently reproduced results from this verifier.
plot_pooling_example.py     Optional plotting code; requires Matplotlib.
pooling_example.pdf        The resulting worked-example figure.
SHA256SUMS                 Integrity hashes for all distributed files.

Run the verification
--------------------
With Python 3.10 or newer, from this directory:

  python3 verify_screening.py

To save a fresh result without overwriting the supplied files:

  python3 verify_screening.py --output reproduced.json

No package installation, network connection, original repository, HDF5 file,
or numerical library is required. The script enumerates only the subsystem's
16 or 64 configurations. It checks all 554 archived memory and pooled-distance
values within 1e-12, then verifies all six rule comparisons and their exact
accepted-membership hashes against screening_results.json.

For optional figure regeneration in an environment with Matplotlib installed:

  python3 plot_pooling_example.py --output pooling_example_reproduced.pdf

AI assistance was used to write the plotting code. Values are read from the
supplied inputs and recomputed; the figure is not generated illustration data.

Scientific conventions and results
----------------------------------
The Ising energy is sum_i h_i s_i + sum_ij J_ij s_i s_j, with s_i in {-1,+1}.
The reference is proportional to exp(-beta E) with the environment fixed all-up.
Subsystem tuple ordering is the saved S list. Fields and couplings entirely
inside the fixed environment contribute only a common normalization offset.
Each condition retains its own saved calibration slope, without refitting:
7.219186155246177 for Advantage2 and 4.289414846195372 for System 6.4.

P_pool is the equal average of the three saved preparation marginals.
D_pool is TVD(P_pool,Q); D_max is the largest preparation-resolved distance;
M is the largest pairwise preparation distance. At a common cutoff t we compare:

  pooled: D_pool < t
  paired: M <= t and D_pool < t
  worst preparation: D_max < t

Counts (pooled / paired / worst preparation):

  Advantage2, 494 conditions: t=.02: 114 / 98 / 98
                              t=.05: 132 / 110 / 110
                              t=.10: 151 / 125 / 125
  System 6.4, 60 conditions:   t=.02: 22 / 14 / 14
                              t=.05: 32 / 22 / 22
                              t=.10: 41 / 29 / 28

At t=.05 the paired and worst-preparation rules select exactly the same sets,
not merely the same counts, on both devices. The only membership difference
across the six comparisons is System 6.4 at t=.10: N=12, W=.75, seed111,
lambda=.5 passes the paired rule but fails the worst-preparation rule.
The supplied JSON gives its exact values and condition identifier.

In the worked example (Advantage2, random 3-regular graph, N=10, |S|=4,
lambda=.5, W=1, seed42), the reference all-up probability is .36856606665204034.
The three preparations give .9985, .0005 and .1325; their pool gives .3771666667.
Thus D_pool=.0086006000 coexists with M=.998 and D_max=.6299339333.

Interpretation and provenance limits
------------------------------------
These are acquisition-condition counts, not counts of independent Hamiltonian
instances or repeated independent trials. The 494-condition Advantage2 inventory
reuses instances across parameters and Hamiltonian scales. The second-processor
60-condition campaign is reported separately, at its own saved calibration.
The frustrated pilot and other controls are outside these fixed denominators.

The .02/.05/.10 cutoffs are existing descriptive sensitivity choices, not newly
calibrated significance thresholds. No independent equilibrium ground truth,
classification error rate, confidence interval, prospective validation or
screening advantage of the paired rule is claimed. Observed membership equality
is not a theorem: generally M <= 2 D_max and D_max <= D_pool + (2/3) M.
The fixed-environment reference may be inappropriate when the physical environment
evolves; this calculation does not establish that it remains all-up.

Inputs were exported from retained logical-Hamiltonian and preparation-marginal
summaries, preserving their numerical values. They do not reconstruct the missing
variable ordering in the raw HDF5 samples. Source paths and SHA256 hashes are
repository-relative and recorded in screening_inputs.json. The verifier is
self-contained: no external input files are needed to reproduce this comparison.
The result file's historical source hashes identify the original source objects;
SHA256SUMS identifies the files distributed here.

This resource was prepared locally. It does not itself establish public posting,
journal submission, or a persistent repository DOI.


==> anc/screening/SHA256SUMS <==
139743b123c30efa8af58964a1c138f2b3c2d2448752a2487b887e92ff76f863  README.txt
8b10fb0eab115014bff9522c3c16e2d902916b3d9a74a854c88c8dd9c9425756  plot_pooling_example.py
dd53312c127851e337e8d88de5faeb5d4f30cd3f591e735d34ce558de8a91dab  pooling_example.pdf
87194b7680cdb1181b8e1e61024c0783caea7415d90a2b8d398715ff066394e5  screening_inputs.json
3513dee5cea39528270bd59f12a1ca3cf28f9546c7b02449e6986b80c7ee7c3c  screening_recomputed.json
f732008e49290d1f5f3700abcc8923e89db68fc3ca2fa30578d9811cf137ae47  screening_results.json
ebbb0168d401a9df78f4aea694065d0a2bec946a2a74c688c262c4f4d721b456  verify_screening.py


==> anc/screening/plot_pooling_example.py <==
"""Plot the worked example directly from the supplied saved-marginal inputs."""

import argparse, json, sys
from pathlib import Path

sys.dont_write_bytecode = True
from verify_screening import reconstruct

HERE = Path(__file__).resolve().parent


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=HERE / "pooling_example.pdf")
    args = parser.parse_args()
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    data = json.loads((HERE / "screening_inputs.json").read_text())
    source = next(
        row
        for row in data["conditions"]
        if row["campaign"] == "phase2_exact_randomreg"
        and row["condition"] == dict(N=10, W=1.0, seed=42, coupling_lambda=0.5)
    )
    row = reconstruct(source)
    ex = row["example"]
    values = [
        ex["P_all_up_by_preparation"][key] for key in ["S_up", "S_down", "S_random"]
    ] + [ex["P_pooled_all_up"]]
    positions = [0, 1, 2, 3.6]
    plt.rcParams.update(
        {
            "font.size": 10,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "pdf.fonttype": 42,
        }
    )
    fig, ax = plt.subplots(figsize=(6.7, 3.0), layout="constrained")
    ax.bar(
        positions,
        values,
        width=0.62,
        color=["#4477AA", "#EE7733", "#228833", "#888888"],
        zorder=3,
    )
    q = ex["P_reference_all_up"]
    ax.axhline(
        q,
        color="#222222",
        ls="--",
        lw=1.4,
        zorder=4,
        label=f"Fixed conditional reference: {q:.6f}",
    )
    for x, value in zip(positions, values):
        ax.text(
            x,
            value + 0.033,
            f"{value:.6f}".rstrip("0").rstrip("."),
            ha="center",
            fontsize=9,
        )
    ax.set_xticks(
        positions,
        [r"$S_\uparrow$", r"$S_\downarrow$", r"$S_{\rm random}$", "Equal pool"],
    )
    ax.set_ylabel(r"$P_S(\uparrow\uparrow\uparrow\uparrow)$")
    ax.set_xlabel("Subsystem preparation")
    ax.set_ylim(0, 1.14)
    ax.set_yticks([0, 0.25, 0.5, 0.75, 1])
    ax.set_axisbelow(True)
    ax.grid(axis="y", alpha=0.18)
    ax.set_title(
        r"$N=10,\ |S|=4,\ \lambda=0.5,\ W=1$, seed 42", loc="left", fontsize=10
    )
    ax.legend(loc="upper right", frameon=False, fontsize=9)
    ax.text(
        0.99,
        0.64,
        rf"$D_{{\rm pool}}={row['D_pooled']:.6f}$"
        + "\n"
        + rf"$D_{{\max}}={row['D_worst']:.6f}$"
        + "\n"
        + rf"$\mathcal{{M}}={row['M']:.3f}$",
        transform=ax.transAxes,
        ha="right",
        va="top",
        fontsize=10,
    )
    args.output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output, metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)
    print("Wrote", args.output.name)


if __name__ == "__main__":
    main()


==> anc/screening/screening_inputs.json <==
{"format":"locth1-screening-inputs-v1","scope":"494 Advantage2 and 60 System 6.4 acquisition conditions; retrospective fixed inventories, not 554 independent instances.","reference":"Classical Ising energy sum_i h_i*s_i + sum_ij J_ij*s_i*s_j; environment fixed all-up; fixed saved probe beta; marginals ordered by the saved S list.","source":"Saved logical Hamiltonians and per-preparation marginal summaries; does not reconstruct raw HDF5 variable ordering.","source_files_sha256":{"data/raw/phase6_gibbs/phase2_exact/comparison.json":"293b64413d7d0bb3c01763ccac41cf547b71174b8c203eebb98248a6842a8b1a","data/raw/phase6_gibbs/phase2_exact/summary.json":"27adad13de59d38e01dc5be4e25bd144a1f2ea981e5256abdf588fb4f6da2676","data/raw/phase6_gibbs/phase2_exact_randomreg/comparison.json":"31cab69727a61e9c6570b1944cac5dd0a0fa0411a515630758b59ebcfd88313d","data/raw/phase6_gibbs/phase2_exact_randomreg/summary.json":"8ec788a1d94ea2e8c6213d6806925b1acb4a14593eebbc0ca79c6ebf8751bee6","data/raw/phase6_gibbs/phase3a_scale0.35/comparison.json":"f8771d2ed54cb75a1d8c8871ddee343d9eb3261405320c4309eb47c62e79b3fd","data/raw/phase6_gibbs/phase3a_scale0.35/summary.json":"556589dfec6b558aa25e625fe77657752115ab90de9470c455abf81c0d172ba2","data/raw/phase6_gibbs/phase3a_scale0.5/comparison.json":"63c51a0c98adb73aa4a43e81752ee8a1de7ef14ec011786729bc9c728e328abe","data/raw/phase6_gibbs/phase3a_scale0.5/summary.json":"b25797b454ca95ab6d248d264d4131a126ec5b9e413cbbc8e124675ec6c4581c","data/raw/phase6_gibbs/phase3a_scale0.75/comparison.json":"971cb8418ba555516c20d2d8f5bfe8af6f5746eb456544fba04a0b6f34fba913","data/raw/phase6_gibbs/phase3a_scale0.75/summary.json":"4d04e1384be9e820041a742dcf2b4a3ee24df1c69e474959f82ea1504d171902","data/raw/phase6_gibbs/phase3b_bath_scale0.5/comparison.json":"cabda41b6eccfcc75cf4482fe1f9f658969849bdab1d7f626604585a4b449ee0","data/raw/phase6_gibbs/phase3b_bath_scale0.5/summary.json":"cd94501a5abbd007e991347b7efbe2e3997087bbe0601f6af8e2fcf742b0da0b","data/raw/phase6_gibbs/phase3b_bath_unscaled/comparison.json":"b15d1ed9c2ceb866d231d6364ea5f8e67ad8449f9442b6bd7d9dc02a0afee1cd","data/raw/phase6_gibbs/phase3b_bath_unscaled/summary.json":"5813a3456ac95be654ccd15eca97f9869edcef524c790d59d975be45fda0a18c","data/raw/phase6_gibbs/phase3c_disorder_sweep/comparison.json":"0f255af08cd2fd4421804930671917fc72e7b5bb2d8bfc14f93d4bebed70ad42","data/raw/phase6_gibbs/phase3c_disorder_sweep/summary.json":"2df05f9e1842d95f147eafd9ca8b22c5e94d6086cad3352220d75c282a8e48ce","data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/comparison.json":"0b98c08aefec09bad90b1bc20f4d7ef55331f3becbb7aae609306d6214f8ecd0","data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/summary.json":"41a4c6117ccf0cd2e1974b9a9845534bfceb246cd6b42057377d0c881cd60cb6"},"conditions":[{"id":"phase2_exact|N=6,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-1.0],[0,4,-0.2],[0,2,-1.0],[0,1,-1.0],[0,5,-0.2],[3,4,-0.2],[2,4,-0.2],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.508],[[-1,-1,-1,-1],0.492]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.964],[[1,1,1,1],0.036]]}],"archived_memory":0.9635,"archived_pooled_distance":0.4854903707775128},{"id":"phase2_exact|N=8,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.2],[0,5,-0.2],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.2],[0,6,-0.2],[4,5,-1.0],[3,5,-0.2],[2,5,-0.2],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9965],[[1,1,1,1],0.0035]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9965],[[-1,-1,-1,-1],0.0035]]}],"archived_memory":0.9960000000000001,"archived_pooled_distance":0.33349997011913113},{"id":"phase2_exact|N=10,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-1.0],[0,4,-0.2],[0,5,-0.2],[0,8,-0.2],[0,6,-0.2],[0,1,-1.0],[0,2,-1.0],[0,9,-0.2],[0,7,-0.2],[3,4,-0.2],[4,5,-1.0],[4,6,-1.0],[2,4,-0.2],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.8555],[[1,1,1,1],0.1445]]},{"label":"S_random","marginal":[[[1,1,1,1],0.451],[[-1,-1,-1,-1],0.549]]}],"archived_memory":0.8555,"archived_pooled_distance":0.468166666573943},{"id":"phase2_exact|N=12,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.2],[1,8,-0.2],[1,5,-0.2],[1,9,-0.2],[1,6,-0.2],[1,10,-0.2],[1,7,-0.2],[1,11,-0.2],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.2],[2,5,-0.2],[2,6,-0.2],[2,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.3333333333333324},{"id":"phase2_exact|N=6,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[2,0.1973680290593639],[5,-0.40582265211235047],[1,0.4756223516367559]],"J":[[0,3,-1.0],[0,4,-0.2],[0,2,-1.0],[0,1,-1.0],[0,5,-0.2],[3,4,-0.2],[2,4,-0.2],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9855],[[-1,-1,-1,-1],0.0145]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.974],[[1,1,1,1],0.026]]}],"archived_memory":0.9850000000000001,"archived_pooled_distance":0.11278323911047224},{"id":"phase2_exact|N=8,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[4,-0.06112156024794768],[5,0.35859791991138246],[3,0.1973680290593639],[2,-0.40582265211235047],[6,0.4756223516367559],[1,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,4,-0.2],[0,5,-0.2],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.2],[0,6,-0.2],[4,5,-1.0],[3,5,-0.2],[2,5,-0.2],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.97],[[-1,-1,-1,-1],0.03]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.002]]},{"label":"S_random","marginal":[[[1,1,1,1],0.672],[[-1,-1,-1,-1],0.328]]}],"archived_memory":0.968,"archived_pooled_distance":0.45199666122874904},{"id":"phase2_exact|N=10,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[5,0.1973680290593639],[6,-0.40582265211235047],[2,0.4756223516367559],[7,0.26113970199035297],[8,0.2860643052769538],[1,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,3,-1.0],[0,4,-0.2],[0,5,-0.2],[0,8,-0.2],[0,6,-0.2],[0,1,-1.0],[0,2,-1.0],[0,9,-0.2],[0,7,-0.2],[3,4,-0.2],[4,5,-1.0],[4,6,-1.0],[2,4,-0.2],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.859],[[1,1,1,1],0.141]]},{"label":"S_random","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]}],"archived_memory":0.857,"archived_pooled_distance":0.2879999910414912},{"id":"phase2_exact|N=12,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.27395604855596334],[0,-0.06112156024794768],[2,0.35859791991138246],[4,0.1973680290593639],[5,-0.40582265211235047],[3,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.2],[1,8,-0.2],[1,5,-0.2],[1,9,-0.2],[1,6,-0.2],[1,10,-0.2],[1,7,-0.2],[1,11,-0.2],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.2],[2,5,-0.2],[2,6,-0.2],[2,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9755],[[-1,-1,-1,-1],0.0245]]}],"archived_memory":1.0,"archived_pooled_distance":0.3414999967164053},{"id":"phase2_exact|N=6,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[2,-0.4461789811977773],[4,-0.2796401272273886],[3,-0.3156281893013303],[1,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,2,-1.0],[0,4,-0.2],[0,3,-1.0],[0,5,-0.2],[0,1,-1.0],[2,4,-0.2],[3,4,-0.2],[1,4,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9835],[[1,1,1,1],0.0165]]},{"label":"S_random","marginal":[[[1,1,1,1],0.954],[[-1,-1,-1,-1],0.046]]}],"archived_memory":0.9820000000000001,"archived_pooled_distance":0.3436666666655085},{"id":"phase2_exact|N=8,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[3,-0.32409409891496965],[2,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-1.0],[0,4,-0.2],[0,5,-0.2],[0,6,-0.2],[0,3,-1.0],[0,7,-0.2],[0,2,-1.0],[1,4,-0.2],[4,5,-1.0],[3,4,-0.2],[2,4,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.707],[[1,1,1,1],0.293]]},{"label":"S_random","marginal":[[[1,1,1,1],0.7865],[[-1,-1,-1,-1],0.2135]]}],"archived_memory":0.7070000000000001,"archived_pooled_distance":0.3068333333023079},{"id":"phase2_exact|N=10,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[1,0.3898926931111859]],"J":[[0,3,-1.0],[0,4,-0.2],[0,5,-0.2],[0,8,-0.2],[0,2,-1.0],[0,9,-0.2],[0,6,-0.2],[0,1,-1.0],[0,7,-0.2],[3,4,-0.2],[4,5,-1.0],[2,4,-0.2],[4,6,-1.0],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.4525],[[1,1,1,1],0.5475]]},{"label":"S_random","marginal":[[[1,1,1,1],0.996],[[-1,-1,-1,-1],0.004]]}],"archived_memory":0.4525,"archived_pooled_distance":0.15216666666135303},{"id":"phase2_exact|N=12,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[1,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,3,-1.0],[0,4,-0.2],[0,5,-0.2],[0,9,-0.2],[0,2,-1.0],[0,10,-0.2],[0,7,-0.2],[0,1,-1.0],[0,8,-0.2],[0,11,-0.2],[3,6,-0.2],[3,4,-0.2],[4,6,-1.0],[4,5,-1.0],[2,4,-0.2],[4,7,-1.0],[4,8,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.0,"archived_pooled_distance":0.0004999999999998939},{"id":"phase2_exact|N=6,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[1,0.47298845476958185],[5,-0.4169802027600674]],"J":[[3,4,-0.2],[0,4,-0.2],[2,4,-0.2],[4,5,-1.0],[1,4,-0.2],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6657728893054429},{"id":"phase2_exact|N=8,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[5,0.47298845476958185],[1,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[3,4,-0.2],[0,4,-0.2],[2,4,-0.2],[4,6,-1.0],[4,5,-1.0],[4,7,-1.0],[1,4,-0.2],[0,3,-1.0],[0,2,-1.0],[0,5,-0.2],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0045]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.7435],[[1,1,1,1],0.2565]]},{"label":"S_random","marginal":[[[1,1,1,1],0.602],[[-1,-1,-1,-1],0.398]]}],"archived_memory":0.7390000000000001,"archived_pooled_distance":0.3819999998935184},{"id":"phase2_exact|N=10,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[0,0.2548499814761097],[3,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[2,4,-0.2],[1,2,-1.0],[0,2,-1.0],[2,7,-0.2],[2,3,-1.0],[2,8,-0.2],[2,5,-0.2],[2,9,-0.2],[2,6,-0.2],[1,4,-0.2],[0,1,-1.0],[1,3,-1.0],[1,5,-0.2],[1,6,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999994636019},{"id":"phase2_exact|N=12,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[5,0.2548499814761097],[0,0.47298845476958185],[3,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[2,4,-0.2],[1,2,-1.0],[2,5,-0.2],[2,8,-0.2],[0,2,-1.0],[2,9,-0.2],[2,6,-0.2],[2,10,-0.2],[2,7,-0.2],[2,11,-0.2],[3,4,-0.2],[1,4,-0.2],[1,3,-1.0],[1,5,-0.2],[0,1,-1.0],[1,6,-0.2],[1,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6661666666666666},{"id":"phase2_exact|N=6,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[3,-0.12224312049589536],[4,0.7171958398227649],[2,0.3947360581187278],[5,-0.8116453042247009],[1,0.9512447032735118]],"J":[[0,3,-1.0],[0,4,-0.2],[0,2,-1.0],[0,1,-1.0],[0,5,-0.2],[3,4,-0.2],[2,4,-0.2],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.9965],[[1,1,1,1],0.003],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.0034999999999999736,"archived_pooled_distance":0.0011654594825540755},{"id":"phase2_exact|N=8,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[4,-0.12224312049589536],[5,0.7171958398227649],[3,0.3947360581187278],[2,-0.8116453042247009],[6,0.9512447032735118],[1,0.5222794039807059],[7,0.5721286105539076]],"J":[[0,4,-0.2],[0,5,-0.2],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.2],[0,6,-0.2],[4,5,-1.0],[3,5,-0.2],[2,5,-0.2],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.904],[[1,1,1,1],0.096]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[-1,-1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[-1,-1,1,-1],0.001]]}],"archived_memory":0.09600000000000002,"archived_pooled_distance":0.9671870166146497},{"id":"phase2_exact|N=10,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[3,-0.12224312049589536],[4,0.7171958398227649],[5,0.3947360581187278],[6,-0.8116453042247009],[2,0.9512447032735118],[7,0.5222794039807059],[8,0.5721286105539076],[1,-0.7437727346489083],[9,-0.09922812420886573]],"J":[[0,3,-1.0],[0,4,-0.2],[0,5,-0.2],[0,8,-0.2],[0,6,-0.2],[0,1,-1.0],[0,2,-1.0],[0,9,-0.2],[0,7,-0.2],[3,4,-0.2],[4,5,-1.0],[4,6,-1.0],[2,4,-0.2],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9545],[[-1,-1,-1,-1],0.045],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.4765],[[1,1,1,1],0.5235]]}],"archived_memory":0.955,"archived_pooled_distance":0.507165824301913},{"id":"phase2_exact|N=12,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.5479120971119267],[0,-0.12224312049589536],[2,0.7171958398227649],[4,0.3947360581187278],[5,-0.8116453042247009],[3,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573],[10,-0.25840395153483753],[11,0.8535299776972036]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.2],[1,8,-0.2],[1,5,-0.2],[1,9,-0.2],[1,6,-0.2],[1,10,-0.2],[1,7,-0.2],[1,11,-0.2],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.2],[2,5,-0.2],[2,6,-0.2],[2,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9705],[[-1,-1,-1,-1],0.0295]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.963],[[1,1,1,1],0.037]]}],"archived_memory":0.9705,"archived_pooled_distance":0.6522350588429016},{"id":"phase2_exact|N=6,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[2,-0.8923579623955546],[4,-0.5592802544547772],[3,-0.6312563786026606],[1,-0.6481881978299393],[5,0.6241890133115473]],"J":[[0,2,-1.0],[0,4,-0.2],[0,3,-1.0],[0,5,-0.2],[0,1,-1.0],[2,4,-0.2],[3,4,-0.2],[1,4,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.0085]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.008499999999999976,"archived_pooled_distance":0.0028333333333332633},{"id":"phase2_exact|N=8,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[3,-0.6481881978299393],[2,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875]],"J":[[0,1,-1.0],[0,4,-0.2],[0,5,-0.2],[0,6,-0.2],[0,3,-1.0],[0,7,-0.2],[0,2,-1.0],[1,4,-0.2],[4,5,-1.0],[3,4,-0.2],[2,4,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":0.0002450573066143517},{"id":"phase2_exact|N=10,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[3,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[2,-0.6481881978299393],[6,0.6241890133115473],[7,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[1,0.7797853862223718]],"J":[[0,3,-1.0],[0,4,-0.2],[0,5,-0.2],[0,8,-0.2],[0,2,-1.0],[0,9,-0.2],[0,6,-0.2],[0,1,-1.0],[0,7,-0.2],[3,4,-0.2],[4,5,-1.0],[2,4,-0.2],[4,6,-1.0],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[1,1,1,1],0.0305],[[-1,-1,-1,-1],0.969],[[1,-1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0045]]}],"archived_memory":0.9680000000000001,"archived_pooled_distance":0.3249999999997074},{"id":"phase2_exact|N=12,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[3,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[2,-0.6481881978299393],[6,0.6241890133115473],[7,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[10,0.7797853862223718],[1,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,3,-1.0],[0,4,-0.2],[0,5,-0.2],[0,9,-0.2],[0,2,-1.0],[0,10,-0.2],[0,7,-0.2],[0,1,-1.0],[0,8,-0.2],[0,11,-0.2],[3,6,-0.2],[3,4,-0.2],[4,6,-1.0],[4,5,-1.0],[2,4,-0.2],[4,7,-1.0],[4,8,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.993],[[-1,-1,-1,-1],0.007]]}],"archived_memory":0.007000000000000003,"archived_pooled_distance":0.0023333333333333687},{"id":"phase2_exact|N=6,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.060653511270468696],[3,-0.10468940368575486],[0,-0.7518863878006892],[2,0.5096999629522194],[1,0.9459769095391637],[5,-0.8339604055201348]],"J":[[3,4,-0.2],[0,4,-0.2],[2,4,-0.2],[4,5,-1.0],[1,4,-0.2],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9275],[[1,1,1,1],0.0725]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9085],[[1,1,1,1],0.0915]]}],"archived_memory":0.926,"archived_pooled_distance":0.5616128719366903},{"id":"phase2_exact|N=8,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.060653511270468696],[3,-0.10468940368575486],[0,-0.7518863878006892],[2,0.5096999629522194],[5,0.9459769095391637],[1,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683]],"J":[[3,4,-0.2],[0,4,-0.2],[2,4,-0.2],[4,6,-1.0],[4,5,-1.0],[4,7,-1.0],[1,4,-0.2],[0,3,-1.0],[0,2,-1.0],[0,5,-0.2],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.93],[[-1,-1,-1,-1],0.07]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.5565],[[1,1,1,1],0.443],[[-1,1,-1,-1],0.0005]]}],"archived_memory":0.5569999999999999,"archived_pooled_distance":0.20899999999994429},{"id":"phase2_exact|N=10,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.060653511270468696],[4,-0.10468940368575486],[1,-0.7518863878006892],[0,0.5096999629522194],[3,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205]],"J":[[2,4,-0.2],[1,2,-1.0],[0,2,-1.0],[2,7,-0.2],[2,3,-1.0],[2,8,-0.2],[2,5,-0.2],[2,9,-0.2],[2,6,-0.2],[1,4,-0.2],[0,1,-1.0],[1,3,-1.0],[1,5,-0.2],[1,6,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999442963073},{"id":"phase2_exact|N=12,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.060653511270468696],[4,-0.10468940368575486],[1,-0.7518863878006892],[5,0.5096999629522194],[0,0.9459769095391637],[3,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205],[10,-0.5265630854966861],[11,0.11472504097176928]],"J":[[2,4,-0.2],[1,2,-1.0],[2,5,-0.2],[2,8,-0.2],[0,2,-1.0],[2,9,-0.2],[2,6,-0.2],[2,10,-0.2],[2,7,-0.2],[2,11,-0.2],[3,4,-0.2],[1,4,-0.2],[1,3,-1.0],[1,5,-0.2],[0,1,-1.0],[1,6,-0.2],[1,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.993],[[-1,-1,-1,-1],0.007]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9925],[[1,1,1,1],0.0075]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9915],[[1,1,1,1],0.008],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.9855,"archived_pooled_distance":0.6638333333333333},{"id":"phase2_exact|N=6,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-1.0],[0,4,-0.3],[0,2,-1.0],[0,1,-1.0],[0,5,-0.3],[3,4,-0.3],[2,4,-0.3],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.886],[[1,1,1,1],0.114]]}],"archived_memory":1.0,"archived_pooled_distance":0.6286666367857965},{"id":"phase2_exact|N=8,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.3],[0,5,-0.3],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.3],[0,6,-0.3],[4,5,-1.0],[3,5,-0.3],[2,5,-0.3],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.007]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.338],[[1,1,1,1],0.662]]}],"archived_memory":0.993,"archived_pooled_distance":0.44366666666150145},{"id":"phase2_exact|N=10,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-1.0],[0,4,-0.3],[0,5,-0.3],[0,8,-0.3],[0,6,-0.3],[0,1,-1.0],[0,2,-1.0],[0,9,-0.3],[0,7,-0.3],[3,4,-0.3],[4,5,-1.0],[4,6,-1.0],[2,4,-0.3],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9935],[[-1,-1,-1,-1],0.0065]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.0064999999999999745,"archived_pooled_distance":0.002333333333332371},{"id":"phase2_exact|N=12,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.3],[1,8,-0.3],[1,5,-0.3],[1,9,-0.3],[1,6,-0.3],[1,10,-0.3],[1,7,-0.3],[1,11,-0.3],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.3],[2,5,-0.3],[2,6,-0.3],[2,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9985,"archived_pooled_distance":0.3328333333333333},{"id":"phase2_exact|N=6,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[2,0.1973680290593639],[5,-0.40582265211235047],[1,0.4756223516367559]],"J":[[0,3,-1.0],[0,4,-0.3],[0,2,-1.0],[0,1,-1.0],[0,5,-0.3],[3,4,-0.3],[2,4,-0.3],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.0085]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.92],[[1,1,1,1],0.08]]}],"archived_memory":0.9915,"archived_pooled_distance":0.632238041065784},{"id":"phase2_exact|N=8,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[4,-0.06112156024794768],[5,0.35859791991138246],[3,0.1973680290593639],[2,-0.40582265211235047],[6,0.4756223516367559],[1,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,4,-0.3],[0,5,-0.3],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.3],[0,6,-0.3],[4,5,-1.0],[3,5,-0.3],[2,5,-0.3],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.978],[[-1,-1,-1,-1],0.022]]}],"archived_memory":0.9985,"archived_pooled_distance":0.3411666660895215},{"id":"phase2_exact|N=10,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[5,0.1973680290593639],[6,-0.40582265211235047],[2,0.4756223516367559],[7,0.26113970199035297],[8,0.2860643052769538],[1,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,3,-1.0],[0,4,-0.3],[0,5,-0.3],[0,8,-0.3],[0,6,-0.3],[0,1,-1.0],[0,2,-1.0],[0,9,-0.3],[0,7,-0.3],[3,4,-0.3],[4,5,-1.0],[4,6,-1.0],[2,4,-0.3],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.401],[[1,1,1,1],0.5985],[[-1,1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.988],[[-1,-1,-1,-1],0.012]]}],"archived_memory":0.40149999999999997,"archived_pooled_distance":0.1378333333332471},{"id":"phase2_exact|N=12,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.27395604855596334],[0,-0.06112156024794768],[2,0.35859791991138246],[4,0.1973680290593639],[5,-0.40582265211235047],[3,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.3],[1,8,-0.3],[1,5,-0.3],[1,9,-0.3],[1,6,-0.3],[1,10,-0.3],[1,7,-0.3],[1,11,-0.3],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.3],[2,5,-0.3],[2,6,-0.3],[2,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.406],[[1,1,1,1],0.594]]}],"archived_memory":0.9995,"archived_pooled_distance":0.4688333333333332},{"id":"phase2_exact|N=6,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[2,-0.4461789811977773],[4,-0.2796401272273886],[3,-0.3156281893013303],[1,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,2,-1.0],[0,4,-0.3],[0,3,-1.0],[0,5,-0.3],[0,1,-1.0],[2,4,-0.3],[3,4,-0.3],[1,4,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9855],[[-1,-1,-1,-1],0.0145]]}],"archived_memory":1.0,"archived_pooled_distance":0.33816666666666584},{"id":"phase2_exact|N=8,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[3,-0.32409409891496965],[2,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-1.0],[0,4,-0.3],[0,5,-0.3],[0,6,-0.3],[0,3,-1.0],[0,7,-0.3],[0,2,-1.0],[1,4,-0.3],[4,5,-1.0],[3,4,-0.3],[2,4,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.901],[[-1,-1,-1,-1],0.099]]}],"archived_memory":0.9995,"archived_pooled_distance":0.3661666666666654},{"id":"phase2_exact|N=10,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[1,0.3898926931111859]],"J":[[0,3,-1.0],[0,4,-0.3],[0,5,-0.3],[0,8,-0.3],[0,2,-1.0],[0,9,-0.3],[0,6,-0.3],[0,1,-1.0],[0,7,-0.3],[3,4,-0.3],[4,5,-1.0],[2,4,-0.3],[4,6,-1.0],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.835],[[1,1,1,1],0.165]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]}],"archived_memory":0.835,"archived_pooled_distance":0.2788333333333334},{"id":"phase2_exact|N=12,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[1,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,3,-1.0],[0,4,-0.3],[0,5,-0.3],[0,9,-0.3],[0,2,-1.0],[0,10,-0.3],[0,7,-0.3],[0,1,-1.0],[0,8,-0.3],[0,11,-0.3],[3,6,-0.3],[3,4,-0.3],[4,6,-1.0],[4,5,-1.0],[2,4,-0.3],[4,7,-1.0],[4,8,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":6.46948432170234e-07},{"id":"phase2_exact|N=6,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[1,0.47298845476958185],[5,-0.4169802027600674]],"J":[[3,4,-0.3],[0,4,-0.3],[2,4,-0.3],[4,5,-1.0],[1,4,-0.3],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664977420056706},{"id":"phase2_exact|N=8,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[5,0.47298845476958185],[1,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[3,4,-0.3],[0,4,-0.3],[2,4,-0.3],[4,6,-1.0],[4,5,-1.0],[4,7,-1.0],[1,4,-0.3],[0,3,-1.0],[0,2,-1.0],[0,5,-0.3],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.785],[[-1,-1,-1,-1],0.215]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9615],[[1,1,1,1],0.0385]]}],"archived_memory":0.9615,"archived_pooled_distance":0.3921666666665887},{"id":"phase2_exact|N=10,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[0,0.2548499814761097],[3,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[2,4,-0.3],[1,2,-1.0],[0,2,-1.0],[2,7,-0.3],[2,3,-1.0],[2,8,-0.3],[2,5,-0.3],[2,9,-0.3],[2,6,-0.3],[1,4,-0.3],[0,1,-1.0],[1,3,-1.0],[1,5,-0.3],[1,6,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999999999988},{"id":"phase2_exact|N=12,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[5,0.2548499814761097],[0,0.47298845476958185],[3,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[2,4,-0.3],[1,2,-1.0],[2,5,-0.3],[2,8,-0.3],[0,2,-1.0],[2,9,-0.3],[2,6,-0.3],[2,10,-0.3],[2,7,-0.3],[2,11,-0.3],[3,4,-0.3],[1,4,-0.3],[1,3,-1.0],[1,5,-0.3],[0,1,-1.0],[1,6,-0.3],[1,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6663333333333334},{"id":"phase2_exact|N=6,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[3,-0.12224312049589536],[4,0.7171958398227649],[2,0.3947360581187278],[5,-0.8116453042247009],[1,0.9512447032735118]],"J":[[0,3,-1.0],[0,4,-0.3],[0,2,-1.0],[0,1,-1.0],[0,5,-0.3],[3,4,-0.3],[2,4,-0.3],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.9355],[[1,1,1,1],0.0645]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.0645,"archived_pooled_distance":0.02123986740116819},{"id":"phase2_exact|N=8,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[4,-0.12224312049589536],[5,0.7171958398227649],[3,0.3947360581187278],[2,-0.8116453042247009],[6,0.9512447032735118],[1,0.5222794039807059],[7,0.5721286105539076]],"J":[[0,4,-0.3],[0,5,-0.3],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.3],[0,6,-0.3],[4,5,-1.0],[3,5,-0.3],[2,5,-0.3],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.466],[[-1,-1,-1,-1],0.534]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[-1,-1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.3295],[[1,1,1,1],0.6705]]}],"archived_memory":0.6705,"archived_pooled_distance":0.6211662792924493},{"id":"phase2_exact|N=10,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[3,-0.12224312049589536],[4,0.7171958398227649],[5,0.3947360581187278],[6,-0.8116453042247009],[2,0.9512447032735118],[7,0.5222794039807059],[8,0.5721286105539076],[1,-0.7437727346489083],[9,-0.09922812420886573]],"J":[[0,3,-1.0],[0,4,-0.3],[0,5,-0.3],[0,8,-0.3],[0,6,-0.3],[0,1,-1.0],[0,2,-1.0],[0,9,-0.3],[0,7,-0.3],[3,4,-0.3],[4,5,-1.0],[4,6,-1.0],[2,4,-0.3],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9155],[[-1,-1,-1,-1],0.084],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9315],[[-1,-1,-1,-1],0.0685]]}],"archived_memory":0.9315,"archived_pooled_distance":0.3841666666583856},{"id":"phase2_exact|N=12,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.5479120971119267],[0,-0.12224312049589536],[2,0.7171958398227649],[4,0.3947360581187278],[5,-0.8116453042247009],[3,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573],[10,-0.25840395153483753],[11,0.8535299776972036]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.3],[1,8,-0.3],[1,5,-0.3],[1,9,-0.3],[1,6,-0.3],[1,10,-0.3],[1,7,-0.3],[1,11,-0.3],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.3],[2,5,-0.3],[2,6,-0.3],[2,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.8945],[[-1,-1,-1,-1],0.1055]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.0825],[[1,1,1,1],0.9175]]}],"archived_memory":0.9175,"archived_pooled_distance":0.39599999963916765},{"id":"phase2_exact|N=6,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[2,-0.8923579623955546],[4,-0.5592802544547772],[3,-0.6312563786026606],[1,-0.6481881978299393],[5,0.6241890133115473]],"J":[[0,2,-1.0],[0,4,-0.3],[0,3,-1.0],[0,5,-0.3],[0,1,-1.0],[2,4,-0.3],[3,4,-0.3],[1,4,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.704],[[-1,-1,-1,-1],0.296]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9215],[[-1,-1,-1,-1],0.0785]]}],"archived_memory":0.29600000000000004,"archived_pooled_distance":0.12483333333333338},{"id":"phase2_exact|N=8,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[3,-0.6481881978299393],[2,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875]],"J":[[0,1,-1.0],[0,4,-0.3],[0,5,-0.3],[0,6,-0.3],[0,3,-1.0],[0,7,-0.3],[0,2,-1.0],[1,4,-0.3],[4,5,-1.0],[3,4,-0.3],[2,4,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666666666657702},{"id":"phase2_exact|N=10,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[3,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[2,-0.6481881978299393],[6,0.6241890133115473],[7,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[1,0.7797853862223718]],"J":[[0,3,-1.0],[0,4,-0.3],[0,5,-0.3],[0,8,-0.3],[0,2,-1.0],[0,9,-0.3],[0,6,-0.3],[0,1,-1.0],[0,7,-0.3],[3,4,-0.3],[4,5,-1.0],[2,4,-0.3],[4,6,-1.0],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.4115],[[1,1,1,1],0.5885]]},{"label":"S_random","marginal":[[[1,1,1,1],0.962],[[-1,-1,-1,-1],0.038]]}],"archived_memory":0.4115,"archived_pooled_distance":0.14983333333333332},{"id":"phase2_exact|N=12,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[3,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[2,-0.6481881978299393],[6,0.6241890133115473],[7,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[10,0.7797853862223718],[1,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,3,-1.0],[0,4,-0.3],[0,5,-0.3],[0,9,-0.3],[0,2,-1.0],[0,10,-0.3],[0,7,-0.3],[0,1,-1.0],[0,8,-0.3],[0,11,-0.3],[3,6,-0.3],[3,4,-0.3],[4,6,-1.0],[4,5,-1.0],[2,4,-0.3],[4,7,-1.0],[4,8,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9445],[[-1,-1,-1,-1],0.0555]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.055499999999999994,"archived_pooled_distance":0.018666666666666727},{"id":"phase2_exact|N=6,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.060653511270468696],[3,-0.10468940368575486],[0,-0.7518863878006892],[2,0.5096999629522194],[1,0.9459769095391637],[5,-0.8339604055201348]],"J":[[3,4,-0.3],[0,4,-0.3],[2,4,-0.3],[4,5,-1.0],[1,4,-0.3],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.007]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9925],[[1,1,1,1],0.0075]]}],"archived_memory":0.9925,"archived_pooled_distance":0.6618304210332774},{"id":"phase2_exact|N=8,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.060653511270468696],[3,-0.10468940368575486],[0,-0.7518863878006892],[2,0.5096999629522194],[5,0.9459769095391637],[1,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683]],"J":[[3,4,-0.3],[0,4,-0.3],[2,4,-0.3],[4,6,-1.0],[4,5,-1.0],[4,7,-1.0],[1,4,-0.3],[0,3,-1.0],[0,2,-1.0],[0,5,-0.3],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.6465],[[-1,-1,-1,-1],0.3535]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.3295],[[1,1,1,1],0.6705]]}],"archived_memory":0.35350000000000004,"archived_pooled_distance":0.22766666666666666},{"id":"phase2_exact|N=10,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.060653511270468696],[4,-0.10468940368575486],[1,-0.7518863878006892],[0,0.5096999629522194],[3,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205]],"J":[[2,4,-0.3],[1,2,-1.0],[0,2,-1.0],[2,7,-0.3],[2,3,-1.0],[2,8,-0.3],[2,5,-0.3],[2,9,-0.3],[2,6,-0.3],[1,4,-0.3],[0,1,-1.0],[1,3,-1.0],[1,5,-0.3],[1,6,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6666666666665402},{"id":"phase2_exact|N=12,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.060653511270468696],[4,-0.10468940368575486],[1,-0.7518863878006892],[5,0.5096999629522194],[0,0.9459769095391637],[3,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205],[10,-0.5265630854966861],[11,0.11472504097176928]],"J":[[2,4,-0.3],[1,2,-1.0],[2,5,-0.3],[2,8,-0.3],[0,2,-1.0],[2,9,-0.3],[2,6,-0.3],[2,10,-0.3],[2,7,-0.3],[2,11,-0.3],[3,4,-0.3],[1,4,-0.3],[1,3,-1.0],[1,5,-0.3],[0,1,-1.0],[1,6,-0.3],[1,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9925],[[1,1,1,1],0.0075]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6640000000000001},{"id":"phase2_exact|N=6,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-1.0],[0,4,-0.5],[0,2,-1.0],[0,1,-1.0],[0,5,-0.5],[3,4,-0.5],[2,4,-0.5],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.226],[[1,1,1,1],0.774]]}],"archived_memory":1.0,"archived_pooled_distance":0.4086666666663789},{"id":"phase2_exact|N=8,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.5],[0,5,-0.5],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.5],[0,6,-0.5],[4,5,-1.0],[3,5,-0.5],[2,5,-0.5],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9995,"archived_pooled_distance":0.3331666666666666},{"id":"phase2_exact|N=10,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-1.0],[0,4,-0.5],[0,5,-0.5],[0,8,-0.5],[0,6,-0.5],[0,1,-1.0],[0,2,-1.0],[0,9,-0.5],[0,7,-0.5],[3,4,-0.5],[4,5,-1.0],[4,6,-1.0],[2,4,-0.5],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.5175],[[1,1,1,1],0.4825]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.5175000000000001,"archived_pooled_distance":0.17266666666666652},{"id":"phase2_exact|N=12,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.5],[1,8,-0.5],[1,5,-0.5],[1,9,-0.5],[1,6,-0.5],[1,10,-0.5],[1,7,-0.5],[1,11,-0.5],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.5],[2,5,-0.5],[2,6,-0.5],[2,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9815],[[1,1,1,1],0.0185]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9815,"archived_pooled_distance":0.32716666666666666},{"id":"phase2_exact|N=6,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[2,0.1973680290593639],[5,-0.40582265211235047],[1,0.4756223516367559]],"J":[[0,3,-1.0],[0,4,-0.5],[0,2,-1.0],[0,1,-1.0],[0,5,-0.5],[3,4,-0.5],[2,4,-0.5],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0045]]}],"archived_memory":0.9995,"archived_pooled_distance":0.3349998968818514},{"id":"phase2_exact|N=8,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[4,-0.06112156024794768],[5,0.35859791991138246],[3,0.1973680290593639],[2,-0.40582265211235047],[6,0.4756223516367559],[1,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,4,-0.5],[0,5,-0.5],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.5],[0,6,-0.5],[4,5,-1.0],[3,5,-0.5],[2,5,-0.5],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9995,"archived_pooled_distance":0.3331666666666666},{"id":"phase2_exact|N=10,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[5,0.1973680290593639],[6,-0.40582265211235047],[2,0.4756223516367559],[7,0.26113970199035297],[8,0.2860643052769538],[1,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,3,-1.0],[0,4,-0.5],[0,5,-0.5],[0,8,-0.5],[0,6,-0.5],[0,1,-1.0],[0,2,-1.0],[0,9,-0.5],[0,7,-0.5],[3,4,-0.5],[4,5,-1.0],[4,6,-1.0],[2,4,-0.5],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9705],[[1,1,1,1],0.0295]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9705,"archived_pooled_distance":0.3235},{"id":"phase2_exact|N=12,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.27395604855596334],[0,-0.06112156024794768],[2,0.35859791991138246],[4,0.1973680290593639],[5,-0.40582265211235047],[3,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.5],[1,8,-0.5],[1,5,-0.5],[1,9,-0.5],[1,6,-0.5],[1,10,-0.5],[1,7,-0.5],[1,11,-0.5],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.5],[2,5,-0.5],[2,6,-0.5],[2,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.606],[[-1,-1,-1,-1],0.394]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.394,"archived_pooled_distance":0.13133333333333339},{"id":"phase2_exact|N=6,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[2,-0.4461789811977773],[4,-0.2796401272273886],[3,-0.3156281893013303],[1,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,2,-1.0],[0,4,-0.5],[0,3,-1.0],[0,5,-0.5],[0,1,-1.0],[2,4,-0.5],[3,4,-0.5],[1,4,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9995,"archived_pooled_distance":0.3331666666666667},{"id":"phase2_exact|N=8,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[3,-0.32409409891496965],[2,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-1.0],[0,4,-0.5],[0,5,-0.5],[0,6,-0.5],[0,3,-1.0],[0,7,-0.5],[0,2,-1.0],[1,4,-0.5],[4,5,-1.0],[3,4,-0.5],[2,4,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.999,"archived_pooled_distance":0.3331666666666666},{"id":"phase2_exact|N=10,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[1,0.3898926931111859]],"J":[[0,3,-1.0],[0,4,-0.5],[0,5,-0.5],[0,8,-0.5],[0,2,-1.0],[0,9,-0.5],[0,6,-0.5],[0,1,-1.0],[0,7,-0.5],[3,4,-0.5],[4,5,-1.0],[2,4,-0.5],[4,6,-1.0],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.91],[[-1,-1,-1,-1],0.09]]}],"archived_memory":0.08999999999999998,"archived_pooled_distance":0.03},{"id":"phase2_exact|N=12,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[1,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,3,-1.0],[0,4,-0.5],[0,5,-0.5],[0,9,-0.5],[0,2,-1.0],[0,10,-0.5],[0,7,-0.5],[0,1,-1.0],[0,8,-0.5],[0,11,-0.5],[3,6,-0.5],[3,4,-0.5],[4,6,-1.0],[4,5,-1.0],[2,4,-0.5],[4,7,-1.0],[4,8,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":6.46886452508028e-07},{"id":"phase2_exact|N=6,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[1,0.47298845476958185],[5,-0.4169802027600674]],"J":[[3,4,-0.5],[0,4,-0.5],[2,4,-0.5],[4,5,-1.0],[1,4,-0.5],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6666666666449235},{"id":"phase2_exact|N=8,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[5,0.47298845476958185],[1,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[3,4,-0.5],[0,4,-0.5],[2,4,-0.5],[4,6,-1.0],[4,5,-1.0],[4,7,-1.0],[1,4,-0.5],[0,3,-1.0],[0,2,-1.0],[0,5,-0.5],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.9985,"archived_pooled_distance":0.6671666666666667},{"id":"phase2_exact|N=10,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[0,0.2548499814761097],[3,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[2,4,-0.5],[1,2,-1.0],[0,2,-1.0],[2,7,-0.5],[2,3,-1.0],[2,8,-0.5],[2,5,-0.5],[2,9,-0.5],[2,6,-0.5],[1,4,-0.5],[0,1,-1.0],[1,3,-1.0],[1,5,-0.5],[1,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6665},{"id":"phase2_exact|N=12,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[5,0.2548499814761097],[0,0.47298845476958185],[3,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[2,4,-0.5],[1,2,-1.0],[2,5,-0.5],[2,8,-0.5],[0,2,-1.0],[2,9,-0.5],[2,6,-0.5],[2,10,-0.5],[2,7,-0.5],[2,11,-0.5],[3,4,-0.5],[1,4,-0.5],[1,3,-1.0],[1,5,-0.5],[0,1,-1.0],[1,6,-0.5],[1,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9485],[[1,1,1,1],0.0515]]}],"archived_memory":1.0,"archived_pooled_distance":0.6495},{"id":"phase2_exact|N=6,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[3,-0.12224312049589536],[4,0.7171958398227649],[2,0.3947360581187278],[5,-0.8116453042247009],[1,0.9512447032735118]],"J":[[0,3,-1.0],[0,4,-0.5],[0,2,-1.0],[0,1,-1.0],[0,5,-0.5],[3,4,-0.5],[2,4,-0.5],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9875],[[-1,-1,-1,-1],0.0105],[[1,-1,1,1],0.002]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.007]]}],"archived_memory":0.9895,"archived_pooled_distance":0.6436825256954641},{"id":"phase2_exact|N=8,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[4,-0.12224312049589536],[5,0.7171958398227649],[3,0.3947360581187278],[2,-0.8116453042247009],[6,0.9512447032735118],[1,0.5222794039807059],[7,0.5721286105539076]],"J":[[0,4,-0.5],[0,5,-0.5],[0,3,-1.0],[0,1,-1.0],[0,2,-1.0],[0,7,-0.5],[0,6,-0.5],[4,5,-1.0],[3,5,-0.5],[2,5,-0.5],[5,6,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9505],[[-1,-1,-1,-1],0.0495]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.803],[[-1,-1,-1,-1],0.1965],[[1,-1,1,1],0.0005]]}],"archived_memory":0.9505,"archived_pooled_distance":0.4153333333333315},{"id":"phase2_exact|N=10,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[3,-0.12224312049589536],[4,0.7171958398227649],[5,0.3947360581187278],[6,-0.8116453042247009],[2,0.9512447032735118],[7,0.5222794039807059],[8,0.5721286105539076],[1,-0.7437727346489083],[9,-0.09922812420886573]],"J":[[0,3,-1.0],[0,4,-0.5],[0,5,-0.5],[0,8,-0.5],[0,6,-0.5],[0,1,-1.0],[0,2,-1.0],[0,9,-0.5],[0,7,-0.5],[3,4,-0.5],[4,5,-1.0],[4,6,-1.0],[2,4,-0.5],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.442],[[1,1,1,1],0.558]]}],"archived_memory":0.999,"archived_pooled_distance":0.481},{"id":"phase2_exact|N=12,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.5479120971119267],[0,-0.12224312049589536],[2,0.7171958398227649],[4,0.3947360581187278],[5,-0.8116453042247009],[3,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573],[10,-0.25840395153483753],[11,0.8535299776972036]],"J":[[0,1,-1.0],[1,2,-1.0],[1,4,-0.5],[1,8,-0.5],[1,5,-0.5],[1,9,-0.5],[1,6,-0.5],[1,10,-0.5],[1,7,-0.5],[1,11,-0.5],[0,3,-1.0],[0,2,-1.0],[2,3,-1.0],[2,4,-0.5],[2,5,-0.5],[2,6,-0.5],[2,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.99],[[1,1,1,1],0.01]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.99,"archived_pooled_distance":0.32999999999999996},{"id":"phase2_exact|N=6,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[2,-0.8923579623955546],[4,-0.5592802544547772],[3,-0.6312563786026606],[1,-0.6481881978299393],[5,0.6241890133115473]],"J":[[0,2,-1.0],[0,4,-0.5],[0,3,-1.0],[0,5,-0.5],[0,1,-1.0],[2,4,-0.5],[3,4,-0.5],[1,4,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9255],[[1,1,1,1],0.0745]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9255,"archived_pooled_distance":0.3085},{"id":"phase2_exact|N=8,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[3,-0.6481881978299393],[2,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875]],"J":[[0,1,-1.0],[0,4,-0.5],[0,5,-0.5],[0,6,-0.5],[0,3,-1.0],[0,7,-0.5],[0,2,-1.0],[1,4,-0.5],[4,5,-1.0],[3,4,-0.5],[2,4,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.5775],[[-1,-1,-1,-1],0.4225]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.4225,"archived_pooled_distance":0.14100000000000001},{"id":"phase2_exact|N=10,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[3,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[2,-0.6481881978299393],[6,0.6241890133115473],[7,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[1,0.7797853862223718]],"J":[[0,3,-1.0],[0,4,-0.5],[0,5,-0.5],[0,8,-0.5],[0,2,-1.0],[0,9,-0.5],[0,6,-0.5],[0,1,-1.0],[0,7,-0.5],[3,4,-0.5],[4,5,-1.0],[2,4,-0.5],[4,6,-1.0],[4,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.3415],[[1,1,1,1],0.6585]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[1,-1,1,1],0.0005]]}],"archived_memory":0.3415,"archived_pooled_distance":0.11383333333333329},{"id":"phase2_exact|N=12,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[3,-0.8923579623955546],[4,-0.5592802544547772],[5,-0.6312563786026606],[2,-0.6481881978299393],[6,0.6241890133115473],[7,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[10,0.7797853862223718],[1,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,3,-1.0],[0,4,-0.5],[0,5,-0.5],[0,9,-0.5],[0,2,-1.0],[0,10,-0.5],[0,7,-0.5],[0,1,-1.0],[0,8,-0.5],[0,11,-0.5],[3,6,-0.5],[3,4,-0.5],[4,6,-1.0],[4,5,-1.0],[2,4,-0.5],[4,7,-1.0],[4,8,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666666666657328},{"id":"phase2_exact|N=6,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.060653511270468696],[3,-0.10468940368575486],[0,-0.7518863878006892],[2,0.5096999629522194],[1,0.9459769095391637],[5,-0.8339604055201348]],"J":[[3,4,-0.5],[0,4,-0.5],[2,4,-0.5],[4,5,-1.0],[1,4,-0.5],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6663333316908171},{"id":"phase2_exact|N=8,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.060653511270468696],[3,-0.10468940368575486],[0,-0.7518863878006892],[2,0.5096999629522194],[5,0.9459769095391637],[1,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683]],"J":[[3,4,-0.5],[0,4,-0.5],[2,4,-0.5],[4,6,-1.0],[4,5,-1.0],[4,7,-1.0],[1,4,-0.5],[0,3,-1.0],[0,2,-1.0],[0,5,-0.5],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.5465],[[1,1,1,1],0.4535]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.653],[[1,1,1,1],0.347]]}],"archived_memory":0.6525000000000001,"archived_pooled_distance":0.4},{"id":"phase2_exact|N=10,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.060653511270468696],[4,-0.10468940368575486],[1,-0.7518863878006892],[0,0.5096999629522194],[3,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205]],"J":[[2,4,-0.5],[1,2,-1.0],[0,2,-1.0],[2,7,-0.5],[2,3,-1.0],[2,8,-0.5],[2,5,-0.5],[2,9,-0.5],[2,6,-0.5],[1,4,-0.5],[0,1,-1.0],[1,3,-1.0],[1,5,-0.5],[1,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.996],[[1,1,1,1],0.004]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6655000000000001},{"id":"phase2_exact|N=12,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.060653511270468696],[4,-0.10468940368575486],[1,-0.7518863878006892],[5,0.5096999629522194],[0,0.9459769095391637],[3,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205],[10,-0.5265630854966861],[11,0.11472504097176928]],"J":[[2,4,-0.5],[1,2,-1.0],[2,5,-0.5],[2,8,-0.5],[0,2,-1.0],[2,9,-0.5],[2,6,-0.5],[2,10,-0.5],[2,7,-0.5],[2,11,-0.5],[3,4,-0.5],[1,4,-0.5],[1,3,-1.0],[1,5,-0.5],[0,1,-1.0],[1,6,-0.5],[1,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9835],[[-1,-1,-1,-1],0.0165]]}],"archived_memory":0.9975,"archived_pooled_distance":0.3380000000000001},{"id":"phase2_exact_randomreg|N=6,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.2],[1,5,-0.2],[2,4,-0.2],[2,5,-1.0],[3,4,-1.0],[3,5,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664903707718024},{"id":"phase2_exact_randomreg|N=8,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.2],[1,7,-0.2],[2,3,-0.2],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.2],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.995],[[1,1,1,1],0.005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9885],[[1,1,1,1],0.0115]]}],"archived_memory":0.995,"archived_pooled_distance":0.6611570374384691},{"id":"phase2_exact_randomreg|N=10,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.2],[1,9,-1.0],[2,6,-0.2],[2,5,-1.0],[2,8,-1.0],[3,4,-0.2],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.9970000000000001,"archived_pooled_distance":0.33282370410513584},{"id":"phase2_exact_randomreg|N=12,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.2],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.2],[4,6,-0.2],[4,11,-0.2],[5,8,-1.0],[5,9,-1.0],[7,10,-0.2],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.6535],[[-1,-1,-1,-1],0.3465]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.34650000000000003,"archived_pooled_distance":0.11583330345244684},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.2],[1,5,-0.2],[2,4,-0.2],[2,5,-1.0],[3,4,-1.0],[3,5,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9975],[[-1,-1,-1,-1],0.0025]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9395],[[1,1,1,1],0.0605]]}],"archived_memory":0.9975,"archived_pooled_distance":0.6473230755109698},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.2],[1,7,-0.2],[2,3,-0.2],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.2],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9855],[[1,1,1,1],0.0145]]}],"archived_memory":0.999,"archived_pooled_distance":0.31038149090182976},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.2],[1,9,-1.0],[2,6,-0.2],[2,5,-1.0],[2,8,-1.0],[3,4,-0.2],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.4],[[-1,-1,-1,-1],0.6]]}],"archived_memory":0.999,"archived_pooled_distance":0.4254464556219563},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.2],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.2],[4,6,-0.2],[4,11,-0.2],[5,8,-1.0],[5,9,-1.0],[7,10,-0.2],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.007]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.968],[[1,1,1,1],0.032]]}],"archived_memory":0.9925,"archived_pooled_distance":0.6382525988769234},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,4,5,2],"E":[1,3],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,4,-1.0],[0,2,-1.0],[0,5,-1.0],[1,2,-0.2],[1,4,-0.2],[1,3,-1.0],[2,3,-0.2],[3,5,-0.2],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]}],"archived_memory":1.0,"archived_pooled_distance":0.3338313458445078},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,5,4],"E":[2,3,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-1.0],[0,4,-1.0],[0,5,-1.0],[1,7,-0.2],[1,6,-0.2],[2,7,-1.0],[2,6,-1.0],[2,5,-0.2],[3,4,-0.2],[3,6,-1.0],[3,5,-0.2],[4,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9965],[[-1,-1,-1,-1],0.0035]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]}],"archived_memory":0.0034999999999999736,"archived_pooled_distance":0.0016666661097109801},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,8,3],"E":[2,4,5,6,7,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376],[8,0.3197545615930021],[9,0.3898926931111859]],"J":[[0,1,-1.0],[0,3,-1.0],[0,8,-1.0],[1,8,-1.0],[1,9,-0.2],[2,7,-1.0],[2,3,-0.2],[2,8,-0.2],[3,6,-0.2],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[5,7,-1.0],[5,9,-1.0],[6,9,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.995],[[1,1,1,1],0.005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9875],[[-1,-1,-1,-1],0.0125]]}],"archived_memory":0.995,"archived_pooled_distance":0.33583310679555933},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,4,6,10],"E":[1,2,3,5,7,8,9,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376],[8,0.3197545615930021],[9,0.3898926931111859],[10,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,4,-1.0],[0,10,-1.0],[0,6,-1.0],[1,9,-1.0],[1,7,-1.0],[1,3,-1.0],[2,11,-1.0],[2,3,-1.0],[2,5,-1.0],[3,6,-0.2],[4,8,-0.2],[4,7,-0.2],[5,8,-1.0],[5,10,-0.2],[6,9,-0.2],[7,11,-1.0],[8,11,-1.0],[9,10,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.0010000000000000005,"archived_pooled_distance":0.00033123190204310013},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[2,5,1,4],"E":[0,3],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674]],"J":[[0,1,-0.2],[0,4,-0.2],[0,3,-1.0],[1,2,-1.0],[1,5,-1.0],[2,4,-1.0],[2,5,-1.0],[3,4,-0.2],[3,5,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999554124664},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[2,5,7,1],"E":[0,3,4,6],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[0,3,-1.0],[0,6,-1.0],[0,5,-0.2],[1,2,-1.0],[1,4,-0.2],[1,7,-1.0],[2,7,-1.0],[2,5,-1.0],[3,4,-1.0],[3,6,-1.0],[4,5,-0.2],[6,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.818],[[1,1,1,1],0.181],[[-1,1,-1,-1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.6755],[[1,1,1,1],0.3245]]}],"archived_memory":0.819,"archived_pooled_distance":0.49816666295472706},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[3,6,4,8],"E":[0,1,2,5,7,9],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[0,7,-1.0],[0,2,-1.0],[0,5,-1.0],[1,8,-0.2],[1,4,-0.2],[1,9,-1.0],[2,4,-0.2],[2,7,-1.0],[3,8,-1.0],[3,4,-1.0],[3,6,-1.0],[5,6,-0.2],[5,9,-1.0],[6,9,-0.2],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.817],[[1,1,1,1],0.183]]},{"label":"S_random","marginal":[[[1,1,1,1],0.384],[[-1,-1,-1,-1],0.616]]}],"archived_memory":0.817,"archived_pooled_distance":0.4776511068829698},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[4,11,6,9],"E":[0,1,2,3,5,7,8,10],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[0,7,-1.0],[0,10,-1.0],[0,2,-1.0],[1,5,-1.0],[1,8,-1.0],[1,9,-0.2],[2,7,-1.0],[2,10,-1.0],[3,7,-1.0],[3,9,-0.2],[3,5,-1.0],[4,9,-1.0],[4,6,-1.0],[4,11,-1.0],[5,6,-0.2],[6,11,-1.0],[8,10,-1.0],[8,11,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9990000000000001,"archived_pooled_distance":0.10387347887402468},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.2],[1,5,-0.2],[2,4,-0.2],[2,5,-1.0],[3,4,-1.0],[3,5,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9165],[[-1,-1,-1,-1],0.0835]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.8],[[1,1,1,1],0.2]]}],"archived_memory":0.9165,"archived_pooled_distance":0.6278224058827975},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.2],[1,7,-0.2],[2,3,-0.2],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.2],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.1],[[1,1,1,1],0.9]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.9,"archived_pooled_distance":0.2999999923291953},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.2],[1,9,-1.0],[2,6,-0.2],[2,5,-1.0],[2,8,-1.0],[3,4,-0.2],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.992],[[-1,-1,-1,-1],0.008]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.119],[[-1,-1,-1,-1],0.881]]}],"archived_memory":0.992,"archived_pooled_distance":0.3703333158335642},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573],[10,-0.25840395153483753],[11,0.8535299776972036]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.2],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.2],[4,6,-0.2],[4,11,-0.2],[5,8,-1.0],[5,9,-1.0],[7,10,-0.2],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9885],[[-1,-1,-1,-1],0.0115]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.007]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.5325],[[1,1,1,1],0.4675]]}],"archived_memory":0.9815,"archived_pooled_distance":0.4875473983652938},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,4,5,2],"E":[1,3],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473]],"J":[[0,4,-1.0],[0,2,-1.0],[0,5,-1.0],[1,2,-0.2],[1,4,-0.2],[1,3,-1.0],[2,3,-0.2],[3,5,-0.2],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9735],[[-1,-1,-1,1],0.0095],[[1,1,1,1],0.017]]},{"label":"S_random","marginal":[[[1,1,1,1],0.917],[[-1,-1,-1,-1],0.082],[[-1,-1,-1,1],0.001]]}],"archived_memory":0.983,"archived_pooled_distance":0.3553326952476813},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,5,4],"E":[2,3,6,7],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875]],"J":[[0,1,-1.0],[0,4,-1.0],[0,5,-1.0],[1,7,-0.2],[1,6,-0.2],[2,7,-1.0],[2,6,-1.0],[2,5,-0.2],[3,4,-0.2],[3,6,-1.0],[3,5,-0.2],[4,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.3656381795912744e-05},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,8,3],"E":[2,4,5,6,7,9],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875],[8,0.6395091231860042],[9,0.7797853862223718]],"J":[[0,1,-1.0],[0,3,-1.0],[0,8,-1.0],[1,8,-1.0],[1,9,-0.2],[2,7,-1.0],[2,3,-0.2],[2,8,-0.2],[3,6,-0.2],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[5,7,-1.0],[5,9,-1.0],[6,9,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.818],[[-1,-1,-1,1],0.0875],[[-1,-1,-1,-1],0.0945]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.18200000000000002,"archived_pooled_distance":0.06083331963473561},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,4,6,10],"E":[1,2,3,5,7,8,9,11],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875],[8,0.6395091231860042],[9,0.7797853862223718],[10,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,4,-1.0],[0,10,-1.0],[0,6,-1.0],[1,9,-1.0],[1,7,-1.0],[1,3,-1.0],[2,11,-1.0],[2,3,-1.0],[2,5,-1.0],[3,6,-0.2],[4,8,-0.2],[4,7,-0.2],[5,8,-1.0],[5,10,-0.2],[6,9,-0.2],[7,11,-1.0],[8,11,-1.0],[9,10,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.0006351152834598073},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[2,5,1,4],"E":[0,3],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348]],"J":[[0,1,-0.2],[0,4,-0.2],[0,3,-1.0],[1,2,-1.0],[1,5,-1.0],[2,4,-1.0],[2,5,-1.0],[3,4,-0.2],[3,5,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9695],[[1,1,1,-1],0.0305]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9815],[[1,1,1,1],0.011],[[1,1,1,-1],0.0075]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9815],[[1,1,1,1],0.013],[[1,1,1,-1],0.0055]]}],"archived_memory":0.9815,"archived_pooled_distance":0.6674128750725385},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[2,5,7,1],"E":[0,3,4,6],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683]],"J":[[0,3,-1.0],[0,6,-1.0],[0,5,-0.2],[1,2,-1.0],[1,4,-0.2],[1,7,-1.0],[2,7,-1.0],[2,5,-1.0],[3,4,-1.0],[3,6,-1.0],[4,5,-0.2],[6,7,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.741],[[-1,-1,-1,-1],0.259]]},{"label":"S_random","marginal":[[[1,1,1,1],0.8535],[[-1,-1,-1,-1],0.1465]]}],"archived_memory":0.259,"archived_pooled_distance":0.13516666666541963},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[3,6,4,8],"E":[0,1,2,5,7,9],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205]],"J":[[0,7,-1.0],[0,2,-1.0],[0,5,-1.0],[1,8,-0.2],[1,4,-0.2],[1,9,-1.0],[2,4,-0.2],[2,7,-1.0],[3,8,-1.0],[3,4,-1.0],[3,6,-1.0],[5,6,-0.2],[5,9,-1.0],[6,9,-0.2],[7,8,-0.2]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.5905],[[1,1,1,1],0.4095]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9915],[[1,1,1,1],0.0085]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.99],[[1,1,1,1],0.01]]}],"archived_memory":0.401,"archived_pooled_distance":0.8493104781362634},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[4,11,6,9],"E":[0,1,2,3,5,7,8,10],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205],[10,-0.5265630854966861],[11,0.11472504097176928]],"J":[[0,7,-1.0],[0,10,-1.0],[0,2,-1.0],[1,5,-1.0],[1,8,-1.0],[1,9,-0.2],[2,7,-1.0],[2,10,-1.0],[3,7,-1.0],[3,9,-0.2],[3,5,-1.0],[4,9,-1.0],[4,6,-1.0],[4,11,-1.0],[5,6,-0.2],[6,11,-1.0],[8,10,-1.0],[8,11,-0.2]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.968],[[-1,-1,-1,-1],0.032]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9675,"archived_pooled_distance":0.32366081595571805},{"id":"phase2_exact_randomreg|N=6,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.3],[1,5,-0.3],[2,4,-0.3],[2,5,-1.0],[3,4,-1.0],[3,5,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.384],[[-1,-1,-1,-1],0.616]]}],"archived_memory":1.0,"archived_pooled_distance":0.53866663678578},{"id":"phase2_exact_randomreg|N=8,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.3],[1,7,-0.3],[2,3,-0.3],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.3],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9465],[[1,1,1,1],0.0535]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.7445],[[1,1,1,1],0.2555]]}],"archived_memory":0.9465,"archived_pooled_distance":0.5636666367857799},{"id":"phase2_exact_randomreg|N=10,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.3],[1,9,-1.0],[2,6,-0.3],[2,5,-1.0],[2,8,-1.0],[3,4,-0.3],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.529],[[1,1,1,1],0.47],[[-1,-1,-1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.53,"archived_pooled_distance":0.17666663669305627},{"id":"phase2_exact_randomreg|N=12,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.3],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.3],[4,6,-0.3],[4,11,-0.3],[5,8,-1.0],[5,9,-1.0],[7,10,-0.3],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9285],[[-1,-1,-1,-1],0.0715]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]}],"archived_memory":0.07150000000000001,"archived_pooled_distance":0.02433333332816812},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.3],[1,5,-0.3],[2,4,-0.3],[2,5,-1.0],[3,4,-1.0],[3,5,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9955],[[1,1,1,1],0.0045]]}],"archived_memory":1.0,"archived_pooled_distance":0.6651666348351415},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.3],[1,7,-0.3],[2,3,-0.3],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.3],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9825],[[1,1,1,1],0.0175]]}],"archived_memory":0.9975,"archived_pooled_distance":0.5610640927464592},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.3],[1,9,-1.0],[2,6,-0.3],[2,5,-1.0],[2,8,-1.0],[3,4,-0.3],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.902],[[1,1,1,1],0.098]]}],"archived_memory":0.9995,"archived_pooled_distance":0.5659819283869313},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.3],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.3],[4,6,-0.3],[4,11,-0.3],[5,8,-1.0],[5,9,-1.0],[7,10,-0.3],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.927],[[-1,-1,-1,-1],0.073]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.07299999999999998,"archived_pooled_distance":0.02449726407728814},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,4,5,2],"E":[1,3],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,4,-1.0],[0,2,-1.0],[0,5,-1.0],[1,2,-0.3],[1,4,-0.3],[1,3,-1.0],[2,3,-0.3],[3,5,-0.3],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.979],[[1,1,1,1],0.021]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9415],[[-1,-1,-1,-1],0.0585]]}],"archived_memory":0.979,"archived_pooled_distance":0.3458333271659152},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,5,4],"E":[2,3,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-1.0],[0,4,-1.0],[0,5,-1.0],[1,7,-0.3],[1,6,-0.3],[2,7,-1.0],[2,6,-1.0],[2,5,-0.3],[3,4,-0.3],[3,6,-1.0],[3,5,-0.3],[4,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.178],[[1,1,1,1],0.822]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9935],[[-1,-1,-1,-1],0.0065]]}],"archived_memory":0.17800000000000002,"archived_pooled_distance":0.06149999999990378},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,8,3],"E":[2,4,5,6,7,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376],[8,0.3197545615930021],[9,0.3898926931111859]],"J":[[0,1,-1.0],[0,3,-1.0],[0,8,-1.0],[1,8,-1.0],[1,9,-0.3],[2,7,-1.0],[2,3,-0.3],[2,8,-0.3],[3,6,-0.3],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[5,7,-1.0],[5,9,-1.0],[6,9,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.8945],[[1,1,1,1],0.101],[[-1,-1,-1,1],0.0045]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9905],[[-1,-1,-1,-1],0.0095]]}],"archived_memory":0.8985000000000001,"archived_pooled_distance":0.30299999908911257},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,4,6,10],"E":[1,2,3,5,7,8,9,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376],[8,0.3197545615930021],[9,0.3898926931111859],[10,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,4,-1.0],[0,10,-1.0],[0,6,-1.0],[1,9,-1.0],[1,7,-1.0],[1,3,-1.0],[2,11,-1.0],[2,3,-1.0],[2,5,-1.0],[3,6,-0.3],[4,8,-0.3],[4,7,-0.3],[5,8,-1.0],[5,10,-0.3],[6,9,-0.3],[7,11,-1.0],[8,11,-1.0],[9,10,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":4.2456589816387565e-08},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[2,5,1,4],"E":[0,3],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674]],"J":[[0,1,-0.3],[0,4,-0.3],[0,3,-1.0],[1,2,-1.0],[1,5,-1.0],[2,4,-1.0],[2,5,-1.0],[3,4,-0.3],[3,5,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999998616395},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[2,5,7,1],"E":[0,3,4,6],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[0,3,-1.0],[0,6,-1.0],[0,5,-0.3],[1,2,-1.0],[1,4,-0.3],[1,7,-1.0],[2,7,-1.0],[2,5,-1.0],[3,4,-1.0],[3,6,-1.0],[4,5,-0.3],[6,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.6175],[[-1,-1,-1,-1],0.375],[[-1,1,-1,-1],0.0075]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.8035],[[1,1,1,1],0.1835],[[-1,1,-1,-1],0.013]]}],"archived_memory":0.8165,"archived_pooled_distance":0.3996666666421728},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[3,6,4,8],"E":[0,1,2,5,7,9],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[0,7,-1.0],[0,2,-1.0],[0,5,-1.0],[1,8,-0.3],[1,4,-0.3],[1,9,-1.0],[2,4,-0.3],[2,7,-1.0],[3,8,-1.0],[3,4,-1.0],[3,6,-1.0],[5,6,-0.3],[5,9,-1.0],[6,9,-0.3],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.594],[[1,1,1,1],0.406]]},{"label":"S_random","marginal":[[[1,1,1,1],0.485],[[-1,-1,-1,-1],0.515]]}],"archived_memory":0.594,"archived_pooled_distance":0.3696666639769426},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[4,11,6,9],"E":[0,1,2,3,5,7,8,10],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[0,7,-1.0],[0,10,-1.0],[0,2,-1.0],[1,5,-1.0],[1,8,-1.0],[1,9,-0.3],[2,7,-1.0],[2,10,-1.0],[3,7,-1.0],[3,9,-0.3],[3,5,-1.0],[4,9,-1.0],[4,6,-1.0],[4,11,-1.0],[5,6,-0.3],[6,11,-1.0],[8,10,-1.0],[8,11,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.0055],[[-1,-1,-1,-1],0.9945]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.8425],[[1,1,1,1],0.1575]]}],"archived_memory":0.9945,"archived_pooled_distance":0.6083681384832749},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.3],[1,5,-0.3],[2,4,-0.3],[2,5,-1.0],[3,4,-1.0],[3,5,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.884],[[-1,-1,-1,-1],0.116]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9755],[[1,1,1,1],0.0245]]}],"archived_memory":0.884,"archived_pooled_distance":0.6971666327571643},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.3],[1,7,-0.3],[2,3,-0.3],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.3],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9695],[[-1,-1,-1,-1],0.0305]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.9695,"archived_pooled_distance":0.32316423626287993},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.3],[1,9,-1.0],[2,6,-0.3],[2,5,-1.0],[2,8,-1.0],[3,4,-0.3],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.3885],[[-1,-1,-1,-1],0.6115]]}],"archived_memory":1.0,"archived_pooled_distance":0.46282769399971874},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573],[10,-0.25840395153483753],[11,0.8535299776972036]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.3],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.3],[4,6,-0.3],[4,11,-0.3],[5,8,-1.0],[5,9,-1.0],[7,10,-0.3],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.991],[[1,1,1,1],0.009]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.8705],[[1,1,1,1],0.1295]]}],"archived_memory":0.9905,"archived_pooled_distance":0.028974007928580285},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,4,5,2],"E":[1,3],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473]],"J":[[0,4,-1.0],[0,2,-1.0],[0,5,-1.0],[1,2,-0.3],[1,4,-0.3],[1,3,-1.0],[2,3,-0.3],[3,5,-0.3],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9965],[[-1,-1,-1,1],0.0035]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9945],[[-1,-1,-1,1],0.0045],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.0054999999999999745,"archived_pooled_distance":0.0029999860335558123},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,5,4],"E":[2,3,6,7],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875]],"J":[[0,1,-1.0],[0,4,-1.0],[0,5,-1.0],[1,7,-0.3],[1,6,-0.3],[2,7,-1.0],[2,6,-1.0],[2,5,-0.3],[3,4,-0.3],[3,6,-1.0],[3,5,-0.3],[4,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.0001666666666648235},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,8,3],"E":[2,4,5,6,7,9],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875],[8,0.6395091231860042],[9,0.7797853862223718]],"J":[[0,1,-1.0],[0,3,-1.0],[0,8,-1.0],[1,8,-1.0],[1,9,-0.3],[2,7,-1.0],[2,3,-0.3],[2,8,-0.3],[3,6,-0.3],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[5,7,-1.0],[5,9,-1.0],[6,9,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.674],[[-1,-1,-1,-1],0.326]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9925],[[-1,-1,-1,1],0.001],[[-1,-1,-1,-1],0.0065]]}],"archived_memory":0.32599999999999996,"archived_pooled_distance":0.11116666618392244},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,4,6,10],"E":[1,2,3,5,7,8,9,11],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875],[8,0.6395091231860042],[9,0.7797853862223718],[10,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,4,-1.0],[0,10,-1.0],[0,6,-1.0],[1,9,-1.0],[1,7,-1.0],[1,3,-1.0],[2,11,-1.0],[2,3,-1.0],[2,5,-1.0],[3,6,-0.3],[4,8,-0.3],[4,7,-0.3],[5,8,-1.0],[5,10,-0.3],[6,9,-0.3],[7,11,-1.0],[8,11,-1.0],[9,10,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9985],[[-1,1,-1,-1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.001499999999999973,"archived_pooled_distance":0.0004990804126700195},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[2,5,1,4],"E":[0,3],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348]],"J":[[0,1,-0.3],[0,4,-0.3],[0,3,-1.0],[1,2,-1.0],[1,5,-1.0],[2,4,-1.0],[2,5,-1.0],[3,4,-0.3],[3,5,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.997],[[1,1,1,-1],0.003]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.8235],[[1,1,1,1],0.0865],[[1,1,1,-1],0.09]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9735],[[1,1,1,-1],0.017],[[1,1,1,1],0.0095]]}],"archived_memory":0.9875,"archived_pooled_distance":0.6355874329083468},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[2,5,7,1],"E":[0,3,4,6],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683]],"J":[[0,3,-1.0],[0,6,-1.0],[0,5,-0.3],[1,2,-1.0],[1,4,-0.3],[1,7,-1.0],[2,7,-1.0],[2,5,-1.0],[3,4,-1.0],[3,6,-1.0],[4,5,-0.3],[6,7,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.6245],[[1,1,1,1],0.3755]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9435],[[1,1,1,1],0.0565]]}],"archived_memory":0.9435,"archived_pooled_distance":0.5226666666666627},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[3,6,4,8],"E":[0,1,2,5,7,9],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205]],"J":[[0,7,-1.0],[0,2,-1.0],[0,5,-1.0],[1,8,-0.3],[1,4,-0.3],[1,9,-1.0],[2,4,-0.3],[2,7,-1.0],[3,8,-1.0],[3,4,-1.0],[3,6,-1.0],[5,6,-0.3],[5,9,-1.0],[6,9,-0.3],[7,8,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9975],[[-1,-1,-1,-1],0.0025]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.7215],[[1,1,1,1],0.2785]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.822],[[1,1,1,1],0.178]]}],"archived_memory":0.8195000000000001,"archived_pooled_distance":0.5153319328122661},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[4,11,6,9],"E":[0,1,2,3,5,7,8,10],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205],[10,-0.5265630854966861],[11,0.11472504097176928]],"J":[[0,7,-1.0],[0,10,-1.0],[0,2,-1.0],[1,5,-1.0],[1,8,-1.0],[1,9,-0.3],[2,7,-1.0],[2,10,-1.0],[3,7,-1.0],[3,9,-0.3],[3,5,-1.0],[4,9,-1.0],[4,6,-1.0],[4,11,-1.0],[5,6,-0.3],[6,11,-1.0],[8,10,-1.0],[8,11,-0.3]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.987],[[-1,-1,-1,-1],0.013]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":0.9865,"archived_pooled_distance":0.3276181059679273},{"id":"phase2_exact_randomreg|N=6,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.5],[1,5,-0.5],[2,4,-0.5],[2,5,-1.0],[3,4,-1.0],[3,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.824],[[-1,-1,-1,-1],0.176]]}],"archived_memory":1.0,"archived_pooled_distance":0.3919999999997122},{"id":"phase2_exact_randomreg|N=8,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.5],[1,7,-0.5],[2,3,-0.5],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.5],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.4745],[[-1,-1,-1,-1],0.5255]]},{"label":"S_random","marginal":[[[1,1,1,1],0.875],[[-1,-1,-1,-1],0.121],[[-1,1,-1,-1],0.004]]}],"archived_memory":0.5255000000000001,"archived_pooled_distance":0.21683333333275778},{"id":"phase2_exact_randomreg|N=10,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.5],[1,9,-1.0],[2,6,-0.5],[2,5,-1.0],[2,8,-1.0],[3,4,-0.5],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.001499999999999973,"archived_pooled_distance":0.0006666666663788306},{"id":"phase2_exact_randomreg|N=12,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.0],[1,0.0],[2,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.5],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.5],[4,6,-0.5],[4,11,-0.5],[5,8,-1.0],[5,9,-1.0],[7,10,-0.5],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":8.632543145000606e-13},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.5],[1,5,-0.5],[2,4,-0.5],[2,5,-1.0],[3,4,-1.0],[3,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.4695],[[-1,-1,-1,-1],0.5305]]}],"archived_memory":0.998,"archived_pooled_distance":0.5108333333330267},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.5],[1,7,-0.5],[2,3,-0.5],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.5],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.988],[[1,1,1,1],0.0115],[[-1,1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9795],[[-1,1,-1,-1],0.01],[[1,1,1,1],0.0105]]}],"archived_memory":0.9895,"archived_pooled_distance":0.6593297176905994},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.5],[1,9,-1.0],[2,6,-0.5],[2,5,-1.0],[2,8,-1.0],[3,4,-0.5],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9525],[[1,1,1,1],0.047],[[-1,-1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9835],[[-1,-1,-1,-1],0.0165]]}],"archived_memory":0.953,"archived_pooled_distance":0.3231659251784803},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[1,-0.06112156024794768],[2,0.35859791991138246],[3,0.1973680290593639],[4,-0.40582265211235047],[5,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.5],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.5],[4,6,-0.5],[4,11,-0.5],[5,8,-1.0],[5,9,-1.0],[7,10,-0.5],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.6693352578871565e-10},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,4,5,2],"E":[1,3],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,4,-1.0],[0,2,-1.0],[0,5,-1.0],[1,2,-0.5],[1,4,-0.5],[1,3,-1.0],[2,3,-0.5],[3,5,-0.5],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.3333333333332739},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,5,4],"E":[2,3,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-1.0],[0,4,-1.0],[0,5,-1.0],[1,7,-0.5],[1,6,-0.5],[2,7,-1.0],[2,6,-1.0],[2,5,-0.5],[3,4,-0.5],[3,6,-1.0],[3,5,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.941],[[-1,-1,-1,-1],0.059]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.059000000000000025,"archived_pooled_distance":0.01966666666666671},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,8,3],"E":[2,4,5,6,7,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376],[8,0.3197545615930021],[9,0.3898926931111859]],"J":[[0,1,-1.0],[0,3,-1.0],[0,8,-1.0],[1,8,-1.0],[1,9,-0.5],[2,7,-1.0],[2,3,-0.5],[2,8,-0.5],[3,6,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[5,7,-1.0],[5,9,-1.0],[6,9,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":6.763197761766007e-13},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,4,6,10],"E":[1,2,3,5,7,8,9,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[2,-0.2796401272273886],[3,-0.3156281893013303],[4,-0.32409409891496965],[5,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376],[8,0.3197545615930021],[9,0.3898926931111859],[10,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,4,-1.0],[0,10,-1.0],[0,6,-1.0],[1,9,-1.0],[1,7,-1.0],[1,3,-1.0],[2,11,-1.0],[2,3,-1.0],[2,5,-1.0],[3,6,-0.5],[4,8,-0.5],[4,7,-0.5],[5,8,-1.0],[5,10,-0.5],[6,9,-0.5],[7,11,-1.0],[8,11,-1.0],[9,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.3024201482040282e-10},{"id":"phase2_exact_randomreg|N=6,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[2,5,1,4],"E":[0,3],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674]],"J":[[0,1,-0.5],[0,4,-0.5],[0,3,-1.0],[1,2,-1.0],[1,5,-1.0],[2,4,-1.0],[2,5,-1.0],[3,4,-0.5],[3,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9915],[[1,1,1,1],0.0085]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.663833333333332},{"id":"phase2_exact_randomreg|N=8,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[2,5,7,1],"E":[0,3,4,6],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[0,3,-1.0],[0,6,-1.0],[0,5,-0.5],[1,2,-1.0],[1,4,-0.5],[1,7,-1.0],[2,7,-1.0],[2,5,-1.0],[3,4,-1.0],[3,6,-1.0],[4,5,-0.5],[6,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.1055],[[1,1,1,1],0.8945]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.7465],[[1,1,1,1],0.2535]]}],"archived_memory":0.7464999999999999,"archived_pooled_distance":0.28400000000000003},{"id":"phase2_exact_randomreg|N=10,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[3,6,4,8],"E":[0,1,2,5,7,9],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[0,7,-1.0],[0,2,-1.0],[0,5,-1.0],[1,8,-0.5],[1,4,-0.5],[1,9,-1.0],[2,4,-0.5],[2,7,-1.0],[3,8,-1.0],[3,4,-1.0],[3,6,-1.0],[5,6,-0.5],[5,9,-1.0],[6,9,-0.5],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.658],[[-1,-1,-1,-1],0.342]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.5905],[[1,1,1,1],0.4095]]}],"archived_memory":0.5905,"archived_pooled_distance":0.3108333333333333},{"id":"phase2_exact_randomreg|N=12,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[4,11,6,9],"E":[0,1,2,3,5,7,8,10],"beta":7.219186155246177,"h":[[0,-0.030326755635234348],[1,-0.05234470184287743],[2,-0.3759431939003446],[3,0.2548499814761097],[4,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[0,7,-1.0],[0,10,-1.0],[0,2,-1.0],[1,5,-1.0],[1,8,-1.0],[1,9,-0.5],[2,7,-1.0],[2,10,-1.0],[3,7,-1.0],[3,9,-0.5],[3,5,-1.0],[4,9,-1.0],[4,6,-1.0],[4,11,-1.0],[5,6,-0.5],[6,11,-1.0],[8,10,-1.0],[8,11,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.8655],[[1,1,1,1],0.1345]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9405],[[1,1,1,1],0.0595]]}],"archived_memory":0.9405,"archived_pooled_distance":0.601999961665861},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,3,4],"E":[2,5],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118]],"J":[[0,1,-1.0],[0,4,-1.0],[0,3,-1.0],[1,2,-0.5],[1,5,-0.5],[2,4,-0.5],[2,5,-1.0],[3,4,-1.0],[3,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.996],[[1,1,1,1],0.004]]}],"archived_memory":0.9985,"archived_pooled_distance":0.6658333333330068},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,5,2],"E":[3,4,6,7],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076]],"J":[[0,1,-1.0],[0,2,-1.0],[0,5,-1.0],[1,4,-0.5],[1,7,-0.5],[2,3,-0.5],[2,5,-1.0],[3,7,-1.0],[3,6,-1.0],[4,6,-1.0],[4,5,-0.5],[6,7,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.983],[[-1,-1,-1,-1],0.0165],[[-1,1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.9835,"archived_pooled_distance":0.8227575121690496},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,7,6,3],"E":[1,2,4,5,8,9],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573]],"J":[[0,7,-1.0],[0,3,-1.0],[0,6,-1.0],[1,5,-1.0],[1,3,-0.5],[1,9,-1.0],[2,6,-0.5],[2,5,-1.0],[2,8,-1.0],[3,4,-0.5],[4,9,-1.0],[4,8,-1.0],[5,9,-1.0],[6,7,-1.0],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.8675],[[1,1,1,1],0.1325]]}],"archived_memory":0.9980000000000001,"archived_pooled_distance":0.008600600014626269},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[1,11,6,7],"E":[0,2,3,4,5,8,9,10],"beta":7.219186155246177,"h":[[0,0.5479120971119267],[1,-0.12224312049589536],[2,0.7171958398227649],[3,0.3947360581187278],[4,-0.8116453042247009],[5,0.9512447032735118],[6,0.5222794039807059],[7,0.5721286105539076],[8,-0.7437727346489083],[9,-0.09922812420886573],[10,-0.25840395153483753],[11,0.8535299776972036]],"J":[[0,10,-1.0],[0,9,-1.0],[0,6,-0.5],[1,11,-1.0],[1,7,-1.0],[1,6,-1.0],[2,4,-1.0],[2,10,-1.0],[2,9,-1.0],[3,8,-1.0],[3,5,-1.0],[3,11,-0.5],[4,6,-0.5],[4,11,-0.5],[5,8,-1.0],[5,9,-1.0],[7,10,-0.5],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.955],[[-1,-1,-1,-1],0.045]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9935],[[-1,-1,-1,-1],0.0065]]}],"archived_memory":0.044500000000000046,"archived_pooled_distance":0.017333290030802553},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,4,5,2],"E":[1,3],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473]],"J":[[0,4,-1.0],[0,2,-1.0],[0,5,-1.0],[1,2,-0.5],[1,4,-0.5],[1,3,-1.0],[2,3,-0.5],[3,5,-0.5],[4,5,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.0001666666666544272},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,5,4],"E":[2,3,6,7],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875]],"J":[[0,1,-1.0],[0,4,-1.0],[0,5,-1.0],[1,7,-0.5],[1,6,-0.5],[2,7,-1.0],[2,6,-1.0],[2,5,-0.5],[3,4,-0.5],[3,6,-1.0],[3,5,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":2.3605589219459586e-09},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,8,3],"E":[2,4,5,6,7,9],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875],[8,0.6395091231860042],[9,0.7797853862223718]],"J":[[0,1,-1.0],[0,3,-1.0],[0,8,-1.0],[1,8,-1.0],[1,9,-0.5],[2,7,-1.0],[2,3,-0.5],[2,8,-0.5],[3,6,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[5,7,-1.0],[5,9,-1.0],[6,9,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0010000000000000005,"archived_pooled_distance":0.0003333333333331622},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,4,6,10],"E":[1,2,3,5,7,8,9,11],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[1,-0.8923579623955546],[2,-0.5592802544547772],[3,-0.6312563786026606],[4,-0.6481881978299393],[5,0.6241890133115473],[6,0.8466899960541128],[7,-0.4468512044057875],[8,0.6395091231860042],[9,0.7797853862223718],[10,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,4,-1.0],[0,10,-1.0],[0,6,-1.0],[1,9,-1.0],[1,7,-1.0],[1,3,-1.0],[2,11,-1.0],[2,3,-1.0],[2,5,-1.0],[3,6,-0.5],[4,8,-0.5],[4,7,-0.5],[5,8,-1.0],[5,10,-0.5],[6,9,-0.5],[7,11,-1.0],[8,11,-1.0],[9,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":5.865122954739734e-08},{"id":"phase2_exact_randomreg|N=6,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[2,5,1,4],"E":[0,3],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348]],"J":[[0,1,-0.5],[0,4,-0.5],[0,3,-1.0],[1,2,-1.0],[1,5,-1.0],[2,4,-1.0],[2,5,-1.0],[3,4,-0.5],[3,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6661666666666667},{"id":"phase2_exact_randomreg|N=8,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[2,5,7,1],"E":[0,3,4,6],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683]],"J":[[0,3,-1.0],[0,6,-1.0],[0,5,-0.5],[1,2,-1.0],[1,4,-0.5],[1,7,-1.0],[2,7,-1.0],[2,5,-1.0],[3,4,-1.0],[3,6,-1.0],[4,5,-0.5],[6,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.4285],[[1,1,1,1],0.5715]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.579],[[1,1,1,1],0.421]]}],"archived_memory":0.579,"archived_pooled_distance":0.3358333333333333},{"id":"phase2_exact_randomreg|N=10,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[3,6,4,8],"E":[0,1,2,5,7,9],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205]],"J":[[0,7,-1.0],[0,2,-1.0],[0,5,-1.0],[1,8,-0.5],[1,4,-0.5],[1,9,-1.0],[2,4,-0.5],[2,7,-1.0],[3,8,-1.0],[3,4,-1.0],[3,6,-1.0],[5,6,-0.5],[5,9,-1.0],[6,9,-0.5],[7,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.18],[[-1,-1,-1,-1],0.82]]},{"label":"S_random","marginal":[[[1,1,1,1],0.5905],[[-1,-1,-1,-1],0.4095]]}],"archived_memory":0.8200000000000001,"archived_pooled_distance":0.4098333333332914},{"id":"phase2_exact_randomreg|N=12,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase2_exact_randomreg","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[4,11,6,9],"E":[0,1,2,3,5,7,8,10],"beta":7.219186155246177,"h":[[0,-0.060653511270468696],[1,-0.10468940368575486],[2,-0.7518863878006892],[3,0.5096999629522194],[4,0.9459769095391637],[5,-0.8339604055201348],[6,-0.39138361377296493],[7,0.5921053666065683],[8,-0.19781844378603308],[9,0.9651899614940205],[10,-0.5265630854966861],[11,0.11472504097176928]],"J":[[0,7,-1.0],[0,10,-1.0],[0,2,-1.0],[1,5,-1.0],[1,8,-1.0],[1,9,-0.5],[2,7,-1.0],[2,10,-1.0],[3,7,-1.0],[3,9,-0.5],[3,5,-1.0],[4,9,-1.0],[4,6,-1.0],[4,11,-1.0],[5,6,-0.5],[6,11,-1.0],[8,10,-1.0],[8,11,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9935],[[1,1,1,1],0.0065]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]}],"archived_memory":0.9975,"archived_pooled_distance":0.6585854265937968},{"id":"phase3a_scale0.35|N=6,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,2,-0.35],[0,1,-0.35],[0,5,-0.06999999999999999],[3,4,-0.06999999999999999],[2,4,-0.06999999999999999],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9355],[[1,1,1,1],0.0645]]}],"archived_memory":1.0,"archived_pooled_distance":0.6281179499353681},{"id":"phase3a_scale0.35|N=8,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.06999999999999999],[0,6,-0.06999999999999999],[4,5,-0.35],[3,5,-0.06999999999999999],[2,5,-0.06999999999999999],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9975],[[-1,-1,-1,-1],0.0025]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9915],[[1,1,1,1],0.0085]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.9910000000000001,"archived_pooled_distance":0.3292061434035498},{"id":"phase3a_scale0.35|N=10,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,8,-0.06999999999999999],[0,6,-0.06999999999999999],[0,1,-0.35],[0,2,-0.35],[0,9,-0.06999999999999999],[0,7,-0.06999999999999999],[3,4,-0.06999999999999999],[4,5,-0.35],[4,6,-0.35],[2,4,-0.06999999999999999],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.995],[[-1,-1,-1,-1],0.005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.994],[[-1,-1,-1,-1],0.006]]}],"archived_memory":0.006000000000000003,"archived_pooled_distance":0.010960216793871751},{"id":"phase3a_scale0.35|N=12,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.06999999999999999],[1,8,-0.06999999999999999],[1,5,-0.06999999999999999],[1,9,-0.06999999999999999],[1,6,-0.06999999999999999],[1,10,-0.06999999999999999],[1,7,-0.06999999999999999],[1,11,-0.06999999999999999],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.06999999999999999],[2,5,-0.06999999999999999],[2,6,-0.06999999999999999],[2,7,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.333327928841896},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[3,-0.021392546086781688],[4,0.12550927196898384],[2,0.06907881017077735],[5,-0.14203792823932265],[1,0.16646782307286456]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,2,-0.35],[0,1,-0.35],[0,5,-0.06999999999999999],[3,4,-0.06999999999999999],[2,4,-0.06999999999999999],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.976],[[-1,-1,-1,-1],0.0235],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.961],[[1,1,1,1],0.039]]}],"archived_memory":0.9765,"archived_pooled_distance":0.08365968985788608},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[4,-0.021392546086781688],[5,0.12550927196898384],[3,0.06907881017077735],[2,-0.14203792823932265],[6,0.16646782307286456],[1,0.09139889569662353],[7,0.10012250684693383]],"J":[[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.06999999999999999],[0,6,-0.06999999999999999],[4,5,-0.35],[3,5,-0.06999999999999999],[2,5,-0.06999999999999999],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.984],[[-1,-1,-1,-1],0.016]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.5755],[[-1,-1,-1,-1],0.4245]]}],"archived_memory":0.984,"archived_pooled_distance":0.46856999744670313},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[3,-0.021392546086781688],[4,0.12550927196898384],[5,0.06907881017077735],[6,-0.14203792823932265],[2,0.16646782307286456],[7,0.09139889569662353],[8,0.10012250684693383],[1,-0.13016022856355894],[9,-0.017364921736551502]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,8,-0.06999999999999999],[0,6,-0.06999999999999999],[0,1,-0.35],[0,2,-0.35],[0,9,-0.06999999999999999],[0,7,-0.06999999999999999],[3,4,-0.06999999999999999],[4,5,-0.35],[4,6,-0.35],[2,4,-0.06999999999999999],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9055],[[1,1,1,1],0.0945]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9755],[[1,1,1,1],0.0245]]}],"archived_memory":0.9750000000000001,"archived_pooled_distance":0.6256861695071105},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.09588461699458717],[0,-0.021392546086781688],[2,0.12550927196898384],[4,0.06907881017077735],[5,-0.14203792823932265],[3,0.16646782307286456],[6,0.09139889569662353],[7,0.10012250684693383],[8,-0.13016022856355894],[9,-0.017364921736551502],[10,-0.04522069151859656],[11,0.14936774609701062]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.06999999999999999],[1,8,-0.06999999999999999],[1,5,-0.06999999999999999],[1,9,-0.06999999999999999],[1,6,-0.06999999999999999],[1,10,-0.06999999999999999],[1,7,-0.06999999999999999],[1,11,-0.06999999999999999],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.06999999999999999],[2,5,-0.06999999999999999],[2,6,-0.06999999999999999],[2,7,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.9995,"archived_pooled_distance":0.333428371902609},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[2,-0.15616264341922206],[4,-0.09787404452958601],[3,-0.11046986625546559],[1,-0.11343293462023937],[5,0.10923307732952077]],"J":[[0,2,-0.35],[0,4,-0.06999999999999999],[0,3,-0.35],[0,5,-0.06999999999999999],[0,1,-0.35],[2,4,-0.06999999999999999],[3,4,-0.06999999999999999],[1,4,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.986],[[1,1,1,1],0.014]]},{"label":"S_random","marginal":[[[1,1,1,1],0.947],[[-1,-1,-1,-1],0.053]]}],"archived_memory":0.9855,"archived_pooled_distance":0.3464336597210172},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[1,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[3,-0.11343293462023937],[2,0.10923307732952077],[6,0.14817074930946972],[7,-0.07819896077101281]],"J":[[0,1,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,6,-0.06999999999999999],[0,3,-0.35],[0,7,-0.06999999999999999],[0,2,-0.35],[1,4,-0.06999999999999999],[4,5,-0.35],[3,4,-0.06999999999999999],[2,4,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.1895],[[-1,-1,-1,-1],0.8105]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.8945],[[1,1,1,1],0.1055]]}],"archived_memory":0.8945,"archived_pooled_distance":0.568125926019588},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[3,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[2,-0.11343293462023937],[6,0.10923307732952077],[7,0.14817074930946972],[8,-0.07819896077101281],[9,0.11191409655755072],[1,0.13646244258891504]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,8,-0.06999999999999999],[0,2,-0.35],[0,9,-0.06999999999999999],[0,6,-0.06999999999999999],[0,1,-0.35],[0,7,-0.06999999999999999],[3,4,-0.06999999999999999],[4,5,-0.35],[2,4,-0.06999999999999999],[4,6,-0.35],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.8465],[[-1,-1,-1,-1],0.1535]]},{"label":"S_random","marginal":[[[1,1,1,1],0.992],[[-1,-1,-1,-1],0.008]]}],"archived_memory":0.15349999999999997,"archived_pooled_distance":0.05372516719751005},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[3,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[2,-0.11343293462023937],[6,0.10923307732952077],[7,0.14817074930946972],[8,-0.07819896077101281],[9,0.11191409655755072],[10,0.13646244258891504],[1,0.004539659330336159],[11,-0.08926238962592123]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,9,-0.06999999999999999],[0,2,-0.35],[0,10,-0.06999999999999999],[0,7,-0.06999999999999999],[0,1,-0.35],[0,8,-0.06999999999999999],[0,11,-0.06999999999999999],[3,6,-0.06999999999999999],[3,4,-0.06999999999999999],[4,6,-0.35],[4,5,-0.35],[2,4,-0.06999999999999999],[4,7,-0.35],[4,8,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.000500000000000028,"archived_pooled_distance":0.007311997313896353},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.010614364472332022],[3,-0.0183206456450071],[0,-0.13158011786512058],[2,0.08919749351663839],[1,0.16554595916935363],[5,-0.14594307096602357]],"J":[[3,4,-0.06999999999999999],[0,4,-0.06999999999999999],[2,4,-0.06999999999999999],[4,5,-0.35],[1,4,-0.06999999999999999],[0,3,-0.35],[0,2,-0.35],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.82],[[1,1,1,1],0.18]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.997,"archived_pooled_distance":0.5363400790991182},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.010614364472332022],[3,-0.0183206456450071],[0,-0.13158011786512058],[2,0.08919749351663839],[5,0.16554595916935363],[1,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945]],"J":[[3,4,-0.06999999999999999],[0,4,-0.06999999999999999],[2,4,-0.06999999999999999],[4,6,-0.35],[4,5,-0.35],[4,7,-0.35],[1,4,-0.06999999999999999],[0,3,-0.35],[0,2,-0.35],[0,5,-0.06999999999999999],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.4835],[[1,1,1,1],0.5165]]},{"label":"S_random","marginal":[[[1,1,1,1],0.4405],[[-1,-1,-1,-1],0.5595]]}],"archived_memory":0.5595,"archived_pooled_distance":0.347346894249667},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.010614364472332022],[4,-0.0183206456450071],[1,-0.13158011786512058],[0,0.08919749351663839],[3,0.16554595916935363],[5,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945],[8,-0.03461822766255579],[9,0.16890824326145357]],"J":[[2,4,-0.06999999999999999],[1,2,-0.35],[0,2,-0.35],[2,7,-0.06999999999999999],[2,3,-0.35],[2,8,-0.06999999999999999],[2,5,-0.06999999999999999],[2,9,-0.06999999999999999],[2,6,-0.06999999999999999],[1,4,-0.06999999999999999],[0,1,-0.35],[1,3,-0.35],[1,5,-0.06999999999999999],[1,6,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":0.9985,"archived_pooled_distance":0.6662647215703551},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.010614364472332022],[4,-0.0183206456450071],[1,-0.13158011786512058],[5,0.08919749351663839],[0,0.16554595916935363],[3,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945],[8,-0.03461822766255579],[9,0.16890824326145357],[10,-0.09214853996192006],[11,0.020076882170059623]],"J":[[2,4,-0.06999999999999999],[1,2,-0.35],[2,5,-0.06999999999999999],[2,8,-0.06999999999999999],[0,2,-0.35],[2,9,-0.06999999999999999],[2,6,-0.06999999999999999],[2,10,-0.06999999999999999],[2,7,-0.06999999999999999],[2,11,-0.06999999999999999],[3,4,-0.06999999999999999],[1,4,-0.06999999999999999],[1,3,-0.35],[1,5,-0.06999999999999999],[0,1,-0.35],[1,6,-0.06999999999999999],[1,7,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.002]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6658329985125157},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[3,-0.042785092173563376],[4,0.2510185439379677],[2,0.1381576203415547],[5,-0.2840758564786453],[1,0.3329356461457291]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,2,-0.35],[0,1,-0.35],[0,5,-0.06999999999999999],[3,4,-0.06999999999999999],[2,4,-0.06999999999999999],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.9885],[[1,1,1,1],0.0115]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.011499999999999977,"archived_pooled_distance":0.04237101023276407},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[4,-0.042785092173563376],[5,0.2510185439379677],[3,0.1381576203415547],[2,-0.2840758564786453],[6,0.3329356461457291],[1,0.18279779139324706],[7,0.20024501369386766]],"J":[[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.06999999999999999],[0,6,-0.06999999999999999],[4,5,-0.35],[3,5,-0.06999999999999999],[2,5,-0.06999999999999999],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.9855],[[1,1,1,1],0.0145]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.99],[[1,1,1,1],0.01]]}],"archived_memory":0.014499999999999978,"archived_pooled_distance":0.9408739023527346},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[3,-0.042785092173563376],[4,0.2510185439379677],[5,0.1381576203415547],[6,-0.2840758564786453],[2,0.3329356461457291],[7,0.18279779139324706],[8,0.20024501369386766],[1,-0.2603204571271179],[9,-0.034729843473103005]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,8,-0.06999999999999999],[0,6,-0.06999999999999999],[0,1,-0.35],[0,2,-0.35],[0,9,-0.06999999999999999],[0,7,-0.06999999999999999],[3,4,-0.06999999999999999],[4,5,-0.35],[4,6,-0.35],[2,4,-0.06999999999999999],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9855],[[-1,-1,-1,-1],0.0145]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.514],[[1,1,1,1],0.486]]}],"archived_memory":0.9855,"archived_pooled_distance":0.5036739159935804},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.19176923398917434],[0,-0.042785092173563376],[2,0.2510185439379677],[4,0.1381576203415547],[5,-0.2840758564786453],[3,0.3329356461457291],[6,0.18279779139324706],[7,0.20024501369386766],[8,-0.2603204571271179],[9,-0.034729843473103005],[10,-0.09044138303719312],[11,0.29873549219402123]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.06999999999999999],[1,8,-0.06999999999999999],[1,5,-0.06999999999999999],[1,9,-0.06999999999999999],[1,6,-0.06999999999999999],[1,10,-0.06999999999999999],[1,7,-0.06999999999999999],[1,11,-0.06999999999999999],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.06999999999999999],[2,5,-0.06999999999999999],[2,6,-0.06999999999999999],[2,7,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.942],[[-1,-1,-1,-1],0.058]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.132],[[1,1,1,1],0.868]]}],"archived_memory":0.942,"archived_pooled_distance":0.22195214760605614},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[2,-0.3123252868384441],[4,-0.19574808905917201],[3,-0.22093973251093119],[1,-0.22686586924047875],[5,0.21846615465904154]],"J":[[0,2,-0.35],[0,4,-0.06999999999999999],[0,3,-0.35],[0,5,-0.06999999999999999],[0,1,-0.35],[2,4,-0.06999999999999999],[3,4,-0.06999999999999999],[1,4,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9815],[[-1,-1,-1,-1],0.0185]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.018499999999999982,"archived_pooled_distance":0.006165976057042986},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[1,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[3,-0.22686586924047875],[2,0.21846615465904154],[6,0.29634149861893944],[7,-0.15639792154202561]],"J":[[0,1,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,6,-0.06999999999999999],[0,3,-0.35],[0,7,-0.06999999999999999],[0,2,-0.35],[1,4,-0.06999999999999999],[4,5,-0.35],[3,4,-0.06999999999999999],[2,4,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.004],[[-1,1,-1,-1],0.004],[[1,1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[1,1,-1,1],0.001]]}],"archived_memory":0.008499999999999976,"archived_pooled_distance":0.05132771394920437},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[3,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[2,-0.22686586924047875],[6,0.21846615465904154],[7,0.29634149861893944],[8,-0.15639792154202561],[9,0.22382819311510144],[1,0.2729248851778301]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,8,-0.06999999999999999],[0,2,-0.35],[0,9,-0.06999999999999999],[0,6,-0.06999999999999999],[0,1,-0.35],[0,7,-0.06999999999999999],[3,4,-0.06999999999999999],[4,5,-0.35],[2,4,-0.06999999999999999],[4,6,-0.35],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.652],[[-1,-1,-1,-1],0.3455],[[1,-1,1,1],0.0025]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.344],[[1,1,1,1],0.6555],[[1,-1,1,1],0.0005]]}],"archived_memory":0.348,"archived_pooled_distance":0.24648557886980793},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[3,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[2,-0.22686586924047875],[6,0.21846615465904154],[7,0.29634149861893944],[8,-0.15639792154202561],[9,0.22382819311510144],[10,0.2729248851778301],[1,0.009079318660672318],[11,-0.17852477925184246]],"J":[[0,3,-0.35],[0,4,-0.06999999999999999],[0,5,-0.06999999999999999],[0,9,-0.06999999999999999],[0,2,-0.35],[0,10,-0.06999999999999999],[0,7,-0.06999999999999999],[0,1,-0.35],[0,8,-0.06999999999999999],[0,11,-0.06999999999999999],[3,6,-0.06999999999999999],[3,4,-0.06999999999999999],[4,6,-0.35],[4,5,-0.35],[2,4,-0.06999999999999999],[4,7,-0.35],[4,8,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9865],[[-1,-1,-1,-1],0.0135]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.013499999999999977,"archived_pooled_distance":0.007326727341306676},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.021228728944664044],[3,-0.0366412912900142],[0,-0.26316023573024117],[2,0.17839498703327678],[1,0.33109191833870727],[5,-0.29188614193204715]],"J":[[3,4,-0.06999999999999999],[0,4,-0.06999999999999999],[2,4,-0.06999999999999999],[4,5,-0.35],[1,4,-0.06999999999999999],[0,3,-0.35],[0,2,-0.35],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9975],[[-1,-1,-1,-1],0.002],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.894],[[1,1,1,1],0.106]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9105],[[1,1,1,1],0.0895]]}],"archived_memory":0.9085,"archived_pooled_distance":0.38796581295726634},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.021228728944664044],[3,-0.0366412912900142],[0,-0.26316023573024117],[2,0.17839498703327678],[5,0.33109191833870727],[1,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989]],"J":[[3,4,-0.06999999999999999],[0,4,-0.06999999999999999],[2,4,-0.06999999999999999],[4,6,-0.35],[4,5,-0.35],[4,7,-0.35],[1,4,-0.06999999999999999],[0,3,-0.35],[0,2,-0.35],[0,5,-0.06999999999999999],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.1295],[[1,1,1,1],0.8705]]},{"label":"S_random","marginal":[[[1,1,1,1],0.89],[[-1,-1,-1,-1],0.11]]}],"archived_memory":0.12949999999999998,"archived_pooled_distance":0.079817481662902},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.021228728944664044],[4,-0.0366412912900142],[1,-0.26316023573024117],[0,0.17839498703327678],[3,0.33109191833870727],[5,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989],[8,-0.06923645532511158],[9,0.33781648652290713]],"J":[[2,4,-0.06999999999999999],[1,2,-0.35],[0,2,-0.35],[2,7,-0.06999999999999999],[2,3,-0.35],[2,8,-0.06999999999999999],[2,5,-0.06999999999999999],[2,9,-0.06999999999999999],[2,6,-0.06999999999999999],[1,4,-0.06999999999999999],[0,1,-0.35],[1,3,-0.35],[1,5,-0.06999999999999999],[1,6,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.663799368024971},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.021228728944664044],[4,-0.0366412912900142],[1,-0.26316023573024117],[5,0.17839498703327678],[0,0.33109191833870727],[3,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989],[8,-0.06923645532511158],[9,0.33781648652290713],[10,-0.18429707992384012],[11,0.04015376434011925]],"J":[[2,4,-0.06999999999999999],[1,2,-0.35],[2,5,-0.06999999999999999],[2,8,-0.06999999999999999],[0,2,-0.35],[2,9,-0.06999999999999999],[2,6,-0.06999999999999999],[2,10,-0.06999999999999999],[2,7,-0.06999999999999999],[2,11,-0.06999999999999999],[3,4,-0.06999999999999999],[1,4,-0.06999999999999999],[1,3,-0.35],[1,5,-0.06999999999999999],[0,1,-0.35],[1,6,-0.06999999999999999],[1,7,-0.06999999999999999]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9945],[[-1,-1,-1,-1],0.0055]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9955],[[1,1,1,1],0.0045]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.992],[[1,1,1,1],0.007],[[-1,-1,-1,1],0.001]]}],"archived_memory":0.9900000000000001,"archived_pooled_distance":0.6646665424474194},{"id":"phase3a_scale0.35|N=6,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.35],[0,4,-0.105],[0,2,-0.35],[0,1,-0.35],[0,5,-0.105],[3,4,-0.105],[2,4,-0.105],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.685],[[1,1,1,1],0.315]]}],"archived_memory":1.0,"archived_pooled_distance":0.5593687186434246},{"id":"phase3a_scale0.35|N=8,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.105],[0,5,-0.105],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.105],[0,6,-0.105],[4,5,-0.35],[3,5,-0.105],[2,5,-0.105],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.979],[[1,1,1,1],0.021]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.4875],[[1,1,1,1],0.5125]]}],"archived_memory":0.979,"archived_pooled_distance":0.4887222759078871},{"id":"phase3a_scale0.35|N=10,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.35],[0,4,-0.105],[0,5,-0.105],[0,8,-0.105],[0,6,-0.105],[0,1,-0.35],[0,2,-0.35],[0,9,-0.105],[0,7,-0.105],[3,4,-0.105],[4,5,-0.35],[4,6,-0.35],[2,4,-0.105],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9925],[[-1,-1,-1,-1],0.0075]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9035],[[-1,-1,-1,-1],0.0965]]}],"archived_memory":0.09650000000000002,"archived_pooled_distance":0.034661311285442614},{"id":"phase3a_scale0.35|N=12,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.105],[1,8,-0.105],[1,5,-0.105],[1,9,-0.105],[1,6,-0.105],[1,10,-0.105],[1,7,-0.105],[1,11,-0.105],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.105],[2,5,-0.105],[2,6,-0.105],[2,7,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.3333333207688345},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[3,-0.021392546086781688],[4,0.12550927196898384],[2,0.06907881017077735],[5,-0.14203792823932265],[1,0.16646782307286456]],"J":[[0,3,-0.35],[0,4,-0.105],[0,2,-0.35],[0,1,-0.35],[0,5,-0.105],[3,4,-0.105],[2,4,-0.105],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0045]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.136],[[-1,-1,-1,-1],0.864]]}],"archived_memory":0.9955,"archived_pooled_distance":0.46447235190306935},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[4,-0.021392546086781688],[5,0.12550927196898384],[3,0.06907881017077735],[2,-0.14203792823932265],[6,0.16646782307286456],[1,0.09139889569662353],[7,0.10012250684693383]],"J":[[0,4,-0.105],[0,5,-0.105],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.105],[0,6,-0.105],[4,5,-0.35],[3,5,-0.105],[2,5,-0.105],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0045]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9905],[[1,1,1,1],0.0095]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.9895,"archived_pooled_distance":0.3314322437506132},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[3,-0.021392546086781688],[4,0.12550927196898384],[5,0.06907881017077735],[6,-0.14203792823932265],[2,0.16646782307286456],[7,0.09139889569662353],[8,0.10012250684693383],[1,-0.13016022856355894],[9,-0.017364921736551502]],"J":[[0,3,-0.35],[0,4,-0.105],[0,5,-0.105],[0,8,-0.105],[0,6,-0.105],[0,1,-0.35],[0,2,-0.35],[0,9,-0.105],[0,7,-0.105],[3,4,-0.105],[4,5,-0.35],[4,6,-0.35],[2,4,-0.105],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.953],[[1,1,1,1],0.047]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.953,"archived_pooled_distance":0.3176403654337249},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.09588461699458717],[0,-0.021392546086781688],[2,0.12550927196898384],[4,0.06907881017077735],[5,-0.14203792823932265],[3,0.16646782307286456],[6,0.09139889569662353],[7,0.10012250684693383],[8,-0.13016022856355894],[9,-0.017364921736551502],[10,-0.04522069151859656],[11,0.14936774609701062]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.105],[1,8,-0.105],[1,5,-0.105],[1,9,-0.105],[1,6,-0.105],[1,10,-0.105],[1,7,-0.105],[1,11,-0.105],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.105],[2,5,-0.105],[2,6,-0.105],[2,7,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]}],"archived_memory":0.998,"archived_pooled_distance":0.3349975059224898},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[2,-0.15616264341922206],[4,-0.09787404452958601],[3,-0.11046986625546559],[1,-0.11343293462023937],[5,0.10923307732952077]],"J":[[0,2,-0.35],[0,4,-0.105],[0,3,-0.35],[0,5,-0.105],[0,1,-0.35],[2,4,-0.105],[3,4,-0.105],[1,4,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.997],[[1,1,1,1],0.003]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9895],[[-1,-1,-1,-1],0.0105]]}],"archived_memory":0.9965,"archived_pooled_distance":0.3359946951158561},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[1,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[3,-0.11343293462023937],[2,0.10923307732952077],[6,0.14817074930946972],[7,-0.07819896077101281]],"J":[[0,1,-0.35],[0,4,-0.105],[0,5,-0.105],[0,6,-0.105],[0,3,-0.35],[0,7,-0.105],[0,2,-0.35],[1,4,-0.105],[4,5,-0.35],[3,4,-0.105],[2,4,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.7105],[[-1,-1,-1,-1],0.2895]]}],"archived_memory":0.9995,"archived_pooled_distance":0.42966060345195445},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[3,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[2,-0.11343293462023937],[6,0.10923307732952077],[7,0.14817074930946972],[8,-0.07819896077101281],[9,0.11191409655755072],[1,0.13646244258891504]],"J":[[0,3,-0.35],[0,4,-0.105],[0,5,-0.105],[0,8,-0.105],[0,2,-0.35],[0,9,-0.105],[0,6,-0.105],[0,1,-0.35],[0,7,-0.105],[3,4,-0.105],[4,5,-0.35],[2,4,-0.105],[4,6,-0.35],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.0645],[[-1,-1,-1,-1],0.9355]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9355,"archived_pooled_distance":0.31183143431886495},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[3,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[2,-0.11343293462023937],[6,0.10923307732952077],[7,0.14817074930946972],[8,-0.07819896077101281],[9,0.11191409655755072],[10,0.13646244258891504],[1,0.004539659330336159],[11,-0.08926238962592123]],"J":[[0,3,-0.35],[0,4,-0.105],[0,5,-0.105],[0,9,-0.105],[0,2,-0.35],[0,10,-0.105],[0,7,-0.105],[0,1,-0.35],[0,8,-0.105],[0,11,-0.105],[3,6,-0.105],[3,4,-0.105],[4,6,-0.35],[4,5,-0.35],[2,4,-0.105],[4,7,-0.35],[4,8,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9575],[[-1,-1,-1,-1],0.0425]]}],"archived_memory":0.042499999999999996,"archived_pooled_distance":0.01416665250697363},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.010614364472332022],[3,-0.0183206456450071],[0,-0.13158011786512058],[2,0.08919749351663839],[1,0.16554595916935363],[5,-0.14594307096602357]],"J":[[3,4,-0.105],[0,4,-0.105],[2,4,-0.105],[4,5,-0.35],[1,4,-0.105],[0,3,-0.35],[0,2,-0.35],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6559372614208796},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.010614364472332022],[3,-0.0183206456450071],[0,-0.13158011786512058],[2,0.08919749351663839],[5,0.16554595916935363],[1,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945]],"J":[[3,4,-0.105],[0,4,-0.105],[2,4,-0.105],[4,6,-0.35],[4,5,-0.35],[4,7,-0.35],[1,4,-0.105],[0,3,-0.35],[0,2,-0.35],[0,5,-0.105],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.489],[[-1,-1,-1,-1],0.511]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.991],[[1,1,1,1],0.009]]}],"archived_memory":0.991,"archived_pooled_distance":0.5006409952786806},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.010614364472332022],[4,-0.0183206456450071],[1,-0.13158011786512058],[0,0.08919749351663839],[3,0.16554595916935363],[5,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945],[8,-0.03461822766255579],[9,0.16890824326145357]],"J":[[2,4,-0.105],[1,2,-0.35],[0,2,-0.35],[2,7,-0.105],[2,3,-0.35],[2,8,-0.105],[2,5,-0.105],[2,9,-0.105],[2,6,-0.105],[1,4,-0.105],[0,1,-0.35],[1,3,-0.35],[1,5,-0.105],[1,6,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664939764699457},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.010614364472332022],[4,-0.0183206456450071],[1,-0.13158011786512058],[5,0.08919749351663839],[0,0.16554595916935363],[3,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945],[8,-0.03461822766255579],[9,0.16890824326145357],[10,-0.09214853996192006],[11,0.020076882170059623]],"J":[[2,4,-0.105],[1,2,-0.35],[2,5,-0.105],[2,8,-0.105],[0,2,-0.35],[2,9,-0.105],[2,6,-0.105],[2,10,-0.105],[2,7,-0.105],[2,11,-0.105],[3,4,-0.105],[1,4,-0.105],[1,3,-0.35],[1,5,-0.105],[0,1,-0.35],[1,6,-0.105],[1,7,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.002]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.002]]}],"archived_memory":0.998,"archived_pooled_distance":0.6653333328636757},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[3,-0.042785092173563376],[4,0.2510185439379677],[2,0.1381576203415547],[5,-0.2840758564786453],[1,0.3329356461457291]],"J":[[0,3,-0.35],[0,4,-0.105],[0,2,-0.35],[0,1,-0.35],[0,5,-0.105],[3,4,-0.105],[2,4,-0.105],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.899],[[1,1,1,1],0.1005],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.10099999999999999,"archived_pooled_distance":0.10291581638757653},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[4,-0.042785092173563376],[5,0.2510185439379677],[3,0.1381576203415547],[2,-0.2840758564786453],[6,0.3329356461457291],[1,0.18279779139324706],[7,0.20024501369386766]],"J":[[0,4,-0.105],[0,5,-0.105],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.105],[0,6,-0.105],[4,5,-0.35],[3,5,-0.105],[2,5,-0.105],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9075],[[-1,-1,-1,-1],0.0925]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.32],[[1,1,1,1],0.68]]}],"archived_memory":0.9075,"archived_pooled_distance":0.4680896022191367},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[3,-0.042785092173563376],[4,0.2510185439379677],[5,0.1381576203415547],[6,-0.2840758564786453],[2,0.3329356461457291],[7,0.18279779139324706],[8,0.20024501369386766],[1,-0.2603204571271179],[9,-0.034729843473103005]],"J":[[0,3,-0.35],[0,4,-0.105],[0,5,-0.105],[0,8,-0.105],[0,6,-0.105],[0,1,-0.35],[0,2,-0.35],[0,9,-0.105],[0,7,-0.105],[3,4,-0.105],[4,5,-0.35],[4,6,-0.35],[2,4,-0.105],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.004],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],0.958],[[-1,-1,-1,-1],0.0415],[[1,1,-1,1],0.0005]]}],"archived_memory":0.9945,"archived_pooled_distance":0.3478870033266327},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.19176923398917434],[0,-0.042785092173563376],[2,0.2510185439379677],[4,0.1381576203415547],[5,-0.2840758564786453],[3,0.3329356461457291],[6,0.18279779139324706],[7,0.20024501369386766],[8,-0.2603204571271179],[9,-0.034729843473103005],[10,-0.09044138303719312],[11,0.29873549219402123]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.105],[1,8,-0.105],[1,5,-0.105],[1,9,-0.105],[1,6,-0.105],[1,10,-0.105],[1,7,-0.105],[1,11,-0.105],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.105],[2,5,-0.105],[2,6,-0.105],[2,7,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.99],[[-1,-1,-1,-1],0.01]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.8565],[[-1,-1,-1,-1],0.1435]]}],"archived_memory":0.99,"archived_pooled_distance":0.38400731425301143},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[2,-0.3123252868384441],[4,-0.19574808905917201],[3,-0.22093973251093119],[1,-0.22686586924047875],[5,0.21846615465904154]],"J":[[0,2,-0.35],[0,4,-0.105],[0,3,-0.35],[0,5,-0.105],[0,1,-0.35],[2,4,-0.105],[3,4,-0.105],[1,4,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.837],[[-1,-1,-1,-1],0.163]]},{"label":"S_random","marginal":[[[1,1,1,1],0.996],[[-1,-1,-1,-1],0.004]]}],"archived_memory":0.16300000000000003,"archived_pooled_distance":0.05566661146762067},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[1,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[3,-0.22686586924047875],[2,0.21846615465904154],[6,0.29634149861893944],[7,-0.15639792154202561]],"J":[[0,1,-0.35],[0,4,-0.105],[0,5,-0.105],[0,6,-0.105],[0,3,-0.35],[0,7,-0.105],[0,2,-0.35],[1,4,-0.105],[4,5,-0.35],[3,4,-0.105],[2,4,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":0.03190033677492594},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[3,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[2,-0.22686586924047875],[6,0.21846615465904154],[7,0.29634149861893944],[8,-0.15639792154202561],[9,0.22382819311510144],[1,0.2729248851778301]],"J":[[0,3,-0.35],[0,4,-0.105],[0,5,-0.105],[0,8,-0.105],[0,2,-0.35],[0,9,-0.105],[0,6,-0.105],[0,1,-0.35],[0,7,-0.105],[3,4,-0.105],[4,5,-0.35],[2,4,-0.105],[4,6,-0.35],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.967],[[1,-1,1,1],0.002],[[-1,-1,-1,-1],0.031]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.546],[[1,1,1,1],0.454]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.034],[[1,1,1,1],0.966]]}],"archived_memory":0.5149999999999999,"archived_pooled_distance":0.24672891557237636},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[3,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[2,-0.22686586924047875],[6,0.21846615465904154],[7,0.29634149861893944],[8,-0.15639792154202561],[9,0.22382819311510144],[10,0.2729248851778301],[1,0.009079318660672318],[11,-0.17852477925184246]],"J":[[0,3,-0.35],[0,4,-0.105],[0,5,-0.105],[0,9,-0.105],[0,2,-0.35],[0,10,-0.105],[0,7,-0.105],[0,1,-0.35],[0,8,-0.105],[0,11,-0.105],[3,6,-0.105],[3,4,-0.105],[4,6,-0.35],[4,5,-0.35],[2,4,-0.105],[4,7,-0.35],[4,8,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.8225],[[-1,-1,-1,-1],0.1775]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.1775,"archived_pooled_distance":0.059166665891970505},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.021228728944664044],[3,-0.0366412912900142],[0,-0.26316023573024117],[2,0.17839498703327678],[1,0.33109191833870727],[5,-0.29188614193204715]],"J":[[3,4,-0.105],[0,4,-0.105],[2,4,-0.105],[4,5,-0.35],[1,4,-0.105],[0,3,-0.35],[0,2,-0.35],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.975],[[1,1,1,1],0.025]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9915],[[1,1,1,1],0.0085]]}],"archived_memory":0.9910000000000001,"archived_pooled_distance":0.6169621220568048},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.021228728944664044],[3,-0.0366412912900142],[0,-0.26316023573024117],[2,0.17839498703327678],[5,0.33109191833870727],[1,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989]],"J":[[3,4,-0.105],[0,4,-0.105],[2,4,-0.105],[4,6,-0.35],[4,5,-0.35],[4,7,-0.35],[1,4,-0.105],[0,3,-0.35],[0,2,-0.35],[0,5,-0.105],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.993],[[-1,-1,-1,-1],0.007]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9825],[[-1,-1,-1,-1],0.017],[[1,1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.59],[[-1,-1,-1,-1],0.41]]}],"archived_memory":0.403,"archived_pooled_distance":0.1446653839533367},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.021228728944664044],[4,-0.0366412912900142],[1,-0.26316023573024117],[0,0.17839498703327678],[3,0.33109191833870727],[5,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989],[8,-0.06923645532511158],[9,0.33781648652290713]],"J":[[2,4,-0.105],[1,2,-0.35],[0,2,-0.35],[2,7,-0.105],[2,3,-0.35],[2,8,-0.105],[2,5,-0.105],[2,9,-0.105],[2,6,-0.105],[1,4,-0.105],[0,1,-0.35],[1,3,-0.35],[1,5,-0.105],[1,6,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6668028895924591},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.021228728944664044],[4,-0.0366412912900142],[1,-0.26316023573024117],[5,0.17839498703327678],[0,0.33109191833870727],[3,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989],[8,-0.06923645532511158],[9,0.33781648652290713],[10,-0.18429707992384012],[11,0.04015376434011925]],"J":[[2,4,-0.105],[1,2,-0.35],[2,5,-0.105],[2,8,-0.105],[0,2,-0.35],[2,9,-0.105],[2,6,-0.105],[2,10,-0.105],[2,7,-0.105],[2,11,-0.105],[3,4,-0.105],[1,4,-0.105],[1,3,-0.35],[1,5,-0.105],[0,1,-0.35],[1,6,-0.105],[1,7,-0.105]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.994],[[1,1,1,1],0.006]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.0065],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.994,"archived_pooled_distance":0.6624999997635881},{"id":"phase3a_scale0.35|N=6,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.35],[0,4,-0.175],[0,2,-0.35],[0,1,-0.35],[0,5,-0.175],[3,4,-0.175],[2,4,-0.175],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.244],[[1,1,1,1],0.756]]}],"archived_memory":1.0,"archived_pooled_distance":0.4146261702041913},{"id":"phase3a_scale0.35|N=8,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.175],[0,5,-0.175],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.175],[0,6,-0.175],[4,5,-0.35],[3,5,-0.175],[2,5,-0.175],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.91],[[-1,-1,-1,-1],0.09]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.08999999999999998,"archived_pooled_distance":0.02999974132128176},{"id":"phase3a_scale0.35|N=10,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.35],[0,4,-0.175],[0,5,-0.175],[0,8,-0.175],[0,6,-0.175],[0,1,-0.35],[0,2,-0.35],[0,9,-0.175],[0,7,-0.175],[3,4,-0.175],[4,5,-0.35],[4,6,-0.35],[2,4,-0.175],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.44],[[-1,-1,-1,-1],0.56]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.56,"archived_pooled_distance":0.18683333168105223},{"id":"phase3a_scale0.35|N=12,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.175],[1,8,-0.175],[1,5,-0.175],[1,9,-0.175],[1,6,-0.175],[1,10,-0.175],[1,7,-0.175],[1,11,-0.175],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.175],[2,5,-0.175],[2,6,-0.175],[2,7,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.92],[[1,1,1,1],0.08]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.92,"archived_pooled_distance":0.30683333333326535},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[3,-0.021392546086781688],[4,0.12550927196898384],[2,0.06907881017077735],[5,-0.14203792823932265],[1,0.16646782307286456]],"J":[[0,3,-0.35],[0,4,-0.175],[0,2,-0.35],[0,1,-0.35],[0,5,-0.175],[3,4,-0.175],[2,4,-0.175],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9965],[[-1,-1,-1,-1],0.0035]]}],"archived_memory":0.9995,"archived_pooled_distance":0.33133489229244223},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[4,-0.021392546086781688],[5,0.12550927196898384],[3,0.06907881017077735],[2,-0.14203792823932265],[6,0.16646782307286456],[1,0.09139889569662353],[7,0.10012250684693383]],"J":[[0,4,-0.175],[0,5,-0.175],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.175],[0,6,-0.175],[4,5,-0.35],[3,5,-0.175],[2,5,-0.175],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.901],[[-1,-1,-1,-1],0.099]]}],"archived_memory":0.9995,"archived_pooled_distance":0.36649867580369544},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.09588461699458717],[3,-0.021392546086781688],[4,0.12550927196898384],[5,0.06907881017077735],[6,-0.14203792823932265],[2,0.16646782307286456],[7,0.09139889569662353],[8,0.10012250684693383],[1,-0.13016022856355894],[9,-0.017364921736551502]],"J":[[0,3,-0.35],[0,4,-0.175],[0,5,-0.175],[0,8,-0.175],[0,6,-0.175],[0,1,-0.35],[0,2,-0.35],[0,9,-0.175],[0,7,-0.175],[3,4,-0.175],[4,5,-0.35],[4,6,-0.35],[2,4,-0.175],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.746],[[-1,-1,-1,-1],0.254]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.254,"archived_pooled_distance":0.08483332514810907},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.09588461699458717],[0,-0.021392546086781688],[2,0.12550927196898384],[4,0.06907881017077735],[5,-0.14203792823932265],[3,0.16646782307286456],[6,0.09139889569662353],[7,0.10012250684693383],[8,-0.13016022856355894],[9,-0.017364921736551502],[10,-0.04522069151859656],[11,0.14936774609701062]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.175],[1,8,-0.175],[1,5,-0.175],[1,9,-0.175],[1,6,-0.175],[1,10,-0.175],[1,7,-0.175],[1,11,-0.175],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.175],[2,5,-0.175],[2,6,-0.175],[2,7,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.78],[[1,1,1,1],0.22]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.78,"archived_pooled_distance":0.2601666666531868},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[2,-0.15616264341922206],[4,-0.09787404452958601],[3,-0.11046986625546559],[1,-0.11343293462023937],[5,0.10923307732952077]],"J":[[0,2,-0.35],[0,4,-0.175],[0,3,-0.35],[0,5,-0.175],[0,1,-0.35],[2,4,-0.175],[3,4,-0.175],[1,4,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.3333332994335158},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[1,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[3,-0.11343293462023937],[2,0.10923307732952077],[6,0.14817074930946972],[7,-0.07819896077101281]],"J":[[0,1,-0.35],[0,4,-0.175],[0,5,-0.175],[0,6,-0.175],[0,3,-0.35],[0,7,-0.175],[0,2,-0.35],[1,4,-0.175],[4,5,-0.35],[3,4,-0.175],[2,4,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.715],[[-1,-1,-1,-1],0.285]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.28500000000000003,"archived_pooled_distance":0.0951666615126951},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[3,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[2,-0.11343293462023937],[6,0.10923307732952077],[7,0.14817074930946972],[8,-0.07819896077101281],[9,0.11191409655755072],[1,0.13646244258891504]],"J":[[0,3,-0.35],[0,4,-0.175],[0,5,-0.175],[0,8,-0.175],[0,2,-0.35],[0,9,-0.175],[0,6,-0.175],[0,1,-0.35],[0,7,-0.175],[3,4,-0.175],[4,5,-0.35],[2,4,-0.175],[4,6,-0.35],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.992],[[-1,-1,-1,-1],0.008]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9775],[[-1,-1,-1,-1],0.022],[[1,-1,1,1],0.0005]]}],"archived_memory":0.022499999999999982,"archived_pooled_distance":0.043787732892537026},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.0638231521368502],[3,-0.15616264341922206],[4,-0.09787404452958601],[5,-0.11046986625546559],[2,-0.11343293462023937],[6,0.10923307732952077],[7,0.14817074930946972],[8,-0.07819896077101281],[9,0.11191409655755072],[10,0.13646244258891504],[1,0.004539659330336159],[11,-0.08926238962592123]],"J":[[0,3,-0.35],[0,4,-0.175],[0,5,-0.175],[0,9,-0.175],[0,2,-0.35],[0,10,-0.175],[0,7,-0.175],[0,1,-0.35],[0,8,-0.175],[0,11,-0.175],[3,6,-0.175],[3,4,-0.175],[4,6,-0.35],[4,5,-0.35],[2,4,-0.175],[4,7,-0.35],[4,8,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.97],[[-1,-1,-1,-1],0.03]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.030000000000000013,"archived_pooled_distance":0.009999999999422322},{"id":"phase3a_scale0.35|N=6,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.010614364472332022],[3,-0.0183206456450071],[0,-0.13158011786512058],[2,0.08919749351663839],[1,0.16554595916935363],[5,-0.14594307096602357]],"J":[[3,4,-0.175],[0,4,-0.175],[2,4,-0.175],[4,5,-0.35],[1,4,-0.175],[0,3,-0.35],[0,2,-0.35],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.563],[[1,1,1,1],0.437]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.5208160983426},{"id":"phase3a_scale0.35|N=8,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.010614364472332022],[3,-0.0183206456450071],[0,-0.13158011786512058],[2,0.08919749351663839],[5,0.16554595916935363],[1,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945]],"J":[[3,4,-0.175],[0,4,-0.175],[2,4,-0.175],[4,6,-0.35],[4,5,-0.35],[4,7,-0.35],[1,4,-0.175],[0,3,-0.35],[0,2,-0.35],[0,5,-0.175],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.002]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.99],[[1,1,1,1],0.01]]}],"archived_memory":0.997,"archived_pooled_distance":0.6629998353618067},{"id":"phase3a_scale0.35|N=10,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.010614364472332022],[4,-0.0183206456450071],[1,-0.13158011786512058],[0,0.08919749351663839],[3,0.16554595916935363],[5,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945],[8,-0.03461822766255579],[9,0.16890824326145357]],"J":[[2,4,-0.175],[1,2,-0.35],[0,2,-0.35],[2,7,-0.175],[2,3,-0.35],[2,8,-0.175],[2,5,-0.175],[2,9,-0.175],[2,6,-0.175],[1,4,-0.175],[0,1,-0.35],[1,3,-0.35],[1,5,-0.175],[1,6,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999993247958},{"id":"phase3a_scale0.35|N=12,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.010614364472332022],[4,-0.0183206456450071],[1,-0.13158011786512058],[5,0.08919749351663839],[0,0.16554595916935363],[3,-0.14594307096602357],[6,-0.06849213241026886],[7,0.10361843915614945],[8,-0.03461822766255579],[9,0.16890824326145357],[10,-0.09214853996192006],[11,0.020076882170059623]],"J":[[2,4,-0.175],[1,2,-0.35],[2,5,-0.175],[2,8,-0.175],[0,2,-0.35],[2,9,-0.175],[2,6,-0.175],[2,10,-0.175],[2,7,-0.175],[2,11,-0.175],[3,4,-0.175],[1,4,-0.175],[1,3,-0.35],[1,5,-0.175],[0,1,-0.35],[1,6,-0.175],[1,7,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9765],[[1,1,1,1],0.0235]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9355],[[-1,-1,-1,-1],0.0645]]}],"archived_memory":0.9765,"archived_pooled_distance":0.346999999999999},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[3,-0.042785092173563376],[4,0.2510185439379677],[2,0.1381576203415547],[5,-0.2840758564786453],[1,0.3329356461457291]],"J":[[0,3,-0.35],[0,4,-0.175],[0,2,-0.35],[0,1,-0.35],[0,5,-0.175],[3,4,-0.175],[2,4,-0.175],[4,5,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.981],[[-1,-1,-1,-1],0.017],[[1,-1,1,1],0.002]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.007]]}],"archived_memory":0.983,"archived_pooled_distance":0.5236413259252395},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[4,-0.042785092173563376],[5,0.2510185439379677],[3,0.1381576203415547],[2,-0.2840758564786453],[6,0.3329356461457291],[1,0.18279779139324706],[7,0.20024501369386766]],"J":[[0,4,-0.175],[0,5,-0.175],[0,3,-0.35],[0,1,-0.35],[0,2,-0.35],[0,7,-0.175],[0,6,-0.175],[4,5,-0.35],[3,5,-0.175],[2,5,-0.175],[5,6,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.974],[[-1,-1,-1,-1],0.026]]}],"archived_memory":0.9985,"archived_pooled_distance":0.3424935306517155},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.19176923398917434],[3,-0.042785092173563376],[4,0.2510185439379677],[5,0.1381576203415547],[6,-0.2840758564786453],[2,0.3329356461457291],[7,0.18279779139324706],[8,0.20024501369386766],[1,-0.2603204571271179],[9,-0.034729843473103005]],"J":[[0,3,-0.35],[0,4,-0.175],[0,5,-0.175],[0,8,-0.175],[0,6,-0.175],[0,1,-0.35],[0,2,-0.35],[0,9,-0.175],[0,7,-0.175],[3,4,-0.175],[4,5,-0.35],[4,6,-0.35],[2,4,-0.175],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.935],[[-1,-1,-1,-1],0.0645],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.997],[[-1,1,-1,-1],0.003]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.3548332844137405},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.19176923398917434],[0,-0.042785092173563376],[2,0.2510185439379677],[4,0.1381576203415547],[5,-0.2840758564786453],[3,0.3329356461457291],[6,0.18279779139324706],[7,0.20024501369386766],[8,-0.2603204571271179],[9,-0.034729843473103005],[10,-0.09044138303719312],[11,0.29873549219402123]],"J":[[0,1,-0.35],[1,2,-0.35],[1,4,-0.175],[1,8,-0.175],[1,5,-0.175],[1,9,-0.175],[1,6,-0.175],[1,10,-0.175],[1,7,-0.175],[1,11,-0.175],[0,3,-0.35],[0,2,-0.35],[2,3,-0.35],[2,4,-0.175],[2,5,-0.175],[2,6,-0.175],[2,7,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9765],[[-1,-1,-1,-1],0.0235]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9935],[[-1,-1,-1,-1],0.0065]]}],"archived_memory":0.9935,"archived_pooled_distance":0.3433333306685599},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[2,-0.3123252868384441],[4,-0.19574808905917201],[3,-0.22093973251093119],[1,-0.22686586924047875],[5,0.21846615465904154]],"J":[[0,2,-0.35],[0,4,-0.175],[0,3,-0.35],[0,5,-0.175],[0,1,-0.35],[2,4,-0.175],[3,4,-0.175],[1,4,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.918],[[1,1,1,1],0.082]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.918,"archived_pooled_distance":0.30599999964739377},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[1,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[3,-0.22686586924047875],[2,0.21846615465904154],[6,0.29634149861893944],[7,-0.15639792154202561]],"J":[[0,1,-0.35],[0,4,-0.175],[0,5,-0.175],[0,6,-0.175],[0,3,-0.35],[0,7,-0.175],[0,2,-0.35],[1,4,-0.175],[4,5,-0.35],[3,4,-0.175],[2,4,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.674],[[-1,-1,-1,-1],0.326]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.32599999999999996,"archived_pooled_distance":0.10866666539973292},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[3,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[2,-0.22686586924047875],[6,0.21846615465904154],[7,0.29634149861893944],[8,-0.15639792154202561],[9,0.22382819311510144],[1,0.2729248851778301]],"J":[[0,3,-0.35],[0,4,-0.175],[0,5,-0.175],[0,8,-0.175],[0,2,-0.35],[0,9,-0.175],[0,6,-0.175],[0,1,-0.35],[0,7,-0.175],[3,4,-0.175],[4,5,-0.35],[2,4,-0.175],[4,6,-0.35],[4,7,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9395],[[-1,-1,-1,-1],0.0575],[[1,-1,1,1],0.003]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.701],[[1,1,1,1],0.2985],[[1,-1,1,1],0.0005]]}],"archived_memory":0.7015,"archived_pooled_distance":0.2528333331640313},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.1276463042737004],[3,-0.3123252868384441],[4,-0.19574808905917201],[5,-0.22093973251093119],[2,-0.22686586924047875],[6,0.21846615465904154],[7,0.29634149861893944],[8,-0.15639792154202561],[9,0.22382819311510144],[10,0.2729248851778301],[1,0.009079318660672318],[11,-0.17852477925184246]],"J":[[0,3,-0.35],[0,4,-0.175],[0,5,-0.175],[0,9,-0.175],[0,2,-0.35],[0,10,-0.175],[0,7,-0.175],[0,1,-0.35],[0,8,-0.175],[0,11,-0.175],[3,6,-0.175],[3,4,-0.175],[4,6,-0.35],[4,5,-0.35],[2,4,-0.175],[4,7,-0.35],[4,8,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.0070823607669635875},{"id":"phase3a_scale0.35|N=6,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.021228728944664044],[3,-0.0366412912900142],[0,-0.26316023573024117],[2,0.17839498703327678],[1,0.33109191833870727],[5,-0.29188614193204715]],"J":[[3,4,-0.175],[0,4,-0.175],[2,4,-0.175],[4,5,-0.35],[1,4,-0.175],[0,3,-0.35],[0,2,-0.35],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6653788788769273},{"id":"phase3a_scale0.35|N=8,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.021228728944664044],[3,-0.0366412912900142],[0,-0.26316023573024117],[2,0.17839498703327678],[5,0.33109191833870727],[1,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989]],"J":[[3,4,-0.175],[0,4,-0.175],[2,4,-0.175],[4,6,-0.35],[4,5,-0.35],[4,7,-0.35],[1,4,-0.175],[0,3,-0.35],[0,2,-0.35],[0,5,-0.175],[0,1,-0.35]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.5035],[[1,1,1,1],0.4965]]},{"label":"S_random","marginal":[[[1,1,1,1],0.8865],[[-1,-1,-1,-1],0.1135]]}],"archived_memory":0.5035000000000001,"archived_pooled_distance":0.20566665837358006},{"id":"phase3a_scale0.35|N=10,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.021228728944664044],[4,-0.0366412912900142],[1,-0.26316023573024117],[0,0.17839498703327678],[3,0.33109191833870727],[5,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989],[8,-0.06923645532511158],[9,0.33781648652290713]],"J":[[2,4,-0.175],[1,2,-0.35],[0,2,-0.35],[2,7,-0.175],[2,3,-0.35],[2,8,-0.175],[2,5,-0.175],[2,9,-0.175],[2,6,-0.175],[1,4,-0.175],[0,1,-0.35],[1,3,-0.35],[1,5,-0.175],[1,6,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":1.0,"archived_pooled_distance":0.6663333299206745},{"id":"phase3a_scale0.35|N=12,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.35","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.021228728944664044],[4,-0.0366412912900142],[1,-0.26316023573024117],[5,0.17839498703327678],[0,0.33109191833870727],[3,-0.29188614193204715],[6,-0.13698426482053772],[7,0.2072368783122989],[8,-0.06923645532511158],[9,0.33781648652290713],[10,-0.18429707992384012],[11,0.04015376434011925]],"J":[[2,4,-0.175],[1,2,-0.35],[2,5,-0.175],[2,8,-0.175],[0,2,-0.35],[2,9,-0.175],[2,6,-0.175],[2,10,-0.175],[2,7,-0.175],[2,11,-0.175],[3,4,-0.175],[1,4,-0.175],[1,3,-0.35],[1,5,-0.175],[0,1,-0.35],[1,6,-0.175],[1,7,-0.175]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.986],[[-1,-1,-1,-1],0.014]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.3379999999999999},{"id":"phase3a_scale0.5|N=6,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.5],[0,4,-0.1],[0,2,-0.5],[0,1,-0.5],[0,5,-0.1],[3,4,-0.1],[2,4,-0.1],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9675],[[-1,-1,-1,-1],0.0325]]}],"archived_memory":1.0,"archived_pooled_distance":0.341076540038992},{"id":"phase3a_scale0.5|N=8,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.1],[0,5,-0.1],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.1],[0,6,-0.1],[4,5,-0.5],[3,5,-0.1],[2,5,-0.1],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.8985],[[1,1,1,1],0.1015]]}],"archived_memory":0.9975,"archived_pooled_distance":0.6318273553407366},{"id":"phase3a_scale0.5|N=10,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.5],[0,4,-0.1],[0,5,-0.1],[0,8,-0.1],[0,6,-0.1],[0,1,-0.5],[0,2,-0.5],[0,9,-0.1],[0,7,-0.1],[3,4,-0.1],[4,5,-0.5],[4,6,-0.5],[2,4,-0.1],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.827],[[1,1,1,1],0.173]]},{"label":"S_random","marginal":[[[1,1,1,1],0.989],[[-1,-1,-1,-1],0.0105],[[1,1,-1,1],0.0005]]}],"archived_memory":0.827,"archived_pooled_distance":0.279157047811984},{"id":"phase3a_scale0.5|N=12,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.1],[1,8,-0.1],[1,5,-0.1],[1,9,-0.1],[1,6,-0.1],[1,10,-0.1],[1,7,-0.1],[1,11,-0.1],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.1],[2,5,-0.1],[2,6,-0.1],[2,7,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.33349997011912935},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[3,-0.03056078012397384],[4,0.17929895995569123],[2,0.09868401452968195],[5,-0.20291132605617523],[1,0.23781117581837796]],"J":[[0,3,-0.5],[0,4,-0.1],[0,2,-0.5],[0,1,-0.5],[0,5,-0.1],[3,4,-0.1],[2,4,-0.1],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9835],[[-1,-1,-1,-1],0.0165]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9665],[[1,1,1,1],0.0335]]}],"archived_memory":0.9835,"archived_pooled_distance":0.018506610543934904},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[4,-0.03056078012397384],[5,0.17929895995569123],[3,0.09868401452968195],[2,-0.20291132605617523],[6,0.23781117581837796],[1,0.13056985099517648],[7,0.1430321526384769]],"J":[[0,4,-0.1],[0,5,-0.1],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.1],[0,6,-0.1],[4,5,-0.5],[3,5,-0.1],[2,5,-0.1],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.0085]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.6905],[[-1,-1,-1,-1],0.3095]]}],"archived_memory":0.9910000000000001,"archived_pooled_distance":0.4373529981392088},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[3,-0.03056078012397384],[4,0.17929895995569123],[5,0.09868401452968195],[6,-0.20291132605617523],[2,0.23781117581837796],[7,0.13056985099517648],[8,0.1430321526384769],[1,-0.18594318366222706],[9,-0.024807031052216433]],"J":[[0,3,-0.5],[0,4,-0.1],[0,5,-0.1],[0,8,-0.1],[0,6,-0.1],[0,1,-0.5],[0,2,-0.5],[0,9,-0.1],[0,7,-0.1],[3,4,-0.1],[4,5,-0.5],[4,6,-0.5],[2,4,-0.1],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9955],[[1,1,1,1],0.0045]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9945],[[-1,-1,-1,-1],0.0055]]}],"archived_memory":0.9945,"archived_pooled_distance":0.3339058777222142},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.13697802427798167],[0,-0.03056078012397384],[2,0.17929895995569123],[4,0.09868401452968195],[5,-0.20291132605617523],[3,0.23781117581837796],[6,0.13056985099517648],[7,0.1430321526384769],[8,-0.18594318366222706],[9,-0.024807031052216433],[10,-0.06460098788370938],[11,0.2133824944243009]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.1],[1,8,-0.1],[1,5,-0.1],[1,9,-0.1],[1,6,-0.1],[1,10,-0.1],[1,7,-0.1],[1,11,-0.1],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.1],[2,5,-0.1],[2,6,-0.1],[2,7,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.984],[[-1,-1,-1,-1],0.016]]}],"archived_memory":0.999,"archived_pooled_distance":0.33894270160350404},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[2,-0.22308949059888866],[4,-0.1398200636136943],[3,-0.15781409465066515],[1,-0.16204704945748483],[5,0.15604725332788683]],"J":[[0,2,-0.5],[0,4,-0.1],[0,3,-0.5],[0,5,-0.1],[0,1,-0.5],[2,4,-0.1],[3,4,-0.1],[1,4,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9905],[[1,1,1,1],0.0095]]},{"label":"S_random","marginal":[[[1,1,1,1],0.96],[[-1,-1,-1,-1],0.04]]}],"archived_memory":0.9905,"archived_pooled_distance":0.34349892384926084},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[1,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[3,-0.16204704945748483],[2,0.15604725332788683],[6,0.2116724990135282],[7,-0.11171280110144688]],"J":[[0,1,-0.5],[0,4,-0.1],[0,5,-0.1],[0,6,-0.1],[0,3,-0.5],[0,7,-0.1],[0,2,-0.5],[1,4,-0.1],[4,5,-0.5],[3,4,-0.1],[2,4,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.98],[[-1,-1,-1,-1],0.02]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.922],[[1,1,1,1],0.078]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9475],[[-1,-1,-1,-1],0.0525]]}],"archived_memory":0.902,"archived_pooled_distance":0.3314944392550532},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[3,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[2,-0.16204704945748483],[6,0.15604725332788683],[7,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[1,0.19494634655559295]],"J":[[0,3,-0.5],[0,4,-0.1],[0,5,-0.1],[0,8,-0.1],[0,2,-0.5],[0,9,-0.1],[0,6,-0.1],[0,1,-0.5],[0,7,-0.1],[3,4,-0.1],[4,5,-0.5],[2,4,-0.1],[4,6,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[1,1,1,1],0.518],[[-1,-1,-1,-1],0.482]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.991],[[1,1,1,1],0.009]]}],"archived_memory":0.99,"archived_pooled_distance":0.49133105593558524},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[3,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[2,-0.16204704945748483],[6,0.15604725332788683],[7,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[10,0.19494634655559295],[1,0.006485227614765943],[11,-0.12751769946560176]],"J":[[0,3,-0.5],[0,4,-0.1],[0,5,-0.1],[0,9,-0.1],[0,2,-0.5],[0,10,-0.1],[0,7,-0.1],[0,1,-0.5],[0,8,-0.1],[0,11,-0.1],[3,6,-0.1],[3,4,-0.1],[4,6,-0.5],[4,5,-0.5],[2,4,-0.1],[4,7,-0.5],[4,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.0008219170402220372},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.015163377817617174],[3,-0.026172350921438714],[0,-0.1879715969501723],[2,0.12742499073805486],[1,0.23649422738479092],[5,-0.2084901013800337]],"J":[[3,4,-0.1],[0,4,-0.1],[2,4,-0.1],[4,5,-0.5],[1,4,-0.1],[0,3,-0.5],[0,2,-0.5],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9935],[[-1,-1,-1,-1],0.0065]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]}],"archived_memory":0.9925,"archived_pooled_distance":0.6419012693625006},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.015163377817617174],[3,-0.026172350921438714],[0,-0.1879715969501723],[2,0.12742499073805486],[5,0.23649422738479092],[1,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208]],"J":[[3,4,-0.1],[0,4,-0.1],[2,4,-0.1],[4,6,-0.5],[4,5,-0.5],[4,7,-0.5],[1,4,-0.1],[0,3,-0.5],[0,2,-0.5],[0,5,-0.1],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.4465],[[1,1,1,1],0.5535]]},{"label":"S_random","marginal":[[[1,1,1,1],0.063],[[-1,-1,-1,-1],0.937]]}],"archived_memory":0.937,"archived_pooled_distance":0.46115636031372587},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.015163377817617174],[4,-0.026172350921438714],[1,-0.1879715969501723],[0,0.12742499073805486],[3,0.23649422738479092],[5,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208],[8,-0.04945461094650827],[9,0.24129749037350512]],"J":[[2,4,-0.1],[1,2,-0.5],[0,2,-0.5],[2,7,-0.1],[2,3,-0.5],[2,8,-0.1],[2,5,-0.1],[2,9,-0.1],[2,6,-0.1],[1,4,-0.1],[0,1,-0.5],[1,3,-0.5],[1,5,-0.1],[1,6,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664768407237975},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.015163377817617174],[4,-0.026172350921438714],[1,-0.1879715969501723],[5,0.12742499073805486],[0,0.23649422738479092],[3,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208],[8,-0.04945461094650827],[9,0.24129749037350512],[10,-0.13164077137417152],[11,0.02868126024294232]],"J":[[2,4,-0.1],[1,2,-0.5],[2,5,-0.1],[2,8,-0.1],[0,2,-0.5],[2,9,-0.1],[2,6,-0.1],[2,10,-0.1],[2,7,-0.1],[2,11,-0.1],[3,4,-0.1],[1,4,-0.1],[1,3,-0.5],[1,5,-0.1],[0,1,-0.5],[1,6,-0.1],[1,7,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6666666661041011},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[2,0.1973680290593639],[5,-0.40582265211235047],[1,0.4756223516367559]],"J":[[0,3,-0.5],[0,4,-0.1],[0,2,-0.5],[0,1,-0.5],[0,5,-0.1],[3,4,-0.1],[2,4,-0.1],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.985],[[1,1,1,1],0.015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.015000000000000006,"archived_pooled_distance":0.008242456645887197},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[4,-0.06112156024794768],[5,0.35859791991138246],[3,0.1973680290593639],[2,-0.40582265211235047],[6,0.4756223516367559],[1,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,4,-0.1],[0,5,-0.1],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.1],[0,6,-0.1],[4,5,-0.5],[3,5,-0.1],[2,5,-0.1],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.976],[[1,1,1,1],0.024]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.98],[[1,1,1,1],0.02]]}],"archived_memory":0.02400000000000001,"archived_pooled_distance":0.9673689555455893},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[5,0.1973680290593639],[6,-0.40582265211235047],[2,0.4756223516367559],[7,0.26113970199035297],[8,0.2860643052769538],[1,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,3,-0.5],[0,4,-0.1],[0,5,-0.1],[0,8,-0.1],[0,6,-0.1],[0,1,-0.5],[0,2,-0.5],[0,9,-0.1],[0,7,-0.1],[3,4,-0.1],[4,5,-0.5],[4,6,-0.5],[2,4,-0.1],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9645],[[-1,-1,-1,-1],0.0355]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.3785],[[-1,-1,-1,-1],0.6215]]}],"archived_memory":0.9645,"archived_pooled_distance":0.5515362196009475},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.27395604855596334],[0,-0.06112156024794768],[2,0.35859791991138246],[4,0.1973680290593639],[5,-0.40582265211235047],[3,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.1],[1,8,-0.1],[1,5,-0.1],[1,9,-0.1],[1,6,-0.1],[1,10,-0.1],[1,7,-0.1],[1,11,-0.1],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.1],[2,5,-0.1],[2,6,-0.1],[2,7,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.965],[[-1,-1,-1,-1],0.035]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9605],[[1,1,1,1],0.0395]]}],"archived_memory":0.965,"archived_pooled_distance":0.566213699807278},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[2,-0.4461789811977773],[4,-0.2796401272273886],[3,-0.3156281893013303],[1,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,2,-0.5],[0,4,-0.1],[0,3,-0.5],[0,5,-0.1],[0,1,-0.5],[2,4,-0.1],[3,4,-0.1],[1,4,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.994],[[-1,-1,-1,-1],0.006]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.006000000000000003,"archived_pooled_distance":0.0023333317519607117},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[3,-0.32409409891496965],[2,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-0.5],[0,4,-0.1],[0,5,-0.1],[0,6,-0.1],[0,3,-0.5],[0,7,-0.1],[0,2,-0.5],[1,4,-0.1],[4,5,-0.5],[3,4,-0.1],[2,4,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":0.015419636584397352},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[1,0.3898926931111859]],"J":[[0,3,-0.5],[0,4,-0.1],[0,5,-0.1],[0,8,-0.1],[0,2,-0.5],[0,9,-0.1],[0,6,-0.1],[0,1,-0.5],[0,7,-0.1],[3,4,-0.1],[4,5,-0.5],[2,4,-0.1],[4,6,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.969],[[-1,-1,-1,-1],0.03],[[1,-1,1,1],0.001]]},{"label":"S_down","marginal":[[[1,1,1,1],0.8615],[[-1,-1,-1,-1],0.1385]]},{"label":"S_random","marginal":[[[1,1,1,1],0.991],[[-1,-1,-1,-1],0.009]]}],"archived_memory":0.12949999999999998,"archived_pooled_distance":0.16908548536653392},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[1,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,3,-0.5],[0,4,-0.1],[0,5,-0.1],[0,9,-0.1],[0,2,-0.5],[0,10,-0.1],[0,7,-0.1],[0,1,-0.5],[0,8,-0.1],[0,11,-0.1],[3,6,-0.1],[3,4,-0.1],[4,6,-0.5],[4,5,-0.5],[2,4,-0.1],[4,7,-0.5],[4,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9075],[[-1,-1,-1,-1],0.0925]]},{"label":"S_random","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]}],"archived_memory":0.09250000000000001,"archived_pooled_distance":0.03149999986699176},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[1,0.47298845476958185],[5,-0.4169802027600674]],"J":[[3,4,-0.1],[0,4,-0.1],[2,4,-0.1],[4,5,-0.5],[1,4,-0.1],[0,3,-0.5],[0,2,-0.5],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0045]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.6705],[[1,1,1,1],0.3295]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.923],[[1,1,1,1],0.077]]}],"archived_memory":0.9185000000000001,"archived_pooled_distance":0.3656366447607397},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[5,0.47298845476958185],[1,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[3,4,-0.1],[0,4,-0.1],[2,4,-0.1],[4,6,-0.5],[4,5,-0.5],[4,7,-0.5],[1,4,-0.1],[0,3,-0.5],[0,2,-0.5],[0,5,-0.1],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9595],[[-1,-1,-1,-1],0.0405]]},{"label":"S_down","marginal":[[[1,1,1,1],0.968],[[-1,-1,-1,-1],0.0315],[[1,1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.697],[[-1,-1,-1,-1],0.303]]}],"archived_memory":0.27149999999999996,"archived_pooled_distance":0.12499985561348761},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[0,0.2548499814761097],[3,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[2,4,-0.1],[1,2,-0.5],[0,2,-0.5],[2,7,-0.1],[2,3,-0.5],[2,8,-0.1],[2,5,-0.1],[2,9,-0.1],[2,6,-0.1],[1,4,-0.1],[0,1,-0.5],[1,3,-0.5],[1,5,-0.1],[1,6,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.995],[[1,1,1,1],0.005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.999,"archived_pooled_distance":0.6650974946243977},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[5,0.2548499814761097],[0,0.47298845476958185],[3,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[2,4,-0.1],[1,2,-0.5],[2,5,-0.1],[2,8,-0.1],[0,2,-0.5],[2,9,-0.1],[2,6,-0.1],[2,10,-0.1],[2,7,-0.1],[2,11,-0.1],[3,4,-0.1],[1,4,-0.1],[1,3,-0.5],[1,5,-0.1],[0,1,-0.5],[1,6,-0.1],[1,7,-0.1]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.991],[[-1,-1,-1,-1],0.009]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.989],[[1,1,1,1],0.011]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9725],[[1,1,1,1],0.026],[[-1,-1,-1,1],0.001],[[-1,1,-1,1],0.0005]]}],"archived_memory":0.98,"archived_pooled_distance":0.6573333301509017},{"id":"phase3a_scale0.5|N=6,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.5],[0,4,-0.15],[0,2,-0.5],[0,1,-0.5],[0,5,-0.15],[3,4,-0.15],[2,4,-0.15],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.7435],[[1,1,1,1],0.2565]]}],"archived_memory":1.0,"archived_pooled_distance":0.5809939915209631},{"id":"phase3a_scale0.5|N=8,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.15],[0,5,-0.15],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.15],[0,6,-0.15],[4,5,-0.5],[3,5,-0.15],[2,5,-0.15],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9815],[[1,1,1,1],0.0185]]},{"label":"S_random","marginal":[[[1,1,1,1],0.57],[[-1,-1,-1,-1],0.43]]}],"archived_memory":0.9815,"archived_pooled_distance":0.47049772933419276},{"id":"phase3a_scale0.5|N=10,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.5],[0,4,-0.15],[0,5,-0.15],[0,8,-0.15],[0,6,-0.15],[0,1,-0.5],[0,2,-0.5],[0,9,-0.15],[0,7,-0.15],[3,4,-0.15],[4,5,-0.5],[4,6,-0.5],[2,4,-0.15],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.589],[[-1,-1,-1,-1],0.411]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.41100000000000003,"archived_pooled_distance":0.1369999701459964},{"id":"phase3a_scale0.5|N=12,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.15],[1,8,-0.15],[1,5,-0.15],[1,9,-0.15],[1,6,-0.15],[1,10,-0.15],[1,7,-0.15],[1,11,-0.15],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.15],[2,5,-0.15],[2,6,-0.15],[2,7,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]}],"archived_memory":1.0,"archived_pooled_distance":0.333833333328168},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[3,-0.03056078012397384],[4,0.17929895995569123],[2,0.09868401452968195],[5,-0.20291132605617523],[1,0.23781117581837796]],"J":[[0,3,-0.5],[0,4,-0.15],[0,2,-0.5],[0,1,-0.5],[0,5,-0.15],[3,4,-0.15],[2,4,-0.15],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9345],[[-1,-1,-1,-1],0.0655]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9155],[[1,1,1,1],0.0845]]}],"archived_memory":0.9345,"archived_pooled_distance":0.5685537470225387},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[4,-0.03056078012397384],[5,0.17929895995569123],[3,0.09868401452968195],[2,-0.20291132605617523],[6,0.23781117581837796],[1,0.13056985099517648],[7,0.1430321526384769]],"J":[[0,4,-0.15],[0,5,-0.15],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.15],[0,6,-0.15],[4,5,-0.5],[3,5,-0.15],[2,5,-0.15],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.8825],[[-1,-1,-1,-1],0.1175]]}],"archived_memory":1.0,"archived_pooled_distance":0.37247610032247525},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[3,-0.03056078012397384],[4,0.17929895995569123],[5,0.09868401452968195],[6,-0.20291132605617523],[2,0.23781117581837796],[7,0.13056985099517648],[8,0.1430321526384769],[1,-0.18594318366222706],[9,-0.024807031052216433]],"J":[[0,3,-0.5],[0,4,-0.15],[0,5,-0.15],[0,8,-0.15],[0,6,-0.15],[0,1,-0.5],[0,2,-0.5],[0,9,-0.15],[0,7,-0.15],[3,4,-0.15],[4,5,-0.5],[4,6,-0.5],[2,4,-0.15],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.619],[[1,1,1,1],0.381]]}],"archived_memory":0.9985,"archived_pooled_distance":0.5391663737474202},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.13697802427798167],[0,-0.03056078012397384],[2,0.17929895995569123],[4,0.09868401452968195],[5,-0.20291132605617523],[3,0.23781117581837796],[6,0.13056985099517648],[7,0.1430321526384769],[8,-0.18594318366222706],[9,-0.024807031052216433],[10,-0.06460098788370938],[11,0.2133824944243009]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.15],[1,8,-0.15],[1,5,-0.15],[1,9,-0.15],[1,6,-0.15],[1,10,-0.15],[1,7,-0.15],[1,11,-0.15],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.15],[2,5,-0.15],[2,6,-0.15],[2,7,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.953],[[-1,-1,-1,-1],0.047]]}],"archived_memory":1.0,"archived_pooled_distance":0.34899999009477656},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[2,-0.22308949059888866],[4,-0.1398200636136943],[3,-0.15781409465066515],[1,-0.16204704945748483],[5,0.15604725332788683]],"J":[[0,2,-0.5],[0,4,-0.15],[0,3,-0.5],[0,5,-0.15],[0,1,-0.5],[2,4,-0.15],[3,4,-0.15],[1,4,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.987],[[-1,-1,-1,-1],0.013]]}],"archived_memory":0.9995,"archived_pooled_distance":0.33749997087563355},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[1,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[3,-0.16204704945748483],[2,0.15604725332788683],[6,0.2116724990135282],[7,-0.11171280110144688]],"J":[[0,1,-0.5],[0,4,-0.15],[0,5,-0.15],[0,6,-0.15],[0,3,-0.5],[0,7,-0.15],[0,2,-0.5],[1,4,-0.15],[4,5,-0.5],[3,4,-0.15],[2,4,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.703],[[-1,-1,-1,-1],0.297]]}],"archived_memory":0.999,"archived_pooled_distance":0.4319999644507111},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[3,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[2,-0.16204704945748483],[6,0.15604725332788683],[7,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[1,0.19494634655559295]],"J":[[0,3,-0.5],[0,4,-0.15],[0,5,-0.15],[0,8,-0.15],[0,2,-0.5],[0,9,-0.15],[0,6,-0.15],[0,1,-0.5],[0,7,-0.15],[3,4,-0.15],[4,5,-0.5],[2,4,-0.15],[4,6,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.8995],[[1,1,1,1],0.1005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.8995,"archived_pooled_distance":0.2998333262662034},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[3,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[2,-0.16204704945748483],[6,0.15604725332788683],[7,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[10,0.19494634655559295],[1,0.006485227614765943],[11,-0.12751769946560176]],"J":[[0,3,-0.5],[0,4,-0.15],[0,5,-0.15],[0,9,-0.15],[0,2,-0.5],[0,10,-0.15],[0,7,-0.15],[0,1,-0.5],[0,8,-0.15],[0,11,-0.15],[3,6,-0.15],[3,4,-0.15],[4,6,-0.5],[4,5,-0.5],[2,4,-0.15],[4,7,-0.5],[4,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9405],[[-1,-1,-1,-1],0.0595]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0595,"archived_pooled_distance":0.01983333332714919},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.015163377817617174],[3,-0.026172350921438714],[0,-0.1879715969501723],[2,0.12742499073805486],[1,0.23649422738479092],[5,-0.2084901013800337]],"J":[[3,4,-0.15],[0,4,-0.15],[2,4,-0.15],[4,5,-0.5],[1,4,-0.15],[0,3,-0.5],[0,2,-0.5],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6650043001948578},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.015163377817617174],[3,-0.026172350921438714],[0,-0.1879715969501723],[2,0.12742499073805486],[5,0.23649422738479092],[1,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208]],"J":[[3,4,-0.15],[0,4,-0.15],[2,4,-0.15],[4,6,-0.5],[4,5,-0.5],[4,7,-0.5],[1,4,-0.15],[0,3,-0.5],[0,2,-0.5],[0,5,-0.15],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9305],[[1,1,1,1],0.0695]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.691],[[1,1,1,1],0.309]]}],"archived_memory":0.9305,"archived_pooled_distance":0.5404997209034543},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.015163377817617174],[4,-0.026172350921438714],[1,-0.1879715969501723],[0,0.12742499073805486],[3,0.23649422738479092],[5,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208],[8,-0.04945461094650827],[9,0.24129749037350512]],"J":[[2,4,-0.15],[1,2,-0.5],[0,2,-0.5],[2,7,-0.15],[2,3,-0.5],[2,8,-0.15],[2,5,-0.15],[2,9,-0.15],[2,6,-0.15],[1,4,-0.15],[0,1,-0.5],[1,3,-0.5],[1,5,-0.15],[1,6,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.9995,"archived_pooled_distance":0.666833298418692},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.015163377817617174],[4,-0.026172350921438714],[1,-0.1879715969501723],[5,0.12742499073805486],[0,0.23649422738479092],[3,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208],[8,-0.04945461094650827],[9,0.24129749037350512],[10,-0.13164077137417152],[11,0.02868126024294232]],"J":[[2,4,-0.15],[1,2,-0.5],[2,5,-0.15],[2,8,-0.15],[0,2,-0.5],[2,9,-0.15],[2,6,-0.15],[2,10,-0.15],[2,7,-0.15],[2,11,-0.15],[3,4,-0.15],[1,4,-0.15],[1,3,-0.5],[1,5,-0.15],[0,1,-0.5],[1,6,-0.15],[1,7,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.995],[[1,1,1,1],0.005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":0.999,"archived_pooled_distance":0.6646666666666194},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[2,0.1973680290593639],[5,-0.40582265211235047],[1,0.4756223516367559]],"J":[[0,3,-0.5],[0,4,-0.15],[0,2,-0.5],[0,1,-0.5],[0,5,-0.15],[3,4,-0.15],[2,4,-0.15],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.794],[[1,1,1,1],0.2055],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.20599999999999996,"archived_pooled_distance":0.053036430982464314},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[4,-0.06112156024794768],[5,0.35859791991138246],[3,0.1973680290593639],[2,-0.40582265211235047],[6,0.4756223516367559],[1,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,4,-0.15],[0,5,-0.15],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.15],[0,6,-0.15],[4,5,-0.5],[3,5,-0.15],[2,5,-0.15],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.8715],[[-1,-1,-1,-1],0.1285]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.6005],[[-1,-1,-1,-1],0.3995]]}],"archived_memory":0.8705,"archived_pooled_distance":0.5087544244551533},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[5,0.1973680290593639],[6,-0.40582265211235047],[2,0.4756223516367559],[7,0.26113970199035297],[8,0.2860643052769538],[1,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,3,-0.5],[0,4,-0.15],[0,5,-0.15],[0,8,-0.15],[0,6,-0.15],[0,1,-0.5],[0,2,-0.5],[0,9,-0.15],[0,7,-0.15],[3,4,-0.15],[4,5,-0.5],[4,6,-0.5],[2,4,-0.15],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9985],[[-1,1,-1,-1],0.001],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.886],[[-1,-1,-1,-1],0.1135],[[1,1,-1,1],0.0005]]}],"archived_memory":0.9965,"archived_pooled_distance":0.3719969083710315},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.27395604855596334],[0,-0.06112156024794768],[2,0.35859791991138246],[4,0.1973680290593639],[5,-0.40582265211235047],[3,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.15],[1,8,-0.15],[1,5,-0.15],[1,9,-0.15],[1,6,-0.15],[1,10,-0.15],[1,7,-0.15],[1,11,-0.15],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.15],[2,5,-0.15],[2,6,-0.15],[2,7,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.986],[[-1,-1,-1,-1],0.014]]}],"archived_memory":0.9995,"archived_pooled_distance":0.3381476813436205},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[2,-0.4461789811977773],[4,-0.2796401272273886],[3,-0.3156281893013303],[1,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,2,-0.5],[0,4,-0.15],[0,3,-0.5],[0,5,-0.15],[0,1,-0.5],[2,4,-0.15],[3,4,-0.15],[1,4,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.3815],[[1,1,1,1],0.6185]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0045]]}],"archived_memory":0.38149999999999995,"archived_pooled_distance":0.12866666662387005},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[3,-0.32409409891496965],[2,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-0.5],[0,4,-0.15],[0,5,-0.15],[0,6,-0.15],[0,3,-0.5],[0,7,-0.15],[0,2,-0.5],[1,4,-0.15],[4,5,-0.5],[3,4,-0.15],[2,4,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00754962172776598},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[1,0.3898926931111859]],"J":[[0,3,-0.5],[0,4,-0.15],[0,5,-0.15],[0,8,-0.15],[0,2,-0.5],[0,9,-0.15],[0,6,-0.15],[0,1,-0.5],[0,7,-0.15],[3,4,-0.15],[4,5,-0.5],[2,4,-0.15],[4,6,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.994],[[1,-1,1,1],0.0015],[[-1,-1,-1,-1],0.0045]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.421],[[1,1,1,1],0.579]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9705],[[-1,-1,-1,-1],0.0295]]}],"archived_memory":0.4165,"archived_pooled_distance":0.16891698514702283},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[1,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,3,-0.5],[0,4,-0.15],[0,5,-0.15],[0,9,-0.15],[0,2,-0.5],[0,10,-0.15],[0,7,-0.15],[0,1,-0.5],[0,8,-0.15],[0,11,-0.15],[3,6,-0.15],[3,4,-0.15],[4,6,-0.5],[4,5,-0.5],[2,4,-0.15],[4,7,-0.5],[4,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.955],[[-1,-1,-1,-1],0.045]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.04500000000000002,"archived_pooled_distance":0.0151666666665692},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[1,0.47298845476958185],[5,-0.4169802027600674]],"J":[[3,4,-0.15],[0,4,-0.15],[2,4,-0.15],[4,5,-0.5],[1,4,-0.15],[0,3,-0.5],[0,2,-0.5],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9955],[[1,1,1,1],0.0045]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.988],[[1,1,1,1],0.012]]}],"archived_memory":0.9955,"archived_pooled_distance":0.6492319456744153},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[5,0.47298845476958185],[1,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[3,4,-0.15],[0,4,-0.15],[2,4,-0.15],[4,6,-0.5],[4,5,-0.5],[4,7,-0.5],[1,4,-0.15],[0,3,-0.5],[0,2,-0.5],[0,5,-0.15],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.2465],[[1,1,1,1],0.7535]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9755],[[-1,-1,-1,-1],0.0245]]}],"archived_memory":0.24600000000000005,"archived_pooled_distance":0.09049999607860403},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[0,0.2548499814761097],[3,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[2,4,-0.15],[1,2,-0.5],[0,2,-0.5],[2,7,-0.15],[2,3,-0.5],[2,8,-0.15],[2,5,-0.15],[2,9,-0.15],[2,6,-0.15],[1,4,-0.15],[0,1,-0.5],[1,3,-0.5],[1,5,-0.15],[1,6,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.999,"archived_pooled_distance":0.6664996443769267},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[5,0.2548499814761097],[0,0.47298845476958185],[3,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[2,4,-0.15],[1,2,-0.5],[2,5,-0.15],[2,8,-0.15],[0,2,-0.5],[2,9,-0.15],[2,6,-0.15],[2,10,-0.15],[2,7,-0.15],[2,11,-0.15],[3,4,-0.15],[1,4,-0.15],[1,3,-0.5],[1,5,-0.15],[0,1,-0.5],[1,6,-0.15],[1,7,-0.15]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9935],[[1,1,1,1],0.0065]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.994],[[1,1,1,1],0.006]]}],"archived_memory":0.9935,"archived_pooled_distance":0.662666666666663},{"id":"phase3a_scale0.5|N=6,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.5],[0,4,-0.25],[0,2,-0.5],[0,1,-0.5],[0,5,-0.25],[3,4,-0.25],[2,4,-0.25],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.949],[[-1,-1,-1,-1],0.051]]}],"archived_memory":1.0,"archived_pooled_distance":0.3503327973402861},{"id":"phase3a_scale0.5|N=8,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.25],[0,5,-0.25],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.25],[0,6,-0.25],[4,5,-0.5],[3,5,-0.25],[2,5,-0.25],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9975,"archived_pooled_distance":0.33249999960743937},{"id":"phase3a_scale0.5|N=10,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.5],[0,4,-0.25],[0,5,-0.25],[0,8,-0.25],[0,6,-0.25],[0,1,-0.5],[0,2,-0.5],[0,9,-0.25],[0,7,-0.25],[3,4,-0.25],[4,5,-0.5],[4,6,-0.5],[2,4,-0.25],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9905],[[-1,-1,-1,-1],0.0095]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.009499999999999977,"archived_pooled_distance":0.0031666666663791197},{"id":"phase3a_scale0.5|N=12,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.25],[1,8,-0.25],[1,5,-0.25],[1,9,-0.25],[1,6,-0.25],[1,10,-0.25],[1,7,-0.25],[1,11,-0.25],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.25],[2,5,-0.25],[2,6,-0.25],[2,7,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.994],[[1,1,1,1],0.006]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.994,"archived_pooled_distance":0.33133333333333315},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[3,-0.03056078012397384],[4,0.17929895995569123],[2,0.09868401452968195],[5,-0.20291132605617523],[1,0.23781117581837796]],"J":[[0,3,-0.5],[0,4,-0.25],[0,2,-0.5],[0,1,-0.5],[0,5,-0.25],[3,4,-0.25],[2,4,-0.25],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.988],[[-1,-1,-1,-1],0.012]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9355],[[-1,-1,-1,-1],0.0645]]}],"archived_memory":0.988,"archived_pooled_distance":0.3585193919131142},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[4,-0.03056078012397384],[5,0.17929895995569123],[3,0.09868401452968195],[2,-0.20291132605617523],[6,0.23781117581837796],[1,0.13056985099517648],[7,0.1430321526384769]],"J":[[0,4,-0.25],[0,5,-0.25],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.25],[0,6,-0.25],[4,5,-0.5],[3,5,-0.25],[2,5,-0.25],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[-1,-1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.33333332710692554},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.13697802427798167],[3,-0.03056078012397384],[4,0.17929895995569123],[5,0.09868401452968195],[6,-0.20291132605617523],[2,0.23781117581837796],[7,0.13056985099517648],[8,0.1430321526384769],[1,-0.18594318366222706],[9,-0.024807031052216433]],"J":[[0,3,-0.5],[0,4,-0.25],[0,5,-0.25],[0,8,-0.25],[0,6,-0.25],[0,1,-0.5],[0,2,-0.5],[0,9,-0.25],[0,7,-0.25],[3,4,-0.25],[4,5,-0.5],[4,6,-0.5],[2,4,-0.25],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.7535],[[1,1,1,1],0.2465]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.7535000000000001,"archived_pooled_distance":0.251333333330507},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.13697802427798167],[0,-0.03056078012397384],[2,0.17929895995569123],[4,0.09868401452968195],[5,-0.20291132605617523],[3,0.23781117581837796],[6,0.13056985099517648],[7,0.1430321526384769],[8,-0.18594318366222706],[9,-0.024807031052216433],[10,-0.06460098788370938],[11,0.2133824944243009]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.25],[1,8,-0.25],[1,5,-0.25],[1,9,-0.25],[1,6,-0.25],[1,10,-0.25],[1,7,-0.25],[1,11,-0.25],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.25],[2,5,-0.25],[2,6,-0.25],[2,7,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.1805],[[-1,-1,-1,-1],0.8195]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.8195,"archived_pooled_distance":0.27316666666666634},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[2,-0.22308949059888866],[4,-0.1398200636136943],[3,-0.15781409465066515],[1,-0.16204704945748483],[5,0.15604725332788683]],"J":[[0,2,-0.5],[0,4,-0.25],[0,3,-0.5],[0,5,-0.25],[0,1,-0.5],[2,4,-0.25],[3,4,-0.25],[1,4,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.33349999997866897},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[1,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[3,-0.16204704945748483],[2,0.15604725332788683],[6,0.2116724990135282],[7,-0.11171280110144688]],"J":[[0,1,-0.5],[0,4,-0.25],[0,5,-0.25],[0,6,-0.25],[0,3,-0.5],[0,7,-0.25],[0,2,-0.5],[1,4,-0.25],[4,5,-0.5],[3,4,-0.25],[2,4,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.002]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.6725],[[1,1,1,1],0.3275]]}],"archived_memory":0.998,"archived_pooled_distance":0.556833333331882},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[3,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[2,-0.16204704945748483],[6,0.15604725332788683],[7,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[1,0.19494634655559295]],"J":[[0,3,-0.5],[0,4,-0.25],[0,5,-0.25],[0,8,-0.25],[0,2,-0.5],[0,9,-0.25],[0,6,-0.25],[0,1,-0.5],[0,7,-0.25],[3,4,-0.25],[4,5,-0.5],[2,4,-0.25],[4,6,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.612],[[-1,-1,-1,-1],0.388]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.388,"archived_pooled_distance":0.1293333333332652},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[3,-0.22308949059888866],[4,-0.1398200636136943],[5,-0.15781409465066515],[2,-0.16204704945748483],[6,0.15604725332788683],[7,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[10,0.19494634655559295],[1,0.006485227614765943],[11,-0.12751769946560176]],"J":[[0,3,-0.5],[0,4,-0.25],[0,5,-0.25],[0,9,-0.25],[0,2,-0.5],[0,10,-0.25],[0,7,-0.25],[0,1,-0.5],[0,8,-0.25],[0,11,-0.25],[3,6,-0.25],[3,4,-0.25],[4,6,-0.5],[4,5,-0.5],[2,4,-0.25],[4,7,-0.5],[4,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9895],[[-1,-1,-1,-1],0.0105]]},{"label":"S_random","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]}],"archived_memory":0.010499999999999978,"archived_pooled_distance":0.0041666666666667716},{"id":"phase3a_scale0.5|N=6,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.015163377817617174],[3,-0.026172350921438714],[0,-0.1879715969501723],[2,0.12742499073805486],[1,0.23649422738479092],[5,-0.2084901013800337]],"J":[[3,4,-0.25],[0,4,-0.25],[2,4,-0.25],[4,5,-0.5],[1,4,-0.25],[0,3,-0.5],[0,2,-0.5],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6666620071874805},{"id":"phase3a_scale0.5|N=8,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.015163377817617174],[3,-0.026172350921438714],[0,-0.1879715969501723],[2,0.12742499073805486],[5,0.23649422738479092],[1,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208]],"J":[[3,4,-0.25],[0,4,-0.25],[2,4,-0.25],[4,6,-0.5],[4,5,-0.5],[4,7,-0.5],[1,4,-0.25],[0,3,-0.5],[0,2,-0.5],[0,5,-0.25],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9955],[[1,1,1,1],0.0045]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6649999997954981},{"id":"phase3a_scale0.5|N=10,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.015163377817617174],[4,-0.026172350921438714],[1,-0.1879715969501723],[0,0.12742499073805486],[3,0.23649422738479092],[5,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208],[8,-0.04945461094650827],[9,0.24129749037350512]],"J":[[2,4,-0.25],[1,2,-0.5],[0,2,-0.5],[2,7,-0.25],[2,3,-0.5],[2,8,-0.25],[2,5,-0.25],[2,9,-0.25],[2,6,-0.25],[1,4,-0.25],[0,1,-0.5],[1,3,-0.5],[1,5,-0.25],[1,6,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":1.0,"archived_pooled_distance":0.6663333333332541},{"id":"phase3a_scale0.5|N=12,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.015163377817617174],[4,-0.026172350921438714],[1,-0.1879715969501723],[5,0.12742499073805486],[0,0.23649422738479092],[3,-0.2084901013800337],[6,-0.09784590344324123],[7,0.14802634165164208],[8,-0.04945461094650827],[9,0.24129749037350512],[10,-0.13164077137417152],[11,0.02868126024294232]],"J":[[2,4,-0.25],[1,2,-0.5],[2,5,-0.25],[2,8,-0.25],[0,2,-0.5],[2,9,-0.25],[2,6,-0.25],[2,10,-0.25],[2,7,-0.25],[2,11,-0.25],[3,4,-0.25],[1,4,-0.25],[1,3,-0.5],[1,5,-0.25],[0,1,-0.5],[1,6,-0.25],[1,7,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9635],[[-1,-1,-1,-1],0.0365]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.34550000000000003},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[2,0.1973680290593639],[5,-0.40582265211235047],[1,0.4756223516367559]],"J":[[0,3,-0.5],[0,4,-0.25],[0,2,-0.5],[0,1,-0.5],[0,5,-0.25],[3,4,-0.25],[2,4,-0.25],[4,5,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.912],[[-1,-1,-1,-1],0.0835],[[1,-1,1,1],0.0045]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.0115],[[-1,-1,-1,-1],0.9885]]}],"archived_memory":0.9165,"archived_pooled_distance":0.589920740684224},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[4,-0.06112156024794768],[5,0.35859791991138246],[3,0.1973680290593639],[2,-0.40582265211235047],[6,0.4756223516367559],[1,0.26113970199035297],[7,0.2860643052769538]],"J":[[0,4,-0.25],[0,5,-0.25],[0,3,-0.5],[0,1,-0.5],[0,2,-0.5],[0,7,-0.25],[0,6,-0.25],[4,5,-0.5],[3,5,-0.25],[2,5,-0.25],[5,6,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.955],[[-1,-1,-1,-1],0.045]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.955,"archived_pooled_distance":0.681499957468709},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.27395604855596334],[3,-0.06112156024794768],[4,0.35859791991138246],[5,0.1973680290593639],[6,-0.40582265211235047],[2,0.4756223516367559],[7,0.26113970199035297],[8,0.2860643052769538],[1,-0.3718863673244541],[9,-0.049614062104432866]],"J":[[0,3,-0.5],[0,4,-0.25],[0,5,-0.25],[0,8,-0.25],[0,6,-0.25],[0,1,-0.5],[0,2,-0.5],[0,9,-0.25],[0,7,-0.25],[3,4,-0.25],[4,5,-0.5],[4,6,-0.5],[2,4,-0.25],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.994],[[-1,-1,-1,-1],0.006]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[-1,1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]}],"archived_memory":0.998,"archived_pooled_distance":0.33599999996842894},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.27395604855596334],[0,-0.06112156024794768],[2,0.35859791991138246],[4,0.1973680290593639],[5,-0.40582265211235047],[3,0.4756223516367559],[6,0.26113970199035297],[7,0.2860643052769538],[8,-0.3718863673244541],[9,-0.049614062104432866],[10,-0.12920197576741876],[11,0.4267649888486018]],"J":[[0,1,-0.5],[1,2,-0.5],[1,4,-0.25],[1,8,-0.25],[1,5,-0.25],[1,9,-0.25],[1,6,-0.25],[1,10,-0.25],[1,7,-0.25],[1,11,-0.25],[0,3,-0.5],[0,2,-0.5],[2,3,-0.5],[2,4,-0.25],[2,5,-0.25],[2,6,-0.25],[2,7,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.962],[[-1,-1,-1,-1],0.038]]}],"archived_memory":1.0,"archived_pooled_distance":0.34599999999943276},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[2,-0.4461789811977773],[4,-0.2796401272273886],[3,-0.3156281893013303],[1,-0.32409409891496965],[5,0.31209450665577365]],"J":[[0,2,-0.5],[0,4,-0.25],[0,3,-0.5],[0,5,-0.25],[0,1,-0.5],[2,4,-0.25],[3,4,-0.25],[1,4,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.832],[[1,1,1,1],0.168]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.832,"archived_pooled_distance":0.2773333333333019},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[1,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[3,-0.32409409891496965],[2,0.31209450665577365],[6,0.4233449980270564],[7,-0.22342560220289376]],"J":[[0,1,-0.5],[0,4,-0.25],[0,5,-0.25],[0,6,-0.25],[0,3,-0.5],[0,7,-0.25],[0,2,-0.5],[1,4,-0.25],[4,5,-0.5],[3,4,-0.25],[2,4,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.558],[[-1,-1,-1,-1],0.442]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.44199999999999995,"archived_pooled_distance":0.14733333333313553},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[1,0.3898926931111859]],"J":[[0,3,-0.5],[0,4,-0.25],[0,5,-0.25],[0,8,-0.25],[0,2,-0.5],[0,9,-0.25],[0,6,-0.25],[0,1,-0.5],[0,7,-0.25],[3,4,-0.25],[4,5,-0.5],[2,4,-0.25],[4,6,-0.5],[4,7,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.647],[[-1,-1,-1,-1],0.3525],[[1,-1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.217],[[-1,-1,-1,-1],0.782],[[1,-1,1,1],0.001]]}],"archived_memory":0.783,"archived_pooled_distance":0.378166666666653},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[4,-0.2796401272273886],[5,-0.3156281893013303],[2,-0.32409409891496965],[6,0.31209450665577365],[7,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[1,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,3,-0.5],[0,4,-0.25],[0,5,-0.25],[0,9,-0.25],[0,2,-0.5],[0,10,-0.25],[0,7,-0.25],[0,1,-0.5],[0,8,-0.25],[0,11,-0.25],[3,6,-0.25],[3,4,-0.25],[4,6,-0.5],[4,5,-0.5],[2,4,-0.25],[4,7,-0.5],[4,8,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.001499999999999973,"archived_pooled_distance":0.0008826450317303849},{"id":"phase3a_scale0.5|N=6,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[1,0.47298845476958185],[5,-0.4169802027600674]],"J":[[3,4,-0.25],[0,4,-0.25],[2,4,-0.25],[4,5,-0.5],[1,4,-0.25],[0,3,-0.5],[0,2,-0.5],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6662935611936377},{"id":"phase3a_scale0.5|N=8,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[3,-0.05234470184287743],[0,-0.3759431939003446],[2,0.2548499814761097],[5,0.47298845476958185],[1,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416]],"J":[[3,4,-0.25],[0,4,-0.25],[2,4,-0.25],[4,6,-0.5],[4,5,-0.5],[4,7,-0.5],[1,4,-0.25],[0,3,-0.5],[0,2,-0.5],[0,5,-0.25],[0,1,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.735],[[-1,-1,-1,-1],0.265]]},{"label":"S_random","marginal":[[[1,1,1,1],0.459],[[-1,-1,-1,-1],0.541]]}],"archived_memory":0.5409999999999999,"archived_pooled_distance":0.26866666666378725},{"id":"phase3a_scale0.5|N=10,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[0,0.2548499814761097],[3,0.47298845476958185],[5,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024]],"J":[[2,4,-0.25],[1,2,-0.5],[0,2,-0.5],[2,7,-0.25],[2,3,-0.5],[2,8,-0.25],[2,5,-0.25],[2,9,-0.25],[2,6,-0.25],[1,4,-0.25],[0,1,-0.5],[1,3,-0.5],[1,5,-0.25],[1,6,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[1,1,1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999999991917},{"id":"phase3a_scale0.5|N=12,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.5","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.030326755635234348],[4,-0.05234470184287743],[1,-0.3759431939003446],[5,0.2548499814761097],[0,0.47298845476958185],[3,-0.4169802027600674],[6,-0.19569180688648247],[7,0.29605268330328416],[8,-0.09890922189301654],[9,0.48259498074701024],[10,-0.26328154274834303],[11,0.05736252048588464]],"J":[[2,4,-0.25],[1,2,-0.5],[2,5,-0.25],[2,8,-0.25],[0,2,-0.5],[2,9,-0.25],[2,6,-0.25],[2,10,-0.25],[2,7,-0.25],[2,11,-0.25],[3,4,-0.25],[1,4,-0.25],[1,3,-0.5],[1,5,-0.25],[0,1,-0.5],[1,6,-0.25],[1,7,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9965],[[1,1,1,1],0.0035]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]}],"archived_memory":0.9985,"archived_pooled_distance":0.665},{"id":"phase3a_scale0.75|N=6,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,2,-0.75],[0,1,-0.75],[0,5,-0.15000000000000002],[3,4,-0.15000000000000002],[2,4,-0.15000000000000002],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9705],[[1,1,1,1],0.0295]]}],"archived_memory":0.9995,"archived_pooled_distance":0.656827173206258},{"id":"phase3a_scale0.75|N=8,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.15000000000000002],[0,6,-0.15000000000000002],[4,5,-0.75],[3,5,-0.15000000000000002],[2,5,-0.15000000000000002],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.995],[[1,1,1,1],0.005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.993],[[-1,-1,-1,-1],0.007]]}],"archived_memory":0.995,"archived_pooled_distance":0.33399772734480115},{"id":"phase3a_scale0.75|N=10,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,8,-0.15000000000000002],[0,6,-0.15000000000000002],[0,1,-0.75],[0,2,-0.75],[0,9,-0.15000000000000002],[0,7,-0.15000000000000002],[3,4,-0.15000000000000002],[4,5,-0.75],[4,6,-0.75],[2,4,-0.15000000000000002],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.888],[[1,1,1,1],0.112]]}],"archived_memory":0.888,"archived_pooled_distance":0.29649997011984136},{"id":"phase3a_scale0.75|N=12,W=0.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.15000000000000002],[1,8,-0.15000000000000002],[1,5,-0.15000000000000002],[1,9,-0.15000000000000002],[1,6,-0.15000000000000002],[1,10,-0.15000000000000002],[1,7,-0.15000000000000002],[1,11,-0.15000000000000002],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.15000000000000002],[2,5,-0.15000000000000002],[2,6,-0.15000000000000002],[2,7,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.33366666666150135},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[3,-0.04584117018596076],[4,0.26894843993353684],[2,0.14802602179452293],[5,-0.30436698908426285],[1,0.35671676372756694]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,2,-0.75],[0,1,-0.75],[0,5,-0.15000000000000002],[3,4,-0.15000000000000002],[2,4,-0.15000000000000002],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9765],[[-1,-1,-1,-1],0.0235]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9865],[[1,1,1,1],0.0135]]}],"archived_memory":0.9765,"archived_pooled_distance":0.04729650210121522},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[4,-0.04584117018596076],[5,0.26894843993353684],[3,0.14802602179452293],[2,-0.30436698908426285],[6,0.35671676372756694],[1,0.19585477649276473],[7,0.21454822895771536]],"J":[[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.15000000000000002],[0,6,-0.15000000000000002],[4,5,-0.75],[3,5,-0.15000000000000002],[2,5,-0.15000000000000002],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.992],[[-1,-1,-1,-1],0.008]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.913],[[-1,-1,-1,-1],0.087]]}],"archived_memory":0.991,"archived_pooled_distance":0.3645885919256804},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[3,-0.04584117018596076],[4,0.26894843993353684],[5,0.14802602179452293],[6,-0.30436698908426285],[2,0.35671676372756694],[7,0.19585477649276473],[8,0.21454822895771536],[1,-0.2789147754933406],[9,-0.03721054657832465]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,8,-0.15000000000000002],[0,6,-0.15000000000000002],[0,1,-0.75],[0,2,-0.75],[0,9,-0.15000000000000002],[0,7,-0.15000000000000002],[3,4,-0.15000000000000002],[4,5,-0.75],[4,6,-0.75],[2,4,-0.15000000000000002],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.9985,"archived_pooled_distance":0.3334990795189582},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.2054670364169725],[0,-0.04584117018596076],[2,0.26894843993353684],[4,0.14802602179452293],[5,-0.30436698908426285],[3,0.35671676372756694],[6,0.19585477649276473],[7,0.21454822895771536],[8,-0.2789147754933406],[9,-0.03721054657832465],[10,-0.09690148182556407],[11,0.32007374163645136]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.15000000000000002],[1,8,-0.15000000000000002],[1,5,-0.15000000000000002],[1,9,-0.15000000000000002],[1,6,-0.15000000000000002],[1,10,-0.15000000000000002],[1,7,-0.15000000000000002],[1,11,-0.15000000000000002],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.15000000000000002],[2,5,-0.15000000000000002],[2,6,-0.15000000000000002],[2,7,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.984],[[-1,-1,-1,-1],0.016]]}],"archived_memory":0.9995,"archived_pooled_distance":0.33883289956091467},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[2,-0.33463423589833297],[4,-0.20973009542054147],[3,-0.23672114197599772],[1,-0.24307057418622724],[5,0.23407087999183024]],"J":[[0,2,-0.75],[0,4,-0.15000000000000002],[0,3,-0.75],[0,5,-0.15000000000000002],[0,1,-0.75],[2,4,-0.15000000000000002],[3,4,-0.15000000000000002],[1,4,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9815],[[1,1,1,1],0.0185]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9485],[[-1,-1,-1,-1],0.0515]]}],"archived_memory":0.9815,"archived_pooled_distance":0.34433333221688844},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[1,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[3,-0.24307057418622724],[2,0.23407087999183024],[6,0.3175087485202923],[7,-0.16756920165217032]],"J":[[0,1,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,6,-0.15000000000000002],[0,3,-0.75],[0,7,-0.15000000000000002],[0,2,-0.75],[1,4,-0.15000000000000002],[4,5,-0.75],[3,4,-0.15000000000000002],[2,4,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.6725],[[1,1,1,1],0.3275]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9785],[[-1,-1,-1,-1],0.0215]]}],"archived_memory":0.672,"archived_pooled_distance":0.23149998685499912},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[3,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[2,-0.24307057418622724],[6,0.23407087999183024],[7,0.3175087485202923],[8,-0.16756920165217032],[9,0.23981592119475156],[1,0.29241951983338943]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,8,-0.15000000000000002],[0,2,-0.75],[0,9,-0.15000000000000002],[0,6,-0.15000000000000002],[0,1,-0.75],[0,7,-0.15000000000000002],[3,4,-0.15000000000000002],[4,5,-0.75],[2,4,-0.15000000000000002],[4,6,-0.75],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.8695],[[-1,-1,-1,-1],0.1305]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.13049999999999998,"archived_pooled_distance":0.04366666317121903},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[3,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[2,-0.24307057418622724],[6,0.23407087999183024],[7,0.3175087485202923],[8,-0.16756920165217032],[9,0.23981592119475156],[10,0.29241951983338943],[1,0.009727841422148914],[11,-0.19127654919840265]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,9,-0.15000000000000002],[0,2,-0.75],[0,10,-0.15000000000000002],[0,7,-0.15000000000000002],[0,1,-0.75],[0,8,-0.15000000000000002],[0,11,-0.15000000000000002],[3,6,-0.15000000000000002],[3,4,-0.15000000000000002],[4,6,-0.75],[4,5,-0.75],[2,4,-0.15000000000000002],[4,7,-0.75],[4,8,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.5855],[[1,1,1,1],0.4145]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.5855,"archived_pooled_distance":0.19516666666588994},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.02274506672642576],[3,-0.03925852638215807],[0,-0.28195739542525844],[2,0.19113748610708228],[1,0.35474134107718636],[5,-0.31273515207005054]],"J":[[3,4,-0.15000000000000002],[0,4,-0.15000000000000002],[2,4,-0.15000000000000002],[4,5,-0.75],[1,4,-0.15000000000000002],[0,3,-0.75],[0,2,-0.75],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9985],[[1,1,1,1],0.0015]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":0.9975,"archived_pooled_distance":0.6619242790381593},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.02274506672642576],[3,-0.03925852638215807],[0,-0.28195739542525844],[2,0.19113748610708228],[5,0.35474134107718636],[1,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312]],"J":[[3,4,-0.15000000000000002],[0,4,-0.15000000000000002],[2,4,-0.15000000000000002],[4,6,-0.75],[4,5,-0.75],[4,7,-0.75],[1,4,-0.15000000000000002],[0,3,-0.75],[0,2,-0.75],[0,5,-0.15000000000000002],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.2815],[[-1,-1,-1,-1],0.7185]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.616],[[1,1,1,1],0.384]]}],"archived_memory":0.7185,"archived_pooled_distance":0.4448333001866748},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.02274506672642576],[4,-0.03925852638215807],[1,-0.28195739542525844],[0,0.19113748610708228],[3,0.35474134107718636],[5,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312],[8,-0.0741819164197624],[9,0.3619462355602577]],"J":[[2,4,-0.15000000000000002],[1,2,-0.75],[0,2,-0.75],[2,7,-0.15000000000000002],[2,3,-0.75],[2,8,-0.15000000000000002],[2,5,-0.15000000000000002],[2,9,-0.15000000000000002],[2,6,-0.15000000000000002],[1,4,-0.15000000000000002],[0,1,-0.75],[1,3,-0.75],[1,5,-0.15000000000000002],[1,6,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664998885409581},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.02274506672642576],[4,-0.03925852638215807],[1,-0.28195739542525844],[5,0.19113748610708228],[0,0.35474134107718636],[3,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312],[8,-0.0741819164197624],[9,0.3619462355602577],[10,-0.19746115706125728],[11,0.04302189036441348]],"J":[[2,4,-0.15000000000000002],[1,2,-0.75],[2,5,-0.15000000000000002],[2,8,-0.15000000000000002],[0,2,-0.75],[2,9,-0.15000000000000002],[2,6,-0.15000000000000002],[2,10,-0.15000000000000002],[2,7,-0.15000000000000002],[2,11,-0.15000000000000002],[3,4,-0.15000000000000002],[1,4,-0.15000000000000002],[1,3,-0.75],[1,5,-0.15000000000000002],[0,1,-0.75],[1,6,-0.15000000000000002],[1,7,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999999999868},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.410934072833945],[3,-0.09168234037192152],[4,0.5378968798670737],[2,0.29605204358904585],[5,-0.6087339781685257],[1,0.7134335274551339]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,2,-0.75],[0,1,-0.75],[0,5,-0.15000000000000002],[3,4,-0.15000000000000002],[2,4,-0.15000000000000002],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.9775],[[1,1,1,1],0.0225]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.022499999999999982,"archived_pooled_distance":0.007473075530319781},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.410934072833945],[4,-0.09168234037192152],[5,0.5378968798670737],[3,0.29605204358904585],[2,-0.6087339781685257],[6,0.7134335274551339],[1,0.39170955298552945],[7,0.4290964579154307]],"J":[[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.15000000000000002],[0,6,-0.15000000000000002],[4,5,-0.75],[3,5,-0.15000000000000002],[2,5,-0.15000000000000002],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.8965],[[1,1,1,1],0.1035]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]}],"archived_memory":0.10350000000000001,"archived_pooled_distance":0.9620129129028836},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.410934072833945],[3,-0.09168234037192152],[4,0.5378968798670737],[5,0.29605204358904585],[6,-0.6087339781685257],[2,0.7134335274551339],[7,0.39170955298552945],[8,0.4290964579154307],[1,-0.5578295509866812],[9,-0.0744210931566493]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,8,-0.15000000000000002],[0,6,-0.15000000000000002],[0,1,-0.75],[0,2,-0.75],[0,9,-0.15000000000000002],[0,7,-0.15000000000000002],[3,4,-0.15000000000000002],[4,5,-0.75],[4,6,-0.75],[2,4,-0.15000000000000002],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.757],[[-1,-1,-1,-1],0.2415],[[1,1,-1,1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.2165],[[1,1,1,1],0.7825],[[1,1,-1,1],0.0005],[[-1,1,-1,-1],0.0005]]}],"archived_memory":0.7835,"archived_pooled_distance":0.4861384293963814},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=42,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.410934072833945],[0,-0.09168234037192152],[2,0.5378968798670737],[4,0.29605204358904585],[5,-0.6087339781685257],[3,0.7134335274551339],[6,0.39170955298552945],[7,0.4290964579154307],[8,-0.5578295509866812],[9,-0.0744210931566493],[10,-0.19380296365112815],[11,0.6401474832729027]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.15000000000000002],[1,8,-0.15000000000000002],[1,5,-0.15000000000000002],[1,9,-0.15000000000000002],[1,6,-0.15000000000000002],[1,10,-0.15000000000000002],[1,7,-0.15000000000000002],[1,11,-0.15000000000000002],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.15000000000000002],[2,5,-0.15000000000000002],[2,6,-0.15000000000000002],[2,7,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.108],[[1,1,1,1],0.892]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.091],[[1,1,1,1],0.909]]}],"archived_memory":0.909,"archived_pooled_distance":0.36451956317220846},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[2,-0.6692684717966659],[4,-0.41946019084108294],[3,-0.47344228395199545],[1,-0.4861411483724545],[5,0.4681417599836605]],"J":[[0,2,-0.75],[0,4,-0.15000000000000002],[0,3,-0.75],[0,5,-0.15000000000000002],[0,1,-0.75],[2,4,-0.15000000000000002],[3,4,-0.15000000000000002],[1,4,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.954],[[-1,-1,-1,-1],0.046]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.04600000000000002,"archived_pooled_distance":0.015666666666603865},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[1,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[3,-0.4861411483724545],[2,0.4681417599836605],[6,0.6350174970405846],[7,-0.33513840330434064]],"J":[[0,1,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,6,-0.15000000000000002],[0,3,-0.75],[0,7,-0.15000000000000002],[0,2,-0.75],[1,4,-0.15000000000000002],[4,5,-0.75],[3,4,-0.15000000000000002],[2,4,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.001788490864562986},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[3,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[2,-0.4861411483724545],[6,0.4681417599836605],[7,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[1,0.5848390396667789]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,8,-0.15000000000000002],[0,2,-0.75],[0,9,-0.15000000000000002],[0,6,-0.15000000000000002],[0,1,-0.75],[0,7,-0.15000000000000002],[3,4,-0.15000000000000002],[4,5,-0.75],[2,4,-0.15000000000000002],[4,6,-0.75],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.8445],[[1,1,1,1],0.1555]]},{"label":"S_random","marginal":[[[1,1,1,1],0.99],[[-1,-1,-1,-1],0.0095],[[1,-1,1,1],0.0005]]}],"archived_memory":0.8440000000000001,"archived_pooled_distance":0.2848333329579158},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=123,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[3,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[2,-0.4861411483724545],[6,0.4681417599836605],[7,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[10,0.5848390396667789],[1,0.019455682844297828],[11,-0.3825530983968053]],"J":[[0,3,-0.75],[0,4,-0.15000000000000002],[0,5,-0.15000000000000002],[0,9,-0.15000000000000002],[0,2,-0.75],[0,10,-0.15000000000000002],[0,7,-0.15000000000000002],[0,1,-0.75],[0,8,-0.15000000000000002],[0,11,-0.15000000000000002],[3,6,-0.15000000000000002],[3,4,-0.15000000000000002],[4,6,-0.75],[4,5,-0.75],[2,4,-0.15000000000000002],[4,7,-0.75],[4,8,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":2.6250671202758332e-05},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.04549013345285152],[3,-0.07851705276431614],[0,-0.5639147908505169],[2,0.38227497221416457],[1,0.7094826821543727],[5,-0.6254703041401011]],"J":[[3,4,-0.15000000000000002],[0,4,-0.15000000000000002],[2,4,-0.15000000000000002],[4,5,-0.75],[1,4,-0.15000000000000002],[0,3,-0.75],[0,2,-0.75],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.989],[[1,1,1,1],0.011]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9655],[[1,1,1,1],0.0345]]}],"archived_memory":0.988,"archived_pooled_distance":0.5554469526779451},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.04549013345285152],[3,-0.07851705276431614],[0,-0.5639147908505169],[2,0.38227497221416457],[5,0.7094826821543727],[1,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624]],"J":[[3,4,-0.15000000000000002],[0,4,-0.15000000000000002],[2,4,-0.15000000000000002],[4,6,-0.75],[4,5,-0.75],[4,7,-0.75],[1,4,-0.15000000000000002],[0,3,-0.75],[0,2,-0.75],[0,5,-0.15000000000000002],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9415],[[-1,-1,-1,-1],0.058],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.5665],[[1,1,1,1],0.4335]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9735],[[-1,-1,-1,-1],0.0265]]}],"archived_memory":0.54,"archived_pooled_distance":0.21699999994459548},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.04549013345285152],[4,-0.07851705276431614],[1,-0.5639147908505169],[0,0.38227497221416457],[3,0.7094826821543727],[5,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624],[8,-0.1483638328395248],[9,0.7238924711205154]],"J":[[2,4,-0.15000000000000002],[1,2,-0.75],[0,2,-0.75],[2,7,-0.15000000000000002],[2,3,-0.75],[2,8,-0.15000000000000002],[2,5,-0.15000000000000002],[2,9,-0.15000000000000002],[2,6,-0.15000000000000002],[1,4,-0.15000000000000002],[0,1,-0.75],[1,3,-0.75],[1,5,-0.15000000000000002],[1,6,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":0.999,"archived_pooled_distance":0.6668297075096901},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=456,coupling_lambda=0.2","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.2},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.04549013345285152],[4,-0.07851705276431614],[1,-0.5639147908505169],[5,0.38227497221416457],[0,0.7094826821543727],[3,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624],[8,-0.1483638328395248],[9,0.7238924711205154],[10,-0.39492231412251455],[11,0.08604378072882696]],"J":[[2,4,-0.15000000000000002],[1,2,-0.75],[2,5,-0.15000000000000002],[2,8,-0.15000000000000002],[0,2,-0.75],[2,9,-0.15000000000000002],[2,6,-0.15000000000000002],[2,10,-0.15000000000000002],[2,7,-0.15000000000000002],[2,11,-0.15000000000000002],[3,4,-0.15000000000000002],[1,4,-0.15000000000000002],[1,3,-0.75],[1,5,-0.15000000000000002],[0,1,-0.75],[1,6,-0.15000000000000002],[1,7,-0.15000000000000002]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9785],[[1,1,1,1],0.0215]]},{"label":"S_random","marginal":[[[1,1,1,1],0.042],[[-1,-1,-1,-1],0.958]]}],"archived_memory":0.9765,"archived_pooled_distance":0.6461666666666663},{"id":"phase3a_scale0.75|N=6,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,2,-0.75],[0,1,-0.75],[0,5,-0.22499999999999998],[3,4,-0.22499999999999998],[2,4,-0.22499999999999998],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.723],[[-1,-1,-1,-1],0.277]]}],"archived_memory":0.9995,"archived_pooled_distance":0.4258310606713059},{"id":"phase3a_scale0.75|N=8,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.22499999999999998],[0,6,-0.22499999999999998],[4,5,-0.75],[3,5,-0.22499999999999998],[2,5,-0.22499999999999998],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9755],[[1,1,1,1],0.0245]]},{"label":"S_random","marginal":[[[1,1,1,1],0.487],[[-1,-1,-1,-1],0.513]]}],"archived_memory":0.9755,"archived_pooled_distance":0.4961666632405006},{"id":"phase3a_scale0.75|N=10,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,8,-0.22499999999999998],[0,6,-0.22499999999999998],[0,1,-0.75],[0,2,-0.75],[0,9,-0.22499999999999998],[0,7,-0.22499999999999998],[3,4,-0.22499999999999998],[4,5,-0.75],[4,6,-0.75],[2,4,-0.22499999999999998],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.356],[[1,1,1,1],0.644]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.356,"archived_pooled_distance":0.11899999999483488},{"id":"phase3a_scale0.75|N=12,W=0.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.22499999999999998],[1,8,-0.22499999999999998],[1,5,-0.22499999999999998],[1,9,-0.22499999999999998],[1,6,-0.22499999999999998],[1,10,-0.22499999999999998],[1,7,-0.22499999999999998],[1,11,-0.22499999999999998],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.22499999999999998],[2,5,-0.22499999999999998],[2,6,-0.22499999999999998],[2,7,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.999,"archived_pooled_distance":0.333},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[3,-0.04584117018596076],[4,0.26894843993353684],[2,0.14802602179452293],[5,-0.30436698908426285],[1,0.35671676372756694]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,2,-0.75],[0,1,-0.75],[0,5,-0.22499999999999998],[3,4,-0.22499999999999998],[2,4,-0.22499999999999998],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.959],[[-1,-1,-1,-1],0.041]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.845],[[1,1,1,1],0.155]]}],"archived_memory":0.959,"archived_pooled_distance":0.5965453911397112},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[4,-0.04584117018596076],[5,0.26894843993353684],[3,0.14802602179452293],[2,-0.30436698908426285],[6,0.35671676372756694],[1,0.19585477649276473],[7,0.21454822895771536]],"J":[[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.22499999999999998],[0,6,-0.22499999999999998],[4,5,-0.75],[3,5,-0.22499999999999998],[2,5,-0.22499999999999998],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]}],"archived_memory":0.999,"archived_pooled_distance":0.334666548954058},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[3,-0.04584117018596076],[4,0.26894843993353684],[5,0.14802602179452293],[6,-0.30436698908426285],[2,0.35671676372756694],[7,0.19585477649276473],[8,0.21454822895771536],[1,-0.2789147754933406],[9,-0.03721054657832465]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,8,-0.22499999999999998],[0,6,-0.22499999999999998],[0,1,-0.75],[0,2,-0.75],[0,9,-0.22499999999999998],[0,7,-0.22499999999999998],[3,4,-0.22499999999999998],[4,5,-0.75],[4,6,-0.75],[2,4,-0.22499999999999998],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.99],[[-1,-1,-1,-1],0.01]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.995],[[1,1,1,1],0.005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.995,"archived_pooled_distance":0.3349999998408433},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.2054670364169725],[0,-0.04584117018596076],[2,0.26894843993353684],[4,0.14802602179452293],[5,-0.30436698908426285],[3,0.35671676372756694],[6,0.19585477649276473],[7,0.21454822895771536],[8,-0.2789147754933406],[9,-0.03721054657832465],[10,-0.09690148182556407],[11,0.32007374163645136]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.22499999999999998],[1,8,-0.22499999999999998],[1,5,-0.22499999999999998],[1,9,-0.22499999999999998],[1,6,-0.22499999999999998],[1,10,-0.22499999999999998],[1,7,-0.22499999999999998],[1,11,-0.22499999999999998],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.22499999999999998],[2,5,-0.22499999999999998],[2,6,-0.22499999999999998],[2,7,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.996],[[1,1,1,1],0.004]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.996,"archived_pooled_distance":0.33216666666568084},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[2,-0.33463423589833297],[4,-0.20973009542054147],[3,-0.23672114197599772],[1,-0.24307057418622724],[5,0.23407087999183024]],"J":[[0,2,-0.75],[0,4,-0.22499999999999998],[0,3,-0.75],[0,5,-0.22499999999999998],[0,1,-0.75],[2,4,-0.22499999999999998],[3,4,-0.22499999999999998],[1,4,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.989],[[-1,-1,-1,-1],0.011]]}],"archived_memory":0.9995,"archived_pooled_distance":0.33683333332836285},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[1,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[3,-0.24307057418622724],[2,0.23407087999183024],[6,0.3175087485202923],[7,-0.16756920165217032]],"J":[[0,1,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,6,-0.22499999999999998],[0,3,-0.75],[0,7,-0.22499999999999998],[0,2,-0.75],[1,4,-0.22499999999999998],[4,5,-0.75],[3,4,-0.22499999999999998],[2,4,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.7045],[[-1,-1,-1,-1],0.2955]]}],"archived_memory":0.999,"archived_pooled_distance":0.43149999999328936},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[3,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[2,-0.24307057418622724],[6,0.23407087999183024],[7,0.3175087485202923],[8,-0.16756920165217032],[9,0.23981592119475156],[1,0.29241951983338943]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,8,-0.22499999999999998],[0,2,-0.75],[0,9,-0.22499999999999998],[0,6,-0.22499999999999998],[0,1,-0.75],[0,7,-0.22499999999999998],[3,4,-0.22499999999999998],[4,5,-0.75],[2,4,-0.22499999999999998],[4,6,-0.75],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.808],[[1,1,1,1],0.192]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9585],[[1,1,1,1],0.0415]]}],"archived_memory":0.9585,"archived_pooled_distance":0.5888333333327291},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[3,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[2,-0.24307057418622724],[6,0.23407087999183024],[7,0.3175087485202923],[8,-0.16756920165217032],[9,0.23981592119475156],[10,0.29241951983338943],[1,0.009727841422148914],[11,-0.19127654919840265]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,9,-0.22499999999999998],[0,2,-0.75],[0,10,-0.22499999999999998],[0,7,-0.22499999999999998],[0,1,-0.75],[0,8,-0.22499999999999998],[0,11,-0.22499999999999998],[3,6,-0.22499999999999998],[3,4,-0.22499999999999998],[4,6,-0.75],[4,5,-0.75],[2,4,-0.22499999999999998],[4,7,-0.75],[4,8,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]}],"archived_memory":0.002000000000000001,"archived_pooled_distance":0.0006666666666665141},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.02274506672642576],[3,-0.03925852638215807],[0,-0.28195739542525844],[2,0.19113748610708228],[1,0.35474134107718636],[5,-0.31273515207005054]],"J":[[3,4,-0.22499999999999998],[0,4,-0.22499999999999998],[2,4,-0.22499999999999998],[4,5,-0.75],[1,4,-0.22499999999999998],[0,3,-0.75],[0,2,-0.75],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6666084284228055},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.02274506672642576],[3,-0.03925852638215807],[0,-0.28195739542525844],[2,0.19113748610708228],[5,0.35474134107718636],[1,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312]],"J":[[3,4,-0.22499999999999998],[0,4,-0.22499999999999998],[2,4,-0.22499999999999998],[4,6,-0.75],[4,5,-0.75],[4,7,-0.75],[1,4,-0.22499999999999998],[0,3,-0.75],[0,2,-0.75],[0,5,-0.22499999999999998],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.651],[[1,1,1,1],0.349]]},{"label":"S_random","marginal":[[[1,1,1,1],0.1385],[[-1,-1,-1,-1],0.8615]]}],"archived_memory":0.8614999999999999,"archived_pooled_distance":0.5041666665190924},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.02274506672642576],[4,-0.03925852638215807],[1,-0.28195739542525844],[0,0.19113748610708228],[3,0.35474134107718636],[5,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312],[8,-0.0741819164197624],[9,0.3619462355602577]],"J":[[2,4,-0.22499999999999998],[1,2,-0.75],[0,2,-0.75],[2,7,-0.22499999999999998],[2,3,-0.75],[2,8,-0.22499999999999998],[2,5,-0.22499999999999998],[2,9,-0.22499999999999998],[2,6,-0.22499999999999998],[1,4,-0.22499999999999998],[0,1,-0.75],[1,3,-0.75],[1,5,-0.22499999999999998],[1,6,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6668333333268093},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.02274506672642576],[4,-0.03925852638215807],[1,-0.28195739542525844],[5,0.19113748610708228],[0,0.35474134107718636],[3,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312],[8,-0.0741819164197624],[9,0.3619462355602577],[10,-0.19746115706125728],[11,0.04302189036441348]],"J":[[2,4,-0.22499999999999998],[1,2,-0.75],[2,5,-0.22499999999999998],[2,8,-0.22499999999999998],[0,2,-0.75],[2,9,-0.22499999999999998],[2,6,-0.22499999999999998],[2,10,-0.22499999999999998],[2,7,-0.22499999999999998],[2,11,-0.22499999999999998],[3,4,-0.22499999999999998],[1,4,-0.22499999999999998],[1,3,-0.75],[1,5,-0.22499999999999998],[0,1,-0.75],[1,6,-0.22499999999999998],[1,7,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6666666666666667},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.410934072833945],[3,-0.09168234037192152],[4,0.5378968798670737],[2,0.29605204358904585],[5,-0.6087339781685257],[1,0.7134335274551339]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,2,-0.75],[0,1,-0.75],[0,5,-0.22499999999999998],[3,4,-0.22499999999999998],[2,4,-0.22499999999999998],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.9645],[[1,1,1,1],0.0355]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":0.03549999999999999,"archived_pooled_distance":0.010127958273678635},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.410934072833945],[4,-0.09168234037192152],[5,0.5378968798670737],[3,0.29605204358904585],[2,-0.6087339781685257],[6,0.7134335274551339],[1,0.39170955298552945],[7,0.4290964579154307]],"J":[[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.22499999999999998],[0,6,-0.22499999999999998],[4,5,-0.75],[3,5,-0.22499999999999998],[2,5,-0.22499999999999998],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.1345],[[1,1,1,1],0.8655]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9365],[[1,1,1,1],0.0615],[[-1,-1,1,-1],0.002]]}],"archived_memory":0.8654999999999999,"archived_pooled_distance":0.6909824960520902},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.410934072833945],[3,-0.09168234037192152],[4,0.5378968798670737],[5,0.29605204358904585],[6,-0.6087339781685257],[2,0.7134335274551339],[7,0.39170955298552945],[8,0.4290964579154307],[1,-0.5578295509866812],[9,-0.0744210931566493]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,8,-0.22499999999999998],[0,6,-0.22499999999999998],[0,1,-0.75],[0,2,-0.75],[0,9,-0.22499999999999998],[0,7,-0.22499999999999998],[3,4,-0.22499999999999998],[4,5,-0.75],[4,6,-0.75],[2,4,-0.22499999999999998],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.0055],[[1,1,1,1],0.9945]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.0005],[[-1,1,-1,-1],0.0005]]}],"archived_memory":0.9945,"archived_pooled_distance":0.6683333282386299},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=42,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.410934072833945],[0,-0.09168234037192152],[2,0.5378968798670737],[4,0.29605204358904585],[5,-0.6087339781685257],[3,0.7134335274551339],[6,0.39170955298552945],[7,0.4290964579154307],[8,-0.5578295509866812],[9,-0.0744210931566493],[10,-0.19380296365112815],[11,0.6401474832729027]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.22499999999999998],[1,8,-0.22499999999999998],[1,5,-0.22499999999999998],[1,9,-0.22499999999999998],[1,6,-0.22499999999999998],[1,10,-0.22499999999999998],[1,7,-0.22499999999999998],[1,11,-0.22499999999999998],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.22499999999999998],[2,5,-0.22499999999999998],[2,6,-0.22499999999999998],[2,7,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.995],[[-1,-1,-1,-1],0.005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9665],[[-1,-1,-1,-1],0.0335]]}],"archived_memory":0.995,"archived_pooled_distance":0.3461665838773948},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[2,-0.6692684717966659],[4,-0.41946019084108294],[3,-0.47344228395199545],[1,-0.4861411483724545],[5,0.4681417599836605]],"J":[[0,2,-0.75],[0,4,-0.22499999999999998],[0,3,-0.75],[0,5,-0.22499999999999998],[0,1,-0.75],[2,4,-0.22499999999999998],[3,4,-0.22499999999999998],[1,4,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.762],[[-1,-1,-1,-1],0.238]]},{"label":"S_random","marginal":[[[1,1,1,1],0.99],[[-1,-1,-1,-1],0.01]]}],"archived_memory":0.238,"archived_pooled_distance":0.08266666666666642},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[1,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[3,-0.4861411483724545],[2,0.4681417599836605],[6,0.6350174970405846],[7,-0.33513840330434064]],"J":[[0,1,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,6,-0.22499999999999998],[0,3,-0.75],[0,7,-0.22499999999999998],[0,2,-0.75],[1,4,-0.22499999999999998],[4,5,-0.75],[3,4,-0.22499999999999998],[2,4,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.0006629108843526548},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[3,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[2,-0.4861411483724545],[6,0.4681417599836605],[7,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[1,0.5848390396667789]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,8,-0.22499999999999998],[0,2,-0.75],[0,9,-0.22499999999999998],[0,6,-0.22499999999999998],[0,1,-0.75],[0,7,-0.22499999999999998],[3,4,-0.22499999999999998],[4,5,-0.75],[2,4,-0.22499999999999998],[4,6,-0.75],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9925],[[-1,-1,-1,-1],0.0065],[[1,-1,1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.3755],[[-1,-1,-1,-1],0.6235],[[1,-1,1,1],0.001]]}],"archived_memory":0.6245,"archived_pooled_distance":0.2099999999999349},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=123,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[3,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[2,-0.4861411483724545],[6,0.4681417599836605],[7,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[10,0.5848390396667789],[1,0.019455682844297828],[11,-0.3825530983968053]],"J":[[0,3,-0.75],[0,4,-0.22499999999999998],[0,5,-0.22499999999999998],[0,9,-0.22499999999999998],[0,2,-0.75],[0,10,-0.22499999999999998],[0,7,-0.22499999999999998],[0,1,-0.75],[0,8,-0.22499999999999998],[0,11,-0.22499999999999998],[3,6,-0.22499999999999998],[3,4,-0.22499999999999998],[4,6,-0.75],[4,5,-0.75],[2,4,-0.22499999999999998],[4,7,-0.75],[4,8,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.899],[[-1,-1,-1,-1],0.101]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.10099999999999999,"archived_pooled_distance":0.03366666666666655},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.04549013345285152],[3,-0.07851705276431614],[0,-0.5639147908505169],[2,0.38227497221416457],[1,0.7094826821543727],[5,-0.6254703041401011]],"J":[[3,4,-0.22499999999999998],[0,4,-0.22499999999999998],[2,4,-0.22499999999999998],[4,5,-0.75],[1,4,-0.22499999999999998],[0,3,-0.75],[0,2,-0.75],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9875],[[1,1,1,1],0.0125]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.992],[[1,1,1,1],0.008]]}],"archived_memory":0.9905,"archived_pooled_distance":0.6588744098212748},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.04549013345285152],[3,-0.07851705276431614],[0,-0.5639147908505169],[2,0.38227497221416457],[5,0.7094826821543727],[1,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624]],"J":[[3,4,-0.22499999999999998],[0,4,-0.22499999999999998],[2,4,-0.22499999999999998],[4,6,-0.75],[4,5,-0.75],[4,7,-0.75],[1,4,-0.22499999999999998],[0,3,-0.75],[0,2,-0.75],[0,5,-0.22499999999999998],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.365],[[1,1,1,1],0.635]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.2725],[[1,1,1,1],0.7275]]}],"archived_memory":0.36450000000000005,"archived_pooled_distance":0.21266666666641992},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.04549013345285152],[4,-0.07851705276431614],[1,-0.5639147908505169],[0,0.38227497221416457],[3,0.7094826821543727],[5,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624],[8,-0.1483638328395248],[9,0.7238924711205154]],"J":[[2,4,-0.22499999999999998],[1,2,-0.75],[0,2,-0.75],[2,7,-0.22499999999999998],[2,3,-0.75],[2,8,-0.22499999999999998],[2,5,-0.22499999999999998],[2,9,-0.22499999999999998],[2,6,-0.22499999999999998],[1,4,-0.22499999999999998],[0,1,-0.75],[1,3,-0.75],[1,5,-0.22499999999999998],[1,6,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,1],0.001]]}],"archived_memory":1.0,"archived_pooled_distance":0.6663333331210983},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=456,coupling_lambda=0.3","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.3},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.04549013345285152],[4,-0.07851705276431614],[1,-0.5639147908505169],[5,0.38227497221416457],[0,0.7094826821543727],[3,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624],[8,-0.1483638328395248],[9,0.7238924711205154],[10,-0.39492231412251455],[11,0.08604378072882696]],"J":[[2,4,-0.22499999999999998],[1,2,-0.75],[2,5,-0.22499999999999998],[2,8,-0.22499999999999998],[0,2,-0.75],[2,9,-0.22499999999999998],[2,6,-0.22499999999999998],[2,10,-0.22499999999999998],[2,7,-0.22499999999999998],[2,11,-0.22499999999999998],[3,4,-0.22499999999999998],[1,4,-0.22499999999999998],[1,3,-0.75],[1,5,-0.22499999999999998],[0,1,-0.75],[1,6,-0.22499999999999998],[1,7,-0.22499999999999998]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.983],[[1,1,1,1],0.017]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9975],[[1,1,1,1],0.0025]]}],"archived_memory":0.9975,"archived_pooled_distance":0.6601666666666667},{"id":"phase3a_scale0.75|N=6,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[2,0.0],[5,0.0],[1,0.0]],"J":[[0,3,-0.75],[0,4,-0.375],[0,2,-0.75],[0,1,-0.75],[0,5,-0.375],[3,4,-0.375],[2,4,-0.375],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.715],[[-1,-1,-1,-1],0.285]]}],"archived_memory":1.0,"archived_pooled_distance":0.4283333329404776},{"id":"phase3a_scale0.75|N=8,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[3,0.0],[2,0.0],[6,0.0],[1,0.0],[7,0.0]],"J":[[0,4,-0.375],[0,5,-0.375],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.375],[0,6,-0.375],[4,5,-0.75],[3,5,-0.375],[2,5,-0.375],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9955],[[1,1,1,1],0.0045]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.9955,"archived_pooled_distance":0.33216666666665895},{"id":"phase3a_scale0.75|N=10,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.0],[3,0.0],[4,0.0],[5,0.0],[6,0.0],[2,0.0],[7,0.0],[8,0.0],[1,0.0],[9,0.0]],"J":[[0,3,-0.75],[0,4,-0.375],[0,5,-0.375],[0,8,-0.375],[0,6,-0.375],[0,1,-0.75],[0,2,-0.75],[0,9,-0.375],[0,7,-0.375],[3,4,-0.375],[4,5,-0.75],[4,6,-0.75],[2,4,-0.375],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.4175],[[-1,-1,-1,-1],0.5825]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.5825,"archived_pooled_distance":0.19431351294091104},{"id":"phase3a_scale0.75|N=12,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.0],[0,0.0],[2,0.0],[4,0.0],[5,0.0],[3,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.375],[1,8,-0.375],[1,5,-0.375],[1,9,-0.375],[1,6,-0.375],[1,10,-0.375],[1,7,-0.375],[1,11,-0.375],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.375],[2,5,-0.375],[2,6,-0.375],[2,7,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.7675],[[-1,-1,-1,-1],0.2325]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.23250000000000004,"archived_pooled_distance":0.07749999999999999},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[3,-0.04584117018596076],[4,0.26894843993353684],[2,0.14802602179452293],[5,-0.30436698908426285],[1,0.35671676372756694]],"J":[[0,3,-0.75],[0,4,-0.375],[0,2,-0.75],[0,1,-0.75],[0,5,-0.375],[3,4,-0.375],[2,4,-0.375],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.0085]]}],"archived_memory":1.0,"archived_pooled_distance":0.3361609296796717},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[4,-0.04584117018596076],[5,0.26894843993353684],[3,0.14802602179452293],[2,-0.30436698908426285],[6,0.35671676372756694],[1,0.19585477649276473],[7,0.21454822895771536]],"J":[[0,4,-0.375],[0,5,-0.375],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.375],[0,6,-0.375],[4,5,-0.75],[3,5,-0.375],[2,5,-0.375],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,1,1,1],0.0015]]}],"archived_memory":1.0,"archived_pooled_distance":0.33383333333306586},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.2054670364169725],[3,-0.04584117018596076],[4,0.26894843993353684],[5,0.14802602179452293],[6,-0.30436698908426285],[2,0.35671676372756694],[7,0.19585477649276473],[8,0.21454822895771536],[1,-0.2789147754933406],[9,-0.03721054657832465]],"J":[[0,3,-0.75],[0,4,-0.375],[0,5,-0.375],[0,8,-0.375],[0,6,-0.375],[0,1,-0.75],[0,2,-0.75],[0,9,-0.375],[0,7,-0.375],[3,4,-0.375],[4,5,-0.75],[4,6,-0.75],[2,4,-0.375],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9625],[[1,1,1,1],0.0375]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9625,"archived_pooled_distance":0.32083333333333325},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.2054670364169725],[0,-0.04584117018596076],[2,0.26894843993353684],[4,0.14802602179452293],[5,-0.30436698908426285],[3,0.35671676372756694],[6,0.19585477649276473],[7,0.21454822895771536],[8,-0.2789147754933406],[9,-0.03721054657832465],[10,-0.09690148182556407],[11,0.32007374163645136]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.375],[1,8,-0.375],[1,5,-0.375],[1,9,-0.375],[1,6,-0.375],[1,10,-0.375],[1,7,-0.375],[1,11,-0.375],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.375],[2,5,-0.375],[2,6,-0.375],[2,7,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.994],[[1,1,1,1],0.006]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.994,"archived_pooled_distance":0.33133333333333326},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[2,-0.33463423589833297],[4,-0.20973009542054147],[3,-0.23672114197599772],[1,-0.24307057418622724],[5,0.23407087999183024]],"J":[[0,2,-0.75],[0,4,-0.375],[0,3,-0.75],[0,5,-0.375],[0,1,-0.75],[2,4,-0.375],[3,4,-0.375],[1,4,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.33333333333333315},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[1,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[3,-0.24307057418622724],[2,0.23407087999183024],[6,0.3175087485202923],[7,-0.16756920165217032]],"J":[[0,1,-0.75],[0,4,-0.375],[0,5,-0.375],[0,6,-0.375],[0,3,-0.75],[0,7,-0.375],[0,2,-0.75],[1,4,-0.375],[4,5,-0.75],[3,4,-0.375],[2,4,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.3335},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[3,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[2,-0.24307057418622724],[6,0.23407087999183024],[7,0.3175087485202923],[8,-0.16756920165217032],[9,0.23981592119475156],[1,0.29241951983338943]],"J":[[0,3,-0.75],[0,4,-0.375],[0,5,-0.375],[0,8,-0.375],[0,2,-0.75],[0,9,-0.375],[0,6,-0.375],[0,1,-0.75],[0,7,-0.375],[3,4,-0.375],[4,5,-0.75],[2,4,-0.375],[4,6,-0.75],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.877],[[1,1,1,1],0.123]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.877,"archived_pooled_distance":0.2925},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.1367638974361076],[3,-0.33463423589833297],[4,-0.20973009542054147],[5,-0.23672114197599772],[2,-0.24307057418622724],[6,0.23407087999183024],[7,0.3175087485202923],[8,-0.16756920165217032],[9,0.23981592119475156],[10,0.29241951983338943],[1,0.009727841422148914],[11,-0.19127654919840265]],"J":[[0,3,-0.75],[0,4,-0.375],[0,5,-0.375],[0,9,-0.375],[0,2,-0.75],[0,10,-0.375],[0,7,-0.375],[0,1,-0.75],[0,8,-0.375],[0,11,-0.375],[3,6,-0.375],[3,4,-0.375],[4,6,-0.75],[4,5,-0.75],[2,4,-0.375],[4,7,-0.75],[4,8,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9825],[[-1,-1,-1,-1],0.0175]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9895],[[-1,-1,-1,-1],0.0105]]}],"archived_memory":0.01749999999999998,"archived_pooled_distance":0.009333333333333357},{"id":"phase3a_scale0.75|N=6,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.02274506672642576],[3,-0.03925852638215807],[0,-0.28195739542525844],[2,0.19113748610708228],[1,0.35474134107718636],[5,-0.31273515207005054]],"J":[[3,4,-0.375],[0,4,-0.375],[2,4,-0.375],[4,5,-0.75],[1,4,-0.375],[0,3,-0.75],[0,2,-0.75],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.6664999899310362},{"id":"phase3a_scale0.75|N=8,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.02274506672642576],[3,-0.03925852638215807],[0,-0.28195739542525844],[2,0.19113748610708228],[5,0.35474134107718636],[1,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312]],"J":[[3,4,-0.375],[0,4,-0.375],[2,4,-0.375],[4,6,-0.75],[4,5,-0.75],[4,7,-0.75],[1,4,-0.375],[0,3,-0.75],[0,2,-0.75],[0,5,-0.375],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9945],[[1,1,1,1],0.0055]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6648333333333304},{"id":"phase3a_scale0.75|N=10,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.02274506672642576],[4,-0.03925852638215807],[1,-0.28195739542525844],[0,0.19113748610708228],[3,0.35474134107718636],[5,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312],[8,-0.0741819164197624],[9,0.3619462355602577]],"J":[[2,4,-0.375],[1,2,-0.75],[0,2,-0.75],[2,7,-0.375],[2,3,-0.75],[2,8,-0.375],[2,5,-0.375],[2,9,-0.375],[2,6,-0.375],[1,4,-0.375],[0,1,-0.75],[1,3,-0.75],[1,5,-0.375],[1,6,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9995],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.996],[[1,1,1,1],0.004]]}],"archived_memory":0.9995,"archived_pooled_distance":0.6651666666666667},{"id":"phase3a_scale0.75|N=12,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.02274506672642576],[4,-0.03925852638215807],[1,-0.28195739542525844],[5,0.19113748610708228],[0,0.35474134107718636],[3,-0.31273515207005054],[6,-0.14676885516486185],[7,0.22203951247746312],[8,-0.0741819164197624],[9,0.3619462355602577],[10,-0.19746115706125728],[11,0.04302189036441348]],"J":[[2,4,-0.375],[1,2,-0.75],[2,5,-0.375],[2,8,-0.375],[0,2,-0.75],[2,9,-0.375],[2,6,-0.375],[2,10,-0.375],[2,7,-0.375],[2,11,-0.375],[3,4,-0.375],[1,4,-0.375],[1,3,-0.75],[1,5,-0.375],[0,1,-0.75],[1,6,-0.375],[1,7,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.055],[[1,1,1,1],0.945]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.0015],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.9985,"archived_pooled_distance":0.35116666666666674},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.410934072833945],[3,-0.09168234037192152],[4,0.5378968798670737],[2,0.29605204358904585],[5,-0.6087339781685257],[1,0.7134335274551339]],"J":[[0,3,-0.75],[0,4,-0.375],[0,2,-0.75],[0,1,-0.75],[0,5,-0.375],[3,4,-0.375],[2,4,-0.375],[4,5,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.996],[[-1,-1,-1,-1],0.004]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.994],[[1,1,1,1],0.006]]}],"archived_memory":0.996,"archived_pooled_distance":0.6156580823443468},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.410934072833945],[4,-0.09168234037192152],[5,0.5378968798670737],[3,0.29605204358904585],[2,-0.6087339781685257],[6,0.7134335274551339],[1,0.39170955298552945],[7,0.4290964579154307]],"J":[[0,4,-0.375],[0,5,-0.375],[0,3,-0.75],[0,1,-0.75],[0,2,-0.75],[0,7,-0.375],[0,6,-0.375],[4,5,-0.75],[3,5,-0.375],[2,5,-0.375],[5,6,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.995],[[-1,-1,-1,-1],0.005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.777],[[1,1,1,1],0.223]]},{"label":"S_random","marginal":[[[1,1,1,1],0.926],[[-1,-1,-1,-1],0.074]]}],"archived_memory":0.772,"archived_pooled_distance":0.28533333332418764},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.410934072833945],[3,-0.09168234037192152],[4,0.5378968798670737],[5,0.29605204358904585],[6,-0.6087339781685257],[2,0.7134335274551339],[7,0.39170955298552945],[8,0.4290964579154307],[1,-0.5578295509866812],[9,-0.0744210931566493]],"J":[[0,3,-0.75],[0,4,-0.375],[0,5,-0.375],[0,8,-0.375],[0,6,-0.375],[0,1,-0.75],[0,2,-0.75],[0,9,-0.375],[0,7,-0.375],[3,4,-0.375],[4,5,-0.75],[4,6,-0.75],[2,4,-0.375],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.996],[[-1,-1,-1,-1],0.004]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.0005],[[-1,1,-1,-1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.9995,"archived_pooled_distance":0.3344999999999999},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[1,0.410934072833945],[0,-0.09168234037192152],[2,0.5378968798670737],[4,0.29605204358904585],[5,-0.6087339781685257],[3,0.7134335274551339],[6,0.39170955298552945],[7,0.4290964579154307],[8,-0.5578295509866812],[9,-0.0744210931566493],[10,-0.19380296365112815],[11,0.6401474832729027]],"J":[[0,1,-0.75],[1,2,-0.75],[1,4,-0.375],[1,8,-0.375],[1,5,-0.375],[1,9,-0.375],[1,6,-0.375],[1,10,-0.375],[1,7,-0.375],[1,11,-0.375],[0,3,-0.75],[0,2,-0.75],[2,3,-0.75],[2,4,-0.375],[2,5,-0.375],[2,6,-0.375],[2,7,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":1.0,"archived_pooled_distance":0.33350000000000013},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[2,-0.6692684717966659],[4,-0.41946019084108294],[3,-0.47344228395199545],[1,-0.4861411483724545],[5,0.4681417599836605]],"J":[[0,2,-0.75],[0,4,-0.375],[0,3,-0.75],[0,5,-0.375],[0,1,-0.75],[2,4,-0.375],[3,4,-0.375],[1,4,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.15],[[-1,-1,-1,-1],0.85]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.85,"archived_pooled_distance":0.2833333333333333},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[1,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[3,-0.4861411483724545],[2,0.4681417599836605],[6,0.6350174970405846],[7,-0.33513840330434064]],"J":[[0,1,-0.75],[0,4,-0.375],[0,5,-0.375],[0,6,-0.375],[0,3,-0.75],[0,7,-0.375],[0,2,-0.75],[1,4,-0.375],[4,5,-0.75],[3,4,-0.375],[2,4,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.841],[[-1,-1,-1,-1],0.158],[[-1,1,-1,-1],0.0005],[[1,1,-1,1],0.0005]]}],"archived_memory":0.159,"archived_pooled_distance":0.05292394394194618},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[3,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[2,-0.4861411483724545],[6,0.4681417599836605],[7,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[1,0.5848390396667789]],"J":[[0,3,-0.75],[0,4,-0.375],[0,5,-0.375],[0,8,-0.375],[0,2,-0.75],[0,9,-0.375],[0,6,-0.375],[0,1,-0.75],[0,7,-0.375],[3,4,-0.375],[4,5,-0.75],[2,4,-0.375],[4,6,-0.75],[4,7,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.998],[[1,-1,1,1],0.0015],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.387],[[1,1,1,1],0.613]]},{"label":"S_random","marginal":[[[1,1,1,1],0.808],[[-1,-1,-1,-1],0.1895],[[1,-1,1,1],0.0025]]}],"archived_memory":0.3865,"archived_pooled_distance":0.19233333333333327},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[3,-0.6692684717966659],[4,-0.41946019084108294],[5,-0.47344228395199545],[2,-0.4861411483724545],[6,0.4681417599836605],[7,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[10,0.5848390396667789],[1,0.019455682844297828],[11,-0.3825530983968053]],"J":[[0,3,-0.75],[0,4,-0.375],[0,5,-0.375],[0,9,-0.375],[0,2,-0.75],[0,10,-0.375],[0,7,-0.375],[0,1,-0.75],[0,8,-0.375],[0,11,-0.375],[3,6,-0.375],[3,4,-0.375],[4,6,-0.75],[4,5,-0.75],[2,4,-0.375],[4,7,-0.75],[4,8,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":2.62487003433756e-05},{"id":"phase3a_scale0.75|N=6,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":6,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5],"beta":7.219186155246177,"h":[[4,-0.04549013345285152],[3,-0.07851705276431614],[0,-0.5639147908505169],[2,0.38227497221416457],[1,0.7094826821543727],[5,-0.6254703041401011]],"J":[[3,4,-0.375],[0,4,-0.375],[2,4,-0.375],[4,5,-0.75],[1,4,-0.375],[0,3,-0.75],[0,2,-0.75],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":1.0,"archived_pooled_distance":0.6666664092383692},{"id":"phase3a_scale0.75|N=8,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":8,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7],"beta":7.219186155246177,"h":[[4,-0.04549013345285152],[3,-0.07851705276431614],[0,-0.5639147908505169],[2,0.38227497221416457],[5,0.7094826821543727],[1,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624]],"J":[[3,4,-0.375],[0,4,-0.375],[2,4,-0.375],[4,6,-0.75],[4,5,-0.75],[4,7,-0.75],[1,4,-0.375],[0,3,-0.75],[0,2,-0.75],[0,5,-0.375],[0,1,-0.75]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.6415],[[1,1,1,1],0.3585]]},{"label":"S_random","marginal":[[[1,1,1,1],0.4565],[[-1,-1,-1,-1],0.5435]]}],"archived_memory":0.6415,"archived_pooled_distance":0.39500000000000013},{"id":"phase3a_scale0.75|N=10,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":10,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9],"beta":7.219186155246177,"h":[[2,-0.04549013345285152],[4,-0.07851705276431614],[1,-0.5639147908505169],[0,0.38227497221416457],[3,0.7094826821543727],[5,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624],[8,-0.1483638328395248],[9,0.7238924711205154]],"J":[[2,4,-0.375],[1,2,-0.75],[0,2,-0.75],[2,7,-0.375],[2,3,-0.75],[2,8,-0.375],[2,5,-0.375],[2,9,-0.375],[2,6,-0.375],[1,4,-0.375],[0,1,-0.75],[1,3,-0.75],[1,5,-0.375],[1,6,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9255],[[1,1,1,1],0.0745]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.998,"archived_pooled_distance":0.6425},{"id":"phase3a_scale0.75|N=12,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3a_scale0.75","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,-0.04549013345285152],[4,-0.07851705276431614],[1,-0.5639147908505169],[5,0.38227497221416457],[0,0.7094826821543727],[3,-0.6254703041401011],[6,-0.2935377103297237],[7,0.44407902495492624],[8,-0.1483638328395248],[9,0.7238924711205154],[10,-0.39492231412251455],[11,0.08604378072882696]],"J":[[2,4,-0.375],[1,2,-0.75],[2,5,-0.375],[2,8,-0.375],[0,2,-0.75],[2,9,-0.375],[2,6,-0.375],[2,10,-0.375],[2,7,-0.375],[2,11,-0.375],[3,4,-0.375],[1,4,-0.375],[1,3,-0.75],[1,5,-0.375],[0,1,-0.75],[1,6,-0.375],[1,7,-0.375]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.979],[[-1,-1,-1,-1],0.021]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.998],[[1,1,1,1],0.002]]}],"archived_memory":0.998,"archived_pooled_distance":0.3396666666666667},{"id":"phase3b_bath_scale0.5|N=56,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_scale0.5","condition":{"N":56,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,0.0],[1,0.0],[7,0.0],[4,0.0],[0,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0],[12,0.0],[13,0.0],[2,0.0],[14,0.0],[15,0.0],[16,0.0],[3,0.0],[17,0.0],[18,0.0],[19,0.0],[20,0.0],[21,0.0],[22,0.0],[23,0.0],[24,0.0],[25,0.0],[26,0.0],[27,0.0],[28,0.0],[29,0.0],[30,0.0],[31,0.0],[32,0.0],[33,0.0],[34,0.0],[35,0.0],[36,0.0],[37,0.0],[38,0.0],[39,0.0],[40,0.0],[41,0.0],[42,0.0],[43,0.0],[44,0.0],[45,0.0],[46,0.0],[47,0.0],[48,0.0],[49,0.0],[50,0.0],[51,0.0],[52,0.0],[53,0.0],[5,0.0],[54,0.0],[55,0.0]],"J":[[1,6,-0.25],[6,7,-0.5],[6,41,-0.5],[6,29,-0.5],[6,44,-0.5],[6,32,-0.5],[6,47,-0.5],[6,35,-0.5],[6,50,-0.5],[6,38,-0.5],[1,4,-0.5],[1,7,-0.25],[0,1,-0.5],[1,53,-0.25],[1,8,-0.25],[1,5,-0.5],[1,11,-0.25],[1,54,-0.25],[1,14,-0.25],[1,55,-0.25],[4,7,-0.25],[7,41,-0.5],[7,53,-0.5],[7,44,-0.5],[5,7,-0.25],[7,47,-0.5],[7,54,-0.5],[7,50,-0.5],[7,55,-0.5],[0,4,-0.5],[4,18,-0.25],[4,8,-0.25],[4,21,-0.25],[4,11,-0.25],[4,24,-0.25],[4,14,-0.25],[4,27,-0.25],[0,2,-0.5],[0,3,-0.5],[9,10,-0.5],[9,41,-0.5],[9,29,-0.5],[9,44,-0.5],[9,32,-0.5],[9,47,-0.5],[9,35,-0.5],[9,50,-0.5],[9,38,-0.5],[10,41,-0.5],[10,53,-0.5],[10,44,-0.5],[5,10,-0.25],[10,47,-0.5],[10,54,-0.5],[10,50,-0.5],[10,55,-0.5],[12,13,-0.5],[12,41,-0.5],[12,29,-0.5],[12,44,-0.5],[12,32,-0.5],[12,47,-0.5],[12,35,-0.5],[12,50,-0.5],[12,38,-0.5],[13,41,-0.5],[13,53,-0.5],[13,44,-0.5],[5,13,-0.25],[13,47,-0.5],[13,54,-0.5],[13,50,-0.5],[13,55,-0.5],[2,3,-0.5],[15,16,-0.5],[15,41,-0.5],[15,29,-0.5],[15,44,-0.5],[15,32,-0.5],[15,47,-0.5],[15,35,-0.5],[15,50,-0.5],[15,38,-0.5],[16,41,-0.5],[16,53,-0.5],[16,44,-0.5],[5,16,-0.25],[16,47,-0.5],[16,54,-0.5],[16,50,-0.5],[16,55,-0.5],[17,19,-0.5],[17,41,-0.5],[17,29,-0.5],[17,43,-0.5],[17,31,-0.5],[17,44,-0.5],[17,32,-0.5],[17,46,-0.5],[17,34,-0.5],[17,47,-0.5],[17,35,-0.5],[17,49,-0.5],[17,37,-0.5],[17,50,-0.5],[17,38,-0.5],[17,52,-0.5],[17,40,-0.5],[19,41,-0.5],[19,53,-0.5],[19,43,-0.5],[19,44,-0.5],[5,19,-0.25],[19,46,-0.5],[19,47,-0.5],[19,54,-0.5],[19,49,-0.5],[19,50,-0.5],[19,55,-0.5],[19,52,-0.5],[20,22,-0.5],[20,41,-0.5],[20,29,-0.5],[20,43,-0.5],[20,31,-0.5],[20,44,-0.5],[20,32,-0.5],[20,46,-0.5],[20,34,-0.5],[20,47,-0.5],[20,35,-0.5],[20,49,-0.5],[20,37,-0.5],[20,50,-0.5],[20,38,-0.5],[20,52,-0.5],[20,40,-0.5],[22,41,-0.5],[22,53,-0.5],[22,43,-0.5],[22,44,-0.5],[5,22,-0.25],[22,46,-0.5],[22,47,-0.5],[22,54,-0.5],[22,49,-0.5],[22,50,-0.5],[22,55,-0.5],[22,52,-0.5],[23,25,-0.5],[23,41,-0.5],[23,29,-0.5],[23,43,-0.5],[23,31,-0.5],[23,44,-0.5],[23,32,-0.5],[23,46,-0.5],[23,34,-0.5],[23,47,-0.5],[23,35,-0.5],[23,49,-0.5],[23,37,-0.5],[23,50,-0.5],[23,38,-0.5],[23,52,-0.5],[23,40,-0.5],[25,41,-0.5],[25,53,-0.5],[25,43,-0.5],[25,44,-0.5],[5,25,-0.25],[25,46,-0.5],[25,47,-0.5],[25,54,-0.5],[25,49,-0.5],[25,50,-0.5],[25,55,-0.5],[25,52,-0.5],[26,28,-0.5],[26,41,-0.5],[26,29,-0.5],[26,43,-0.5],[26,31,-0.5],[26,44,-0.5],[26,32,-0.5],[26,46,-0.5],[26,34,-0.5],[26,47,-0.5],[26,35,-0.5],[26,49,-0.5],[26,37,-0.5],[26,50,-0.5],[26,38,-0.5],[26,52,-0.5],[26,40,-0.5],[28,41,-0.5],[28,53,-0.5],[28,43,-0.5],[28,44,-0.5],[5,28,-0.25],[28,46,-0.5],[28,47,-0.5],[28,54,-0.5],[28,49,-0.5],[28,50,-0.5],[28,55,-0.5],[28,52,-0.5],[29,30,-0.5],[29,31,-0.5],[30,31,-0.5],[32,33,-0.5],[32,34,-0.5],[33,34,-0.5],[35,36,-0.5],[35,37,-0.5],[36,37,-0.5],[38,39,-0.5],[38,40,-0.5],[39,40,-0.5],[41,42,-0.5],[41,43,-0.5],[42,43,-0.5],[44,45,-0.5],[44,46,-0.5],[45,46,-0.5],[47,48,-0.5],[47,49,-0.5],[48,49,-0.5],[50,51,-0.5],[50,52,-0.5],[51,52,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],0.7915],[[-1,1,-1,-1,-1,1],0.154],[[1,1,1,1,-1,1],0.053],[[-1,-1,-1,-1,-1,1],0.0015]]}],"archived_memory":0.20850000000000002,"archived_pooled_distance":0.0695},{"id":"phase3b_bath_scale0.5|N=56,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_scale0.5","condition":{"N":56,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,0.13697802427798167],[1,-0.03056078012397384],[7,0.17929895995569123],[4,0.09868401452968195],[0,-0.20291132605617523],[8,0.23781117581837796],[9,0.13056985099517648],[10,0.1430321526384769],[11,-0.18594318366222706],[12,-0.024807031052216433],[13,-0.06460098788370938],[2,0.2133824944243009],[14,0.07193256004033227],[15,0.161380806635415],[16,-0.028292900586334435],[3,-0.13638063910761156],[17,0.0272923935079174],[18,-0.21809137194791234],[19,0.16381558599629104],[20,0.06583219956103242],[21,0.12904387004268691],[22,-0.07273701593506582],[23,0.23534901219745163],[24,0.19656056066109884],[25,0.13919174853688093],[26,-0.1526806460740162],[27,-0.01663949813648291],[28,-0.2280981171063856],[29,-0.17285525396622609],[30,0.09152447662122731],[31,0.12238107795390857],[32,0.233754866217105],[33,-0.08708732093092403],[34,-0.06477014698256556],[35,-0.01522209436209604],[36,-0.15526432045785715],[37,-0.18503924733226418],[38,-0.012147536887033128],[39,-0.13654532547455794],[40,0.08490699734125517],[41,-0.03142404056383463],[42,0.16633909802891872],[43,0.10013255100112456],[44,-0.09381667930897947],[45,0.16612990069760053],[46,0.15238217874840093],[47,-0.05626081048491277],[48,-0.10583594803487795],[49,0.09124775198748775],[50,-0.1801237581953451],[51,-0.15004589876244584],[52,-0.24631886512449724],[53,0.1434621887510692],[5,0.08242542829601607],[54,0.10258268931316755],[55,0.14036451551098394]],"J":[[1,6,-0.25],[6,7,-0.5],[6,41,-0.5],[6,29,-0.5],[6,44,-0.5],[6,32,-0.5],[6,47,-0.5],[6,35,-0.5],[6,50,-0.5],[6,38,-0.5],[1,4,-0.5],[1,7,-0.25],[0,1,-0.5],[1,53,-0.25],[1,8,-0.25],[1,5,-0.5],[1,11,-0.25],[1,54,-0.25],[1,14,-0.25],[1,55,-0.25],[4,7,-0.25],[7,41,-0.5],[7,53,-0.5],[7,44,-0.5],[5,7,-0.25],[7,47,-0.5],[7,54,-0.5],[7,50,-0.5],[7,55,-0.5],[0,4,-0.5],[4,18,-0.25],[4,8,-0.25],[4,21,-0.25],[4,11,-0.25],[4,24,-0.25],[4,14,-0.25],[4,27,-0.25],[0,2,-0.5],[0,3,-0.5],[9,10,-0.5],[9,41,-0.5],[9,29,-0.5],[9,44,-0.5],[9,32,-0.5],[9,47,-0.5],[9,35,-0.5],[9,50,-0.5],[9,38,-0.5],[10,41,-0.5],[10,53,-0.5],[10,44,-0.5],[5,10,-0.25],[10,47,-0.5],[10,54,-0.5],[10,50,-0.5],[10,55,-0.5],[12,13,-0.5],[12,41,-0.5],[12,29,-0.5],[12,44,-0.5],[12,32,-0.5],[12,47,-0.5],[12,35,-0.5],[12,50,-0.5],[12,38,-0.5],[13,41,-0.5],[13,53,-0.5],[13,44,-0.5],[5,13,-0.25],[13,47,-0.5],[13,54,-0.5],[13,50,-0.5],[13,55,-0.5],[2,3,-0.5],[15,16,-0.5],[15,41,-0.5],[15,29,-0.5],[15,44,-0.5],[15,32,-0.5],[15,47,-0.5],[15,35,-0.5],[15,50,-0.5],[15,38,-0.5],[16,41,-0.5],[16,53,-0.5],[16,44,-0.5],[5,16,-0.25],[16,47,-0.5],[16,54,-0.5],[16,50,-0.5],[16,55,-0.5],[17,19,-0.5],[17,41,-0.5],[17,29,-0.5],[17,43,-0.5],[17,31,-0.5],[17,44,-0.5],[17,32,-0.5],[17,46,-0.5],[17,34,-0.5],[17,47,-0.5],[17,35,-0.5],[17,49,-0.5],[17,37,-0.5],[17,50,-0.5],[17,38,-0.5],[17,52,-0.5],[17,40,-0.5],[19,41,-0.5],[19,53,-0.5],[19,43,-0.5],[19,44,-0.5],[5,19,-0.25],[19,46,-0.5],[19,47,-0.5],[19,54,-0.5],[19,49,-0.5],[19,50,-0.5],[19,55,-0.5],[19,52,-0.5],[20,22,-0.5],[20,41,-0.5],[20,29,-0.5],[20,43,-0.5],[20,31,-0.5],[20,44,-0.5],[20,32,-0.5],[20,46,-0.5],[20,34,-0.5],[20,47,-0.5],[20,35,-0.5],[20,49,-0.5],[20,37,-0.5],[20,50,-0.5],[20,38,-0.5],[20,52,-0.5],[20,40,-0.5],[22,41,-0.5],[22,53,-0.5],[22,43,-0.5],[22,44,-0.5],[5,22,-0.25],[22,46,-0.5],[22,47,-0.5],[22,54,-0.5],[22,49,-0.5],[22,50,-0.5],[22,55,-0.5],[22,52,-0.5],[23,25,-0.5],[23,41,-0.5],[23,29,-0.5],[23,43,-0.5],[23,31,-0.5],[23,44,-0.5],[23,32,-0.5],[23,46,-0.5],[23,34,-0.5],[23,47,-0.5],[23,35,-0.5],[23,49,-0.5],[23,37,-0.5],[23,50,-0.5],[23,38,-0.5],[23,52,-0.5],[23,40,-0.5],[25,41,-0.5],[25,53,-0.5],[25,43,-0.5],[25,44,-0.5],[5,25,-0.25],[25,46,-0.5],[25,47,-0.5],[25,54,-0.5],[25,49,-0.5],[25,50,-0.5],[25,55,-0.5],[25,52,-0.5],[26,28,-0.5],[26,41,-0.5],[26,29,-0.5],[26,43,-0.5],[26,31,-0.5],[26,44,-0.5],[26,32,-0.5],[26,46,-0.5],[26,34,-0.5],[26,47,-0.5],[26,35,-0.5],[26,49,-0.5],[26,37,-0.5],[26,50,-0.5],[26,38,-0.5],[26,52,-0.5],[26,40,-0.5],[28,41,-0.5],[28,53,-0.5],[28,43,-0.5],[28,44,-0.5],[5,28,-0.25],[28,46,-0.5],[28,47,-0.5],[28,54,-0.5],[28,49,-0.5],[28,50,-0.5],[28,55,-0.5],[28,52,-0.5],[29,30,-0.5],[29,31,-0.5],[30,31,-0.5],[32,33,-0.5],[32,34,-0.5],[33,34,-0.5],[35,36,-0.5],[35,37,-0.5],[36,37,-0.5],[38,39,-0.5],[38,40,-0.5],[39,40,-0.5],[41,42,-0.5],[41,43,-0.5],[42,43,-0.5],[44,45,-0.5],[44,46,-0.5],[45,46,-0.5],[47,48,-0.5],[47,49,-0.5],[48,49,-0.5],[50,51,-0.5],[50,52,-0.5],[51,52,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.3474160772460088e-05},{"id":"phase3b_bath_scale0.5|N=56,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_scale0.5","condition":{"N":56,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[3,-0.22308949059888866],[5,-0.1398200636136943],[6,-0.15781409465066515],[7,-0.16204704945748483],[8,0.15604725332788683],[9,0.2116724990135282],[10,-0.11171280110144688],[11,0.15987728079650104],[12,0.19494634655559295],[13,0.006485227614765943],[14,-0.12751769946560176],[15,0.16212079804870566],[16,-0.14311851831245226],[17,0.12073352611735483],[18,0.0649701022948404],[19,0.21370362926258352],[20,-0.1340459056967906],[21,0.14956256431004145],[22,0.0090825184263571],[23,-0.13422218759146626],[24,-0.16704800337962772],[25,-0.00110551575110307],[26,0.04136232030765996],[27,-0.15783100628576013],[28,-0.24255254161988388],[29,-0.014433385554769584],[30,0.11412166409163083],[31,0.20930024588677165],[32,0.06276700286773201],[33,0.20856128627380116],[34,0.18234512554688742],[35,-0.14092856337500603],[36,0.18306371536912147],[1,0.1153759681856269],[37,-0.11106735485053609],[38,0.14852177659173227],[39,0.18261085642186825],[40,-0.10028105218127137],[41,0.013521042015148477],[4,-0.21425659668830155],[42,0.04161920507552902],[43,-0.13104680018519121],[2,0.1324818230518242],[44,-0.16318418191229872],[45,-0.09362887187461655],[46,-0.24276276160496651],[47,-0.2337240391967053],[48,-0.0016490791023297535],[49,-0.015843732786711917],[50,-0.18615483855376114],[51,-0.12121874754523809],[52,-0.2484094453533442],[53,-0.059466126092090454],[54,0.03793654201848329],[55,-0.036350614358524935]],"J":[[0,3,-0.5],[0,5,-0.5],[0,4,-0.5],[0,31,-0.25],[0,2,-0.5],[0,34,-0.25],[0,46,-0.25],[0,1,-0.5],[0,49,-0.25],[0,39,-0.25],[3,6,-0.25],[3,5,-0.5],[3,7,-0.25],[3,52,-0.25],[3,8,-0.25],[3,53,-0.25],[3,11,-0.25],[3,54,-0.25],[3,15,-0.25],[3,55,-0.25],[5,6,-0.25],[4,5,-0.5],[5,52,-0.25],[2,5,-0.5],[5,53,-0.25],[5,46,-0.25],[5,54,-0.25],[5,49,-0.25],[5,55,-0.25],[6,7,-0.5],[6,20,-0.5],[6,8,-0.5],[6,23,-0.5],[6,11,-0.5],[6,26,-0.5],[6,15,-0.5],[6,29,-0.5],[7,14,-0.5],[7,18,-0.5],[9,10,-0.5],[4,9,-0.25],[9,31,-0.5],[2,9,-0.25],[9,34,-0.5],[9,46,-0.5],[1,9,-0.25],[9,49,-0.5],[9,39,-0.5],[4,10,-0.25],[10,52,-0.5],[2,10,-0.25],[10,53,-0.5],[10,46,-0.5],[10,54,-0.5],[10,49,-0.5],[10,55,-0.5],[12,13,-0.5],[4,12,-0.25],[12,31,-0.5],[2,12,-0.25],[12,34,-0.5],[12,46,-0.5],[1,12,-0.25],[12,49,-0.5],[12,39,-0.5],[4,13,-0.25],[13,52,-0.5],[2,13,-0.25],[13,53,-0.5],[13,46,-0.5],[13,54,-0.5],[13,49,-0.5],[13,55,-0.5],[14,18,-0.5],[16,17,-0.5],[4,16,-0.25],[16,31,-0.5],[2,16,-0.25],[16,34,-0.5],[16,46,-0.5],[1,16,-0.25],[16,49,-0.5],[16,39,-0.5],[4,17,-0.25],[17,52,-0.5],[2,17,-0.25],[17,53,-0.5],[17,46,-0.5],[17,54,-0.5],[17,49,-0.5],[17,55,-0.5],[19,21,-0.5],[4,19,-0.25],[19,31,-0.5],[19,43,-0.5],[19,33,-0.5],[2,19,-0.25],[19,34,-0.5],[19,45,-0.5],[19,36,-0.5],[19,46,-0.5],[1,19,-0.25],[19,48,-0.5],[19,38,-0.5],[19,49,-0.5],[19,39,-0.5],[19,51,-0.5],[19,41,-0.5],[4,21,-0.25],[21,52,-0.5],[21,43,-0.5],[2,21,-0.25],[21,53,-0.5],[21,45,-0.5],[21,46,-0.5],[21,54,-0.5],[21,48,-0.5],[21,49,-0.5],[21,55,-0.5],[21,51,-0.5],[22,24,-0.5],[4,22,-0.25],[22,31,-0.5],[22,43,-0.5],[22,33,-0.5],[2,22,-0.25],[22,34,-0.5],[22,45,-0.5],[22,36,-0.5],[22,46,-0.5],[1,22,-0.25],[22,48,-0.5],[22,38,-0.5],[22,49,-0.5],[22,39,-0.5],[22,51,-0.5],[22,41,-0.5],[4,24,-0.25],[24,52,-0.5],[24,43,-0.5],[2,24,-0.25],[24,53,-0.5],[24,45,-0.5],[24,46,-0.5],[24,54,-0.5],[24,48,-0.5],[24,49,-0.5],[24,55,-0.5],[24,51,-0.5],[25,27,-0.5],[4,25,-0.25],[25,31,-0.5],[25,43,-0.5],[25,33,-0.5],[2,25,-0.25],[25,34,-0.5],[25,45,-0.5],[25,36,-0.5],[25,46,-0.5],[1,25,-0.25],[25,48,-0.5],[25,38,-0.5],[25,49,-0.5],[25,39,-0.5],[25,51,-0.5],[25,41,-0.5],[4,27,-0.25],[27,52,-0.5],[27,43,-0.5],[2,27,-0.25],[27,53,-0.5],[27,45,-0.5],[27,46,-0.5],[27,54,-0.5],[27,48,-0.5],[27,49,-0.5],[27,55,-0.5],[27,51,-0.5],[28,30,-0.5],[4,28,-0.25],[28,31,-0.5],[28,43,-0.5],[28,33,-0.5],[2,28,-0.25],[28,34,-0.5],[28,45,-0.5],[28,36,-0.5],[28,46,-0.5],[1,28,-0.25],[28,48,-0.5],[28,38,-0.5],[28,49,-0.5],[28,39,-0.5],[28,51,-0.5],[28,41,-0.5],[4,30,-0.25],[30,52,-0.5],[30,43,-0.5],[2,30,-0.25],[30,53,-0.5],[30,45,-0.5],[30,46,-0.5],[30,54,-0.5],[30,48,-0.5],[30,49,-0.5],[30,55,-0.5],[30,51,-0.5],[31,32,-0.5],[31,33,-0.5],[32,33,-0.5],[34,35,-0.5],[34,36,-0.5],[35,36,-0.5],[1,37,-0.25],[1,38,-0.25],[37,38,-0.5],[39,40,-0.5],[39,41,-0.5],[40,41,-0.5],[4,42,-0.25],[4,43,-0.25],[42,43,-0.5],[2,44,-0.25],[2,45,-0.25],[44,45,-0.5],[46,47,-0.5],[46,48,-0.5],[47,48,-0.5],[49,50,-0.5],[49,51,-0.5],[50,51,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.5085103615029263e-17},{"id":"phase3b_bath_scale0.5|N=56,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_scale0.5","condition":{"N":56,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,-0.015163377817617174],[7,-0.026172350921438714],[8,-0.1879715969501723],[9,0.12742499073805486],[10,0.23649422738479092],[11,-0.2084901013800337],[12,-0.09784590344324123],[13,0.14802634165164208],[14,-0.04945461094650827],[15,0.24129749037350512],[16,-0.13164077137417152],[17,0.02868126024294232],[18,0.013271914735096091],[19,-0.09030457289935007],[20,-0.12892276380739925],[21,0.023746603544994915],[22,-0.08085436212631608],[23,0.15369893735001777],[24,-0.06781334590984284],[0,-0.16182466874675916],[25,0.1388502756577331],[26,0.0910055919150532],[27,-0.10508576843870826],[28,-0.24543202374863426],[29,0.21457537905931934],[30,0.06669346719708757],[31,0.0034153293553753072],[32,0.004603312931700465],[33,-0.06203461216037898],[34,-0.003384474952432215],[35,0.07315421382130338],[5,0.23452582627644536],[36,-0.07270264671610538],[37,0.13380623302781958],[3,0.11902598362611921],[38,-0.058398383754813765],[39,0.10553153134303567],[1,-0.23841505653097],[40,0.22915445861546974],[41,0.12918355168021328],[42,-0.11926317972327471],[43,-0.024144355661066486],[44,0.07708779966142587],[45,-0.11254977576109493],[46,-0.05137038156722523],[4,0.11920197409017813],[47,0.08202038003487433],[48,0.009469281447207822],[49,-0.1152246615822416],[50,-0.17564636291667568],[51,0.06814734555410912],[2,0.19123961399732803],[52,-0.11174672117316614],[53,-0.18691425090935965],[54,-0.1417531782327175],[55,0.101605313159977]],"J":[[6,7,-0.5],[6,8,-0.5],[6,42,-0.5],[6,33,-0.5],[6,45,-0.5],[5,6,-0.25],[6,47,-0.5],[3,6,-0.25],[6,50,-0.5],[1,6,-0.25],[7,9,-0.5],[7,8,-0.5],[7,10,-0.5],[7,52,-0.5],[7,11,-0.5],[7,53,-0.5],[7,14,-0.5],[7,54,-0.5],[7,18,-0.5],[7,55,-0.5],[8,9,-0.5],[8,42,-0.5],[8,52,-0.5],[8,45,-0.5],[8,53,-0.5],[8,47,-0.5],[8,54,-0.5],[8,50,-0.5],[8,55,-0.5],[9,10,-0.5],[9,23,-0.5],[9,11,-0.5],[9,25,-0.5],[9,14,-0.5],[9,28,-0.5],[9,18,-0.5],[9,31,-0.5],[10,17,-0.5],[10,21,-0.5],[12,13,-0.5],[12,42,-0.5],[12,33,-0.5],[12,45,-0.5],[5,12,-0.25],[12,47,-0.5],[3,12,-0.25],[12,50,-0.5],[1,12,-0.25],[13,42,-0.5],[13,52,-0.5],[13,45,-0.5],[13,53,-0.5],[13,47,-0.5],[13,54,-0.5],[13,50,-0.5],[13,55,-0.5],[15,16,-0.5],[15,42,-0.5],[15,33,-0.5],[15,45,-0.5],[5,15,-0.25],[15,47,-0.5],[3,15,-0.25],[15,50,-0.5],[1,15,-0.25],[16,42,-0.5],[16,52,-0.5],[16,45,-0.5],[16,53,-0.5],[16,47,-0.5],[16,54,-0.5],[16,50,-0.5],[16,55,-0.5],[17,21,-0.5],[19,20,-0.5],[19,42,-0.5],[19,33,-0.5],[19,45,-0.5],[5,19,-0.25],[19,47,-0.5],[3,19,-0.25],[19,50,-0.5],[1,19,-0.25],[20,42,-0.5],[20,52,-0.5],[20,45,-0.5],[20,53,-0.5],[20,47,-0.5],[20,54,-0.5],[20,50,-0.5],[20,55,-0.5],[22,24,-0.5],[22,42,-0.5],[22,33,-0.5],[22,44,-0.5],[22,35,-0.5],[22,45,-0.5],[5,22,-0.25],[4,22,-0.25],[22,37,-0.5],[22,47,-0.5],[3,22,-0.25],[22,49,-0.5],[22,39,-0.5],[22,50,-0.5],[1,22,-0.25],[2,22,-0.25],[22,41,-0.5],[24,42,-0.5],[24,52,-0.5],[24,44,-0.5],[24,45,-0.5],[24,53,-0.5],[4,24,-0.25],[24,47,-0.5],[24,54,-0.5],[24,49,-0.5],[24,50,-0.5],[24,55,-0.5],[2,24,-0.25],[0,26,-0.25],[0,42,-0.25],[0,33,-0.25],[0,44,-0.25],[0,35,-0.25],[0,45,-0.25],[0,5,-0.5],[0,4,-0.5],[0,37,-0.25],[0,47,-0.25],[0,3,-0.5],[0,49,-0.25],[0,39,-0.25],[0,50,-0.25],[0,1,-0.5],[0,2,-0.5],[0,41,-0.25],[26,42,-0.5],[26,52,-0.5],[26,44,-0.5],[26,45,-0.5],[26,53,-0.5],[4,26,-0.25],[26,47,-0.5],[26,54,-0.5],[26,49,-0.5],[26,50,-0.5],[26,55,-0.5],[2,26,-0.25],[27,29,-0.5],[27,42,-0.5],[27,33,-0.5],[27,44,-0.5],[27,35,-0.5],[27,45,-0.5],[5,27,-0.25],[4,27,-0.25],[27,37,-0.5],[27,47,-0.5],[3,27,-0.25],[27,49,-0.5],[27,39,-0.5],[27,50,-0.5],[1,27,-0.25],[2,27,-0.25],[27,41,-0.5],[29,42,-0.5],[29,52,-0.5],[29,44,-0.5],[29,45,-0.5],[29,53,-0.5],[4,29,-0.25],[29,47,-0.5],[29,54,-0.5],[29,49,-0.5],[29,50,-0.5],[29,55,-0.5],[2,29,-0.25],[30,32,-0.5],[30,42,-0.5],[30,33,-0.5],[30,44,-0.5],[30,35,-0.5],[30,45,-0.5],[5,30,-0.25],[4,30,-0.25],[30,37,-0.5],[30,47,-0.5],[3,30,-0.25],[30,49,-0.5],[30,39,-0.5],[30,50,-0.5],[1,30,-0.25],[2,30,-0.25],[30,41,-0.5],[32,42,-0.5],[32,52,-0.5],[32,44,-0.5],[32,45,-0.5],[32,53,-0.5],[4,32,-0.25],[32,47,-0.5],[32,54,-0.5],[32,49,-0.5],[32,50,-0.5],[32,55,-0.5],[2,32,-0.25],[33,34,-0.5],[33,35,-0.5],[34,35,-0.5],[5,36,-0.25],[5,37,-0.25],[36,37,-0.5],[3,38,-0.25],[3,39,-0.25],[38,39,-0.5],[1,40,-0.25],[1,41,-0.25],[40,41,-0.5],[42,43,-0.5],[42,44,-0.5],[43,44,-0.5],[45,46,-0.5],[4,45,-0.25],[4,46,-0.25],[47,48,-0.5],[47,49,-0.5],[48,49,-0.5],[50,51,-0.5],[2,50,-0.25],[2,51,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":2.7233465659248227e-16},{"id":"phase3b_bath_scale0.5|N=56,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_scale0.5","condition":{"N":56,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,0.27395604855596334],[1,-0.06112156024794768],[7,0.35859791991138246],[4,0.1973680290593639],[0,-0.40582265211235047],[8,0.4756223516367559],[9,0.26113970199035297],[10,0.2860643052769538],[11,-0.3718863673244541],[12,-0.049614062104432866],[13,-0.12920197576741876],[2,0.4267649888486018],[14,0.14386512008066454],[15,0.32276161327083],[16,-0.05658580117266887],[3,-0.2727612782152231],[17,0.0545847870158348],[18,-0.4361827438958247],[19,0.32763117199258207],[20,0.13166439912206485],[21,0.25808774008537383],[22,-0.14547403187013164],[23,0.47069802439490327],[24,0.3931211213221977],[25,0.27838349707376187],[26,-0.3053612921480324],[27,-0.03327899627296582],[28,-0.4561962342127712],[29,-0.34571050793245217],[30,0.18304895324245463],[31,0.24476215590781714],[32,0.46750973243421],[33,-0.17417464186184806],[34,-0.12954029396513111],[35,-0.03044418872419208],[36,-0.3105286409157143],[37,-0.37007849466452836],[38,-0.024295073774066256],[39,-0.2730906509491159],[40,0.16981399468251035],[41,-0.06284808112766926],[42,0.33267819605783744],[43,0.20026510200224912],[44,-0.18763335861795893],[45,0.33225980139520106],[46,0.30476435749680186],[47,-0.11252162096982554],[48,-0.2116718960697559],[49,0.1824955039749755],[50,-0.3602475163906902],[51,-0.3000917975248917],[52,-0.4926377302489945],[53,0.2869243775021384],[5,0.16485085659203214],[54,0.2051653786263351],[55,0.2807290310219679]],"J":[[1,6,-0.25],[6,7,-0.5],[6,41,-0.5],[6,29,-0.5],[6,44,-0.5],[6,32,-0.5],[6,47,-0.5],[6,35,-0.5],[6,50,-0.5],[6,38,-0.5],[1,4,-0.5],[1,7,-0.25],[0,1,-0.5],[1,53,-0.25],[1,8,-0.25],[1,5,-0.5],[1,11,-0.25],[1,54,-0.25],[1,14,-0.25],[1,55,-0.25],[4,7,-0.25],[7,41,-0.5],[7,53,-0.5],[7,44,-0.5],[5,7,-0.25],[7,47,-0.5],[7,54,-0.5],[7,50,-0.5],[7,55,-0.5],[0,4,-0.5],[4,18,-0.25],[4,8,-0.25],[4,21,-0.25],[4,11,-0.25],[4,24,-0.25],[4,14,-0.25],[4,27,-0.25],[0,2,-0.5],[0,3,-0.5],[9,10,-0.5],[9,41,-0.5],[9,29,-0.5],[9,44,-0.5],[9,32,-0.5],[9,47,-0.5],[9,35,-0.5],[9,50,-0.5],[9,38,-0.5],[10,41,-0.5],[10,53,-0.5],[10,44,-0.5],[5,10,-0.25],[10,47,-0.5],[10,54,-0.5],[10,50,-0.5],[10,55,-0.5],[12,13,-0.5],[12,41,-0.5],[12,29,-0.5],[12,44,-0.5],[12,32,-0.5],[12,47,-0.5],[12,35,-0.5],[12,50,-0.5],[12,38,-0.5],[13,41,-0.5],[13,53,-0.5],[13,44,-0.5],[5,13,-0.25],[13,47,-0.5],[13,54,-0.5],[13,50,-0.5],[13,55,-0.5],[2,3,-0.5],[15,16,-0.5],[15,41,-0.5],[15,29,-0.5],[15,44,-0.5],[15,32,-0.5],[15,47,-0.5],[15,35,-0.5],[15,50,-0.5],[15,38,-0.5],[16,41,-0.5],[16,53,-0.5],[16,44,-0.5],[5,16,-0.25],[16,47,-0.5],[16,54,-0.5],[16,50,-0.5],[16,55,-0.5],[17,19,-0.5],[17,41,-0.5],[17,29,-0.5],[17,43,-0.5],[17,31,-0.5],[17,44,-0.5],[17,32,-0.5],[17,46,-0.5],[17,34,-0.5],[17,47,-0.5],[17,35,-0.5],[17,49,-0.5],[17,37,-0.5],[17,50,-0.5],[17,38,-0.5],[17,52,-0.5],[17,40,-0.5],[19,41,-0.5],[19,53,-0.5],[19,43,-0.5],[19,44,-0.5],[5,19,-0.25],[19,46,-0.5],[19,47,-0.5],[19,54,-0.5],[19,49,-0.5],[19,50,-0.5],[19,55,-0.5],[19,52,-0.5],[20,22,-0.5],[20,41,-0.5],[20,29,-0.5],[20,43,-0.5],[20,31,-0.5],[20,44,-0.5],[20,32,-0.5],[20,46,-0.5],[20,34,-0.5],[20,47,-0.5],[20,35,-0.5],[20,49,-0.5],[20,37,-0.5],[20,50,-0.5],[20,38,-0.5],[20,52,-0.5],[20,40,-0.5],[22,41,-0.5],[22,53,-0.5],[22,43,-0.5],[22,44,-0.5],[5,22,-0.25],[22,46,-0.5],[22,47,-0.5],[22,54,-0.5],[22,49,-0.5],[22,50,-0.5],[22,55,-0.5],[22,52,-0.5],[23,25,-0.5],[23,41,-0.5],[23,29,-0.5],[23,43,-0.5],[23,31,-0.5],[23,44,-0.5],[23,32,-0.5],[23,46,-0.5],[23,34,-0.5],[23,47,-0.5],[23,35,-0.5],[23,49,-0.5],[23,37,-0.5],[23,50,-0.5],[23,38,-0.5],[23,52,-0.5],[23,40,-0.5],[25,41,-0.5],[25,53,-0.5],[25,43,-0.5],[25,44,-0.5],[5,25,-0.25],[25,46,-0.5],[25,47,-0.5],[25,54,-0.5],[25,49,-0.5],[25,50,-0.5],[25,55,-0.5],[25,52,-0.5],[26,28,-0.5],[26,41,-0.5],[26,29,-0.5],[26,43,-0.5],[26,31,-0.5],[26,44,-0.5],[26,32,-0.5],[26,46,-0.5],[26,34,-0.5],[26,47,-0.5],[26,35,-0.5],[26,49,-0.5],[26,37,-0.5],[26,50,-0.5],[26,38,-0.5],[26,52,-0.5],[26,40,-0.5],[28,41,-0.5],[28,53,-0.5],[28,43,-0.5],[28,44,-0.5],[5,28,-0.25],[28,46,-0.5],[28,47,-0.5],[28,54,-0.5],[28,49,-0.5],[28,50,-0.5],[28,55,-0.5],[28,52,-0.5],[29,30,-0.5],[29,31,-0.5],[30,31,-0.5],[32,33,-0.5],[32,34,-0.5],[33,34,-0.5],[35,36,-0.5],[35,37,-0.5],[36,37,-0.5],[38,39,-0.5],[38,40,-0.5],[39,40,-0.5],[41,42,-0.5],[41,43,-0.5],[42,43,-0.5],[44,45,-0.5],[44,46,-0.5],[45,46,-0.5],[47,48,-0.5],[47,49,-0.5],[48,49,-0.5],[50,51,-0.5],[50,52,-0.5],[51,52,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],0.9995],[[1,1,1,1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.0002593194852669937},{"id":"phase3b_bath_scale0.5|N=56,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_scale0.5","condition":{"N":56,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[5,-0.2796401272273886],[6,-0.3156281893013303],[7,-0.32409409891496965],[8,0.31209450665577365],[9,0.4233449980270564],[10,-0.22342560220289376],[11,0.3197545615930021],[12,0.3898926931111859],[13,0.012970455229531885],[14,-0.2550353989312035],[15,0.3242415960974113],[16,-0.2862370366249045],[17,0.24146705223470966],[18,0.1299402045896808],[19,0.42740725852516703],[20,-0.2680918113935812],[21,0.2991251286200829],[22,0.0181650368527142],[23,-0.2684443751829325],[24,-0.33409600675925544],[25,-0.00221103150220614],[26,0.08272464061531992],[27,-0.31566201257152027],[28,-0.48510508323976775],[29,-0.02886677110953917],[30,0.22824332818326165],[31,0.4186004917735433],[32,0.12553400573546403],[33,0.4171225725476023],[34,0.36469025109377484],[35,-0.28185712675001207],[36,0.36612743073824294],[1,0.2307519363712538],[37,-0.22213470970107219],[38,0.29704355318346454],[39,0.3652217128437365],[40,-0.20056210436254274],[41,0.027042084030296953],[4,-0.4285131933766031],[42,0.08323841015105804],[43,-0.26209360037038243],[2,0.2649636461036484],[44,-0.32636836382459744],[45,-0.1872577437492331],[46,-0.48552552320993303],[47,-0.4674480783934106],[48,-0.003298158204659507],[49,-0.031687465573423834],[50,-0.3723096771075223],[51,-0.24243749509047618],[52,-0.4968188907066884],[53,-0.11893225218418091],[54,0.07587308403696658],[55,-0.07270122871704987]],"J":[[0,3,-0.5],[0,5,-0.5],[0,4,-0.5],[0,31,-0.25],[0,2,-0.5],[0,34,-0.25],[0,46,-0.25],[0,1,-0.5],[0,49,-0.25],[0,39,-0.25],[3,6,-0.25],[3,5,-0.5],[3,7,-0.25],[3,52,-0.25],[3,8,-0.25],[3,53,-0.25],[3,11,-0.25],[3,54,-0.25],[3,15,-0.25],[3,55,-0.25],[5,6,-0.25],[4,5,-0.5],[5,52,-0.25],[2,5,-0.5],[5,53,-0.25],[5,46,-0.25],[5,54,-0.25],[5,49,-0.25],[5,55,-0.25],[6,7,-0.5],[6,20,-0.5],[6,8,-0.5],[6,23,-0.5],[6,11,-0.5],[6,26,-0.5],[6,15,-0.5],[6,29,-0.5],[7,14,-0.5],[7,18,-0.5],[9,10,-0.5],[4,9,-0.25],[9,31,-0.5],[2,9,-0.25],[9,34,-0.5],[9,46,-0.5],[1,9,-0.25],[9,49,-0.5],[9,39,-0.5],[4,10,-0.25],[10,52,-0.5],[2,10,-0.25],[10,53,-0.5],[10,46,-0.5],[10,54,-0.5],[10,49,-0.5],[10,55,-0.5],[12,13,-0.5],[4,12,-0.25],[12,31,-0.5],[2,12,-0.25],[12,34,-0.5],[12,46,-0.5],[1,12,-0.25],[12,49,-0.5],[12,39,-0.5],[4,13,-0.25],[13,52,-0.5],[2,13,-0.25],[13,53,-0.5],[13,46,-0.5],[13,54,-0.5],[13,49,-0.5],[13,55,-0.5],[14,18,-0.5],[16,17,-0.5],[4,16,-0.25],[16,31,-0.5],[2,16,-0.25],[16,34,-0.5],[16,46,-0.5],[1,16,-0.25],[16,49,-0.5],[16,39,-0.5],[4,17,-0.25],[17,52,-0.5],[2,17,-0.25],[17,53,-0.5],[17,46,-0.5],[17,54,-0.5],[17,49,-0.5],[17,55,-0.5],[19,21,-0.5],[4,19,-0.25],[19,31,-0.5],[19,43,-0.5],[19,33,-0.5],[2,19,-0.25],[19,34,-0.5],[19,45,-0.5],[19,36,-0.5],[19,46,-0.5],[1,19,-0.25],[19,48,-0.5],[19,38,-0.5],[19,49,-0.5],[19,39,-0.5],[19,51,-0.5],[19,41,-0.5],[4,21,-0.25],[21,52,-0.5],[21,43,-0.5],[2,21,-0.25],[21,53,-0.5],[21,45,-0.5],[21,46,-0.5],[21,54,-0.5],[21,48,-0.5],[21,49,-0.5],[21,55,-0.5],[21,51,-0.5],[22,24,-0.5],[4,22,-0.25],[22,31,-0.5],[22,43,-0.5],[22,33,-0.5],[2,22,-0.25],[22,34,-0.5],[22,45,-0.5],[22,36,-0.5],[22,46,-0.5],[1,22,-0.25],[22,48,-0.5],[22,38,-0.5],[22,49,-0.5],[22,39,-0.5],[22,51,-0.5],[22,41,-0.5],[4,24,-0.25],[24,52,-0.5],[24,43,-0.5],[2,24,-0.25],[24,53,-0.5],[24,45,-0.5],[24,46,-0.5],[24,54,-0.5],[24,48,-0.5],[24,49,-0.5],[24,55,-0.5],[24,51,-0.5],[25,27,-0.5],[4,25,-0.25],[25,31,-0.5],[25,43,-0.5],[25,33,-0.5],[2,25,-0.25],[25,34,-0.5],[25,45,-0.5],[25,36,-0.5],[25,46,-0.5],[1,25,-0.25],[25,48,-0.5],[25,38,-0.5],[25,49,-0.5],[25,39,-0.5],[25,51,-0.5],[25,41,-0.5],[4,27,-0.25],[27,52,-0.5],[27,43,-0.5],[2,27,-0.25],[27,53,-0.5],[27,45,-0.5],[27,46,-0.5],[27,54,-0.5],[27,48,-0.5],[27,49,-0.5],[27,55,-0.5],[27,51,-0.5],[28,30,-0.5],[4,28,-0.25],[28,31,-0.5],[28,43,-0.5],[28,33,-0.5],[2,28,-0.25],[28,34,-0.5],[28,45,-0.5],[28,36,-0.5],[28,46,-0.5],[1,28,-0.25],[28,48,-0.5],[28,38,-0.5],[28,49,-0.5],[28,39,-0.5],[28,51,-0.5],[28,41,-0.5],[4,30,-0.25],[30,52,-0.5],[30,43,-0.5],[2,30,-0.25],[30,53,-0.5],[30,45,-0.5],[30,46,-0.5],[30,54,-0.5],[30,48,-0.5],[30,49,-0.5],[30,55,-0.5],[30,51,-0.5],[31,32,-0.5],[31,33,-0.5],[32,33,-0.5],[34,35,-0.5],[34,36,-0.5],[35,36,-0.5],[1,37,-0.25],[1,38,-0.25],[37,38,-0.5],[39,40,-0.5],[39,41,-0.5],[40,41,-0.5],[4,42,-0.25],[4,43,-0.25],[42,43,-0.5],[2,44,-0.25],[2,45,-0.25],[44,45,-0.5],[46,47,-0.5],[46,48,-0.5],[47,48,-0.5],[49,50,-0.5],[49,51,-0.5],[50,51,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.9082388351048342e-16},{"id":"phase3b_bath_scale0.5|N=56,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_scale0.5","condition":{"N":56,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,-0.030326755635234348],[7,-0.05234470184287743],[8,-0.3759431939003446],[9,0.2548499814761097],[10,0.47298845476958185],[11,-0.4169802027600674],[12,-0.19569180688648247],[13,0.29605268330328416],[14,-0.09890922189301654],[15,0.48259498074701024],[16,-0.26328154274834303],[17,0.05736252048588464],[18,0.026543829470192182],[19,-0.18060914579870013],[20,-0.2578455276147985],[21,0.04749320708998983],[22,-0.16170872425263216],[23,0.30739787470003554],[24,-0.13562669181968567],[0,-0.3236493374935183],[25,0.2777005513154662],[26,0.1820111838301064],[27,-0.21017153687741652],[28,-0.49086404749726853],[29,0.4291507581186387],[30,0.13338693439417515],[31,0.0068306587107506145],[32,0.00920662586340093],[33,-0.12406922432075795],[34,-0.00676894990486443],[35,0.14630842764260676],[5,0.4690516525528907],[36,-0.14540529343221076],[37,0.26761246605563915],[3,0.23805196725223843],[38,-0.11679676750962753],[39,0.21106306268607133],[1,-0.47683011306194],[40,0.45830891723093947],[41,0.25836710336042656],[42,-0.23852635944654943],[43,-0.04828871132213297],[44,0.15417559932285174],[45,-0.22509955152218986],[46,-0.10274076313445046],[4,0.23840394818035626],[47,0.16404076006974866],[48,0.018938562894415645],[49,-0.2304493231644832],[50,-0.35129272583335136],[51,0.13629469110821824],[2,0.38247922799465606],[52,-0.22349344234633228],[53,-0.3738285018187193],[54,-0.283506356465435],[55,0.203210626319954]],"J":[[6,7,-0.5],[6,8,-0.5],[6,42,-0.5],[6,33,-0.5],[6,45,-0.5],[5,6,-0.25],[6,47,-0.5],[3,6,-0.25],[6,50,-0.5],[1,6,-0.25],[7,9,-0.5],[7,8,-0.5],[7,10,-0.5],[7,52,-0.5],[7,11,-0.5],[7,53,-0.5],[7,14,-0.5],[7,54,-0.5],[7,18,-0.5],[7,55,-0.5],[8,9,-0.5],[8,42,-0.5],[8,52,-0.5],[8,45,-0.5],[8,53,-0.5],[8,47,-0.5],[8,54,-0.5],[8,50,-0.5],[8,55,-0.5],[9,10,-0.5],[9,23,-0.5],[9,11,-0.5],[9,25,-0.5],[9,14,-0.5],[9,28,-0.5],[9,18,-0.5],[9,31,-0.5],[10,17,-0.5],[10,21,-0.5],[12,13,-0.5],[12,42,-0.5],[12,33,-0.5],[12,45,-0.5],[5,12,-0.25],[12,47,-0.5],[3,12,-0.25],[12,50,-0.5],[1,12,-0.25],[13,42,-0.5],[13,52,-0.5],[13,45,-0.5],[13,53,-0.5],[13,47,-0.5],[13,54,-0.5],[13,50,-0.5],[13,55,-0.5],[15,16,-0.5],[15,42,-0.5],[15,33,-0.5],[15,45,-0.5],[5,15,-0.25],[15,47,-0.5],[3,15,-0.25],[15,50,-0.5],[1,15,-0.25],[16,42,-0.5],[16,52,-0.5],[16,45,-0.5],[16,53,-0.5],[16,47,-0.5],[16,54,-0.5],[16,50,-0.5],[16,55,-0.5],[17,21,-0.5],[19,20,-0.5],[19,42,-0.5],[19,33,-0.5],[19,45,-0.5],[5,19,-0.25],[19,47,-0.5],[3,19,-0.25],[19,50,-0.5],[1,19,-0.25],[20,42,-0.5],[20,52,-0.5],[20,45,-0.5],[20,53,-0.5],[20,47,-0.5],[20,54,-0.5],[20,50,-0.5],[20,55,-0.5],[22,24,-0.5],[22,42,-0.5],[22,33,-0.5],[22,44,-0.5],[22,35,-0.5],[22,45,-0.5],[5,22,-0.25],[4,22,-0.25],[22,37,-0.5],[22,47,-0.5],[3,22,-0.25],[22,49,-0.5],[22,39,-0.5],[22,50,-0.5],[1,22,-0.25],[2,22,-0.25],[22,41,-0.5],[24,42,-0.5],[24,52,-0.5],[24,44,-0.5],[24,45,-0.5],[24,53,-0.5],[4,24,-0.25],[24,47,-0.5],[24,54,-0.5],[24,49,-0.5],[24,50,-0.5],[24,55,-0.5],[2,24,-0.25],[0,26,-0.25],[0,42,-0.25],[0,33,-0.25],[0,44,-0.25],[0,35,-0.25],[0,45,-0.25],[0,5,-0.5],[0,4,-0.5],[0,37,-0.25],[0,47,-0.25],[0,3,-0.5],[0,49,-0.25],[0,39,-0.25],[0,50,-0.25],[0,1,-0.5],[0,2,-0.5],[0,41,-0.25],[26,42,-0.5],[26,52,-0.5],[26,44,-0.5],[26,45,-0.5],[26,53,-0.5],[4,26,-0.25],[26,47,-0.5],[26,54,-0.5],[26,49,-0.5],[26,50,-0.5],[26,55,-0.5],[2,26,-0.25],[27,29,-0.5],[27,42,-0.5],[27,33,-0.5],[27,44,-0.5],[27,35,-0.5],[27,45,-0.5],[5,27,-0.25],[4,27,-0.25],[27,37,-0.5],[27,47,-0.5],[3,27,-0.25],[27,49,-0.5],[27,39,-0.5],[27,50,-0.5],[1,27,-0.25],[2,27,-0.25],[27,41,-0.5],[29,42,-0.5],[29,52,-0.5],[29,44,-0.5],[29,45,-0.5],[29,53,-0.5],[4,29,-0.25],[29,47,-0.5],[29,54,-0.5],[29,49,-0.5],[29,50,-0.5],[29,55,-0.5],[2,29,-0.25],[30,32,-0.5],[30,42,-0.5],[30,33,-0.5],[30,44,-0.5],[30,35,-0.5],[30,45,-0.5],[5,30,-0.25],[4,30,-0.25],[30,37,-0.5],[30,47,-0.5],[3,30,-0.25],[30,49,-0.5],[30,39,-0.5],[30,50,-0.5],[1,30,-0.25],[2,30,-0.25],[30,41,-0.5],[32,42,-0.5],[32,52,-0.5],[32,44,-0.5],[32,45,-0.5],[32,53,-0.5],[4,32,-0.25],[32,47,-0.5],[32,54,-0.5],[32,49,-0.5],[32,50,-0.5],[32,55,-0.5],[2,32,-0.25],[33,34,-0.5],[33,35,-0.5],[34,35,-0.5],[5,36,-0.25],[5,37,-0.25],[36,37,-0.5],[3,38,-0.25],[3,39,-0.25],[38,39,-0.5],[1,40,-0.25],[1,41,-0.25],[40,41,-0.5],[42,43,-0.5],[42,44,-0.5],[43,44,-0.5],[45,46,-0.5],[4,45,-0.25],[4,46,-0.25],[47,48,-0.5],[47,49,-0.5],[48,49,-0.5],[50,51,-0.5],[2,50,-0.25],[2,51,-0.25]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":6.71241839764378e-15},{"id":"phase3b_bath_unscaled|N=56,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_unscaled","condition":{"N":56,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,0.0],[1,0.0],[7,0.0],[4,0.0],[0,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0],[12,0.0],[13,0.0],[2,0.0],[14,0.0],[15,0.0],[16,0.0],[3,0.0],[17,0.0],[18,0.0],[19,0.0],[20,0.0],[21,0.0],[22,0.0],[23,0.0],[24,0.0],[25,0.0],[26,0.0],[27,0.0],[28,0.0],[29,0.0],[30,0.0],[31,0.0],[32,0.0],[33,0.0],[34,0.0],[35,0.0],[36,0.0],[37,0.0],[38,0.0],[39,0.0],[40,0.0],[41,0.0],[42,0.0],[43,0.0],[44,0.0],[45,0.0],[46,0.0],[47,0.0],[48,0.0],[49,0.0],[50,0.0],[51,0.0],[52,0.0],[53,0.0],[5,0.0],[54,0.0],[55,0.0]],"J":[[1,6,-0.5],[6,7,-1.0],[6,41,-1.0],[6,29,-1.0],[6,44,-1.0],[6,32,-1.0],[6,47,-1.0],[6,35,-1.0],[6,50,-1.0],[6,38,-1.0],[1,4,-1.0],[1,7,-0.5],[0,1,-1.0],[1,53,-0.5],[1,8,-0.5],[1,5,-1.0],[1,11,-0.5],[1,54,-0.5],[1,14,-0.5],[1,55,-0.5],[4,7,-0.5],[7,41,-1.0],[7,53,-1.0],[7,44,-1.0],[5,7,-0.5],[7,47,-1.0],[7,54,-1.0],[7,50,-1.0],[7,55,-1.0],[0,4,-1.0],[4,18,-0.5],[4,8,-0.5],[4,21,-0.5],[4,11,-0.5],[4,24,-0.5],[4,14,-0.5],[4,27,-0.5],[0,2,-1.0],[0,3,-1.0],[9,10,-1.0],[9,41,-1.0],[9,29,-1.0],[9,44,-1.0],[9,32,-1.0],[9,47,-1.0],[9,35,-1.0],[9,50,-1.0],[9,38,-1.0],[10,41,-1.0],[10,53,-1.0],[10,44,-1.0],[5,10,-0.5],[10,47,-1.0],[10,54,-1.0],[10,50,-1.0],[10,55,-1.0],[12,13,-1.0],[12,41,-1.0],[12,29,-1.0],[12,44,-1.0],[12,32,-1.0],[12,47,-1.0],[12,35,-1.0],[12,50,-1.0],[12,38,-1.0],[13,41,-1.0],[13,53,-1.0],[13,44,-1.0],[5,13,-0.5],[13,47,-1.0],[13,54,-1.0],[13,50,-1.0],[13,55,-1.0],[2,3,-1.0],[15,16,-1.0],[15,41,-1.0],[15,29,-1.0],[15,44,-1.0],[15,32,-1.0],[15,47,-1.0],[15,35,-1.0],[15,50,-1.0],[15,38,-1.0],[16,41,-1.0],[16,53,-1.0],[16,44,-1.0],[5,16,-0.5],[16,47,-1.0],[16,54,-1.0],[16,50,-1.0],[16,55,-1.0],[17,19,-1.0],[17,41,-1.0],[17,29,-1.0],[17,43,-1.0],[17,31,-1.0],[17,44,-1.0],[17,32,-1.0],[17,46,-1.0],[17,34,-1.0],[17,47,-1.0],[17,35,-1.0],[17,49,-1.0],[17,37,-1.0],[17,50,-1.0],[17,38,-1.0],[17,52,-1.0],[17,40,-1.0],[19,41,-1.0],[19,53,-1.0],[19,43,-1.0],[19,44,-1.0],[5,19,-0.5],[19,46,-1.0],[19,47,-1.0],[19,54,-1.0],[19,49,-1.0],[19,50,-1.0],[19,55,-1.0],[19,52,-1.0],[20,22,-1.0],[20,41,-1.0],[20,29,-1.0],[20,43,-1.0],[20,31,-1.0],[20,44,-1.0],[20,32,-1.0],[20,46,-1.0],[20,34,-1.0],[20,47,-1.0],[20,35,-1.0],[20,49,-1.0],[20,37,-1.0],[20,50,-1.0],[20,38,-1.0],[20,52,-1.0],[20,40,-1.0],[22,41,-1.0],[22,53,-1.0],[22,43,-1.0],[22,44,-1.0],[5,22,-0.5],[22,46,-1.0],[22,47,-1.0],[22,54,-1.0],[22,49,-1.0],[22,50,-1.0],[22,55,-1.0],[22,52,-1.0],[23,25,-1.0],[23,41,-1.0],[23,29,-1.0],[23,43,-1.0],[23,31,-1.0],[23,44,-1.0],[23,32,-1.0],[23,46,-1.0],[23,34,-1.0],[23,47,-1.0],[23,35,-1.0],[23,49,-1.0],[23,37,-1.0],[23,50,-1.0],[23,38,-1.0],[23,52,-1.0],[23,40,-1.0],[25,41,-1.0],[25,53,-1.0],[25,43,-1.0],[25,44,-1.0],[5,25,-0.5],[25,46,-1.0],[25,47,-1.0],[25,54,-1.0],[25,49,-1.0],[25,50,-1.0],[25,55,-1.0],[25,52,-1.0],[26,28,-1.0],[26,41,-1.0],[26,29,-1.0],[26,43,-1.0],[26,31,-1.0],[26,44,-1.0],[26,32,-1.0],[26,46,-1.0],[26,34,-1.0],[26,47,-1.0],[26,35,-1.0],[26,49,-1.0],[26,37,-1.0],[26,50,-1.0],[26,38,-1.0],[26,52,-1.0],[26,40,-1.0],[28,41,-1.0],[28,53,-1.0],[28,43,-1.0],[28,44,-1.0],[5,28,-0.5],[28,46,-1.0],[28,47,-1.0],[28,54,-1.0],[28,49,-1.0],[28,50,-1.0],[28,55,-1.0],[28,52,-1.0],[29,30,-1.0],[29,31,-1.0],[30,31,-1.0],[32,33,-1.0],[32,34,-1.0],[33,34,-1.0],[35,36,-1.0],[35,37,-1.0],[36,37,-1.0],[38,39,-1.0],[38,40,-1.0],[39,40,-1.0],[41,42,-1.0],[41,43,-1.0],[42,43,-1.0],[44,45,-1.0],[44,46,-1.0],[45,46,-1.0],[47,48,-1.0],[47,49,-1.0],[48,49,-1.0],[50,51,-1.0],[50,52,-1.0],[51,52,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],0.9995],[[1,1,1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],0.9995],[[1,1,-1,1,1,1],0.0005]]}],"archived_memory":0.0005,"archived_pooled_distance":0.0003333333327578864},{"id":"phase3b_bath_unscaled|N=56,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_unscaled","condition":{"N":56,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,0.27395604855596334],[1,-0.06112156024794768],[7,0.35859791991138246],[4,0.1973680290593639],[0,-0.40582265211235047],[8,0.4756223516367559],[9,0.26113970199035297],[10,0.2860643052769538],[11,-0.3718863673244541],[12,-0.049614062104432866],[13,-0.12920197576741876],[2,0.4267649888486018],[14,0.14386512008066454],[15,0.32276161327083],[16,-0.05658580117266887],[3,-0.2727612782152231],[17,0.0545847870158348],[18,-0.4361827438958247],[19,0.32763117199258207],[20,0.13166439912206485],[21,0.25808774008537383],[22,-0.14547403187013164],[23,0.47069802439490327],[24,0.3931211213221977],[25,0.27838349707376187],[26,-0.3053612921480324],[27,-0.03327899627296582],[28,-0.4561962342127712],[29,-0.34571050793245217],[30,0.18304895324245463],[31,0.24476215590781714],[32,0.46750973243421],[33,-0.17417464186184806],[34,-0.12954029396513111],[35,-0.03044418872419208],[36,-0.3105286409157143],[37,-0.37007849466452836],[38,-0.024295073774066256],[39,-0.2730906509491159],[40,0.16981399468251035],[41,-0.06284808112766926],[42,0.33267819605783744],[43,0.20026510200224912],[44,-0.18763335861795893],[45,0.33225980139520106],[46,0.30476435749680186],[47,-0.11252162096982554],[48,-0.2116718960697559],[49,0.1824955039749755],[50,-0.3602475163906902],[51,-0.3000917975248917],[52,-0.4926377302489945],[53,0.2869243775021384],[5,0.16485085659203214],[54,0.2051653786263351],[55,0.2807290310219679]],"J":[[1,6,-0.5],[6,7,-1.0],[6,41,-1.0],[6,29,-1.0],[6,44,-1.0],[6,32,-1.0],[6,47,-1.0],[6,35,-1.0],[6,50,-1.0],[6,38,-1.0],[1,4,-1.0],[1,7,-0.5],[0,1,-1.0],[1,53,-0.5],[1,8,-0.5],[1,5,-1.0],[1,11,-0.5],[1,54,-0.5],[1,14,-0.5],[1,55,-0.5],[4,7,-0.5],[7,41,-1.0],[7,53,-1.0],[7,44,-1.0],[5,7,-0.5],[7,47,-1.0],[7,54,-1.0],[7,50,-1.0],[7,55,-1.0],[0,4,-1.0],[4,18,-0.5],[4,8,-0.5],[4,21,-0.5],[4,11,-0.5],[4,24,-0.5],[4,14,-0.5],[4,27,-0.5],[0,2,-1.0],[0,3,-1.0],[9,10,-1.0],[9,41,-1.0],[9,29,-1.0],[9,44,-1.0],[9,32,-1.0],[9,47,-1.0],[9,35,-1.0],[9,50,-1.0],[9,38,-1.0],[10,41,-1.0],[10,53,-1.0],[10,44,-1.0],[5,10,-0.5],[10,47,-1.0],[10,54,-1.0],[10,50,-1.0],[10,55,-1.0],[12,13,-1.0],[12,41,-1.0],[12,29,-1.0],[12,44,-1.0],[12,32,-1.0],[12,47,-1.0],[12,35,-1.0],[12,50,-1.0],[12,38,-1.0],[13,41,-1.0],[13,53,-1.0],[13,44,-1.0],[5,13,-0.5],[13,47,-1.0],[13,54,-1.0],[13,50,-1.0],[13,55,-1.0],[2,3,-1.0],[15,16,-1.0],[15,41,-1.0],[15,29,-1.0],[15,44,-1.0],[15,32,-1.0],[15,47,-1.0],[15,35,-1.0],[15,50,-1.0],[15,38,-1.0],[16,41,-1.0],[16,53,-1.0],[16,44,-1.0],[5,16,-0.5],[16,47,-1.0],[16,54,-1.0],[16,50,-1.0],[16,55,-1.0],[17,19,-1.0],[17,41,-1.0],[17,29,-1.0],[17,43,-1.0],[17,31,-1.0],[17,44,-1.0],[17,32,-1.0],[17,46,-1.0],[17,34,-1.0],[17,47,-1.0],[17,35,-1.0],[17,49,-1.0],[17,37,-1.0],[17,50,-1.0],[17,38,-1.0],[17,52,-1.0],[17,40,-1.0],[19,41,-1.0],[19,53,-1.0],[19,43,-1.0],[19,44,-1.0],[5,19,-0.5],[19,46,-1.0],[19,47,-1.0],[19,54,-1.0],[19,49,-1.0],[19,50,-1.0],[19,55,-1.0],[19,52,-1.0],[20,22,-1.0],[20,41,-1.0],[20,29,-1.0],[20,43,-1.0],[20,31,-1.0],[20,44,-1.0],[20,32,-1.0],[20,46,-1.0],[20,34,-1.0],[20,47,-1.0],[20,35,-1.0],[20,49,-1.0],[20,37,-1.0],[20,50,-1.0],[20,38,-1.0],[20,52,-1.0],[20,40,-1.0],[22,41,-1.0],[22,53,-1.0],[22,43,-1.0],[22,44,-1.0],[5,22,-0.5],[22,46,-1.0],[22,47,-1.0],[22,54,-1.0],[22,49,-1.0],[22,50,-1.0],[22,55,-1.0],[22,52,-1.0],[23,25,-1.0],[23,41,-1.0],[23,29,-1.0],[23,43,-1.0],[23,31,-1.0],[23,44,-1.0],[23,32,-1.0],[23,46,-1.0],[23,34,-1.0],[23,47,-1.0],[23,35,-1.0],[23,49,-1.0],[23,37,-1.0],[23,50,-1.0],[23,38,-1.0],[23,52,-1.0],[23,40,-1.0],[25,41,-1.0],[25,53,-1.0],[25,43,-1.0],[25,44,-1.0],[5,25,-0.5],[25,46,-1.0],[25,47,-1.0],[25,54,-1.0],[25,49,-1.0],[25,50,-1.0],[25,55,-1.0],[25,52,-1.0],[26,28,-1.0],[26,41,-1.0],[26,29,-1.0],[26,43,-1.0],[26,31,-1.0],[26,44,-1.0],[26,32,-1.0],[26,46,-1.0],[26,34,-1.0],[26,47,-1.0],[26,35,-1.0],[26,49,-1.0],[26,37,-1.0],[26,50,-1.0],[26,38,-1.0],[26,52,-1.0],[26,40,-1.0],[28,41,-1.0],[28,53,-1.0],[28,43,-1.0],[28,44,-1.0],[5,28,-0.5],[28,46,-1.0],[28,47,-1.0],[28,54,-1.0],[28,49,-1.0],[28,50,-1.0],[28,55,-1.0],[28,52,-1.0],[29,30,-1.0],[29,31,-1.0],[30,31,-1.0],[32,33,-1.0],[32,34,-1.0],[33,34,-1.0],[35,36,-1.0],[35,37,-1.0],[36,37,-1.0],[38,39,-1.0],[38,40,-1.0],[39,40,-1.0],[41,42,-1.0],[41,43,-1.0],[42,43,-1.0],[44,45,-1.0],[44,46,-1.0],[45,46,-1.0],[47,48,-1.0],[47,49,-1.0],[48,49,-1.0],[50,51,-1.0],[50,52,-1.0],[51,52,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],0.759],[[1,1,1,1,-1,1],0.198],[[-1,1,-1,-1,-1,1],0.043]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.241,"archived_pooled_distance":0.08033333333333334},{"id":"phase3b_bath_unscaled|N=56,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_unscaled","condition":{"N":56,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[3,-0.4461789811977773],[5,-0.2796401272273886],[6,-0.3156281893013303],[7,-0.32409409891496965],[8,0.31209450665577365],[9,0.4233449980270564],[10,-0.22342560220289376],[11,0.3197545615930021],[12,0.3898926931111859],[13,0.012970455229531885],[14,-0.2550353989312035],[15,0.3242415960974113],[16,-0.2862370366249045],[17,0.24146705223470966],[18,0.1299402045896808],[19,0.42740725852516703],[20,-0.2680918113935812],[21,0.2991251286200829],[22,0.0181650368527142],[23,-0.2684443751829325],[24,-0.33409600675925544],[25,-0.00221103150220614],[26,0.08272464061531992],[27,-0.31566201257152027],[28,-0.48510508323976775],[29,-0.02886677110953917],[30,0.22824332818326165],[31,0.4186004917735433],[32,0.12553400573546403],[33,0.4171225725476023],[34,0.36469025109377484],[35,-0.28185712675001207],[36,0.36612743073824294],[1,0.2307519363712538],[37,-0.22213470970107219],[38,0.29704355318346454],[39,0.3652217128437365],[40,-0.20056210436254274],[41,0.027042084030296953],[4,-0.4285131933766031],[42,0.08323841015105804],[43,-0.26209360037038243],[2,0.2649636461036484],[44,-0.32636836382459744],[45,-0.1872577437492331],[46,-0.48552552320993303],[47,-0.4674480783934106],[48,-0.003298158204659507],[49,-0.031687465573423834],[50,-0.3723096771075223],[51,-0.24243749509047618],[52,-0.4968188907066884],[53,-0.11893225218418091],[54,0.07587308403696658],[55,-0.07270122871704987]],"J":[[0,3,-1.0],[0,5,-1.0],[0,4,-1.0],[0,31,-0.5],[0,2,-1.0],[0,34,-0.5],[0,46,-0.5],[0,1,-1.0],[0,49,-0.5],[0,39,-0.5],[3,6,-0.5],[3,5,-1.0],[3,7,-0.5],[3,52,-0.5],[3,8,-0.5],[3,53,-0.5],[3,11,-0.5],[3,54,-0.5],[3,15,-0.5],[3,55,-0.5],[5,6,-0.5],[4,5,-1.0],[5,52,-0.5],[2,5,-1.0],[5,53,-0.5],[5,46,-0.5],[5,54,-0.5],[5,49,-0.5],[5,55,-0.5],[6,7,-1.0],[6,20,-1.0],[6,8,-1.0],[6,23,-1.0],[6,11,-1.0],[6,26,-1.0],[6,15,-1.0],[6,29,-1.0],[7,14,-1.0],[7,18,-1.0],[9,10,-1.0],[4,9,-0.5],[9,31,-1.0],[2,9,-0.5],[9,34,-1.0],[9,46,-1.0],[1,9,-0.5],[9,49,-1.0],[9,39,-1.0],[4,10,-0.5],[10,52,-1.0],[2,10,-0.5],[10,53,-1.0],[10,46,-1.0],[10,54,-1.0],[10,49,-1.0],[10,55,-1.0],[12,13,-1.0],[4,12,-0.5],[12,31,-1.0],[2,12,-0.5],[12,34,-1.0],[12,46,-1.0],[1,12,-0.5],[12,49,-1.0],[12,39,-1.0],[4,13,-0.5],[13,52,-1.0],[2,13,-0.5],[13,53,-1.0],[13,46,-1.0],[13,54,-1.0],[13,49,-1.0],[13,55,-1.0],[14,18,-1.0],[16,17,-1.0],[4,16,-0.5],[16,31,-1.0],[2,16,-0.5],[16,34,-1.0],[16,46,-1.0],[1,16,-0.5],[16,49,-1.0],[16,39,-1.0],[4,17,-0.5],[17,52,-1.0],[2,17,-0.5],[17,53,-1.0],[17,46,-1.0],[17,54,-1.0],[17,49,-1.0],[17,55,-1.0],[19,21,-1.0],[4,19,-0.5],[19,31,-1.0],[19,43,-1.0],[19,33,-1.0],[2,19,-0.5],[19,34,-1.0],[19,45,-1.0],[19,36,-1.0],[19,46,-1.0],[1,19,-0.5],[19,48,-1.0],[19,38,-1.0],[19,49,-1.0],[19,39,-1.0],[19,51,-1.0],[19,41,-1.0],[4,21,-0.5],[21,52,-1.0],[21,43,-1.0],[2,21,-0.5],[21,53,-1.0],[21,45,-1.0],[21,46,-1.0],[21,54,-1.0],[21,48,-1.0],[21,49,-1.0],[21,55,-1.0],[21,51,-1.0],[22,24,-1.0],[4,22,-0.5],[22,31,-1.0],[22,43,-1.0],[22,33,-1.0],[2,22,-0.5],[22,34,-1.0],[22,45,-1.0],[22,36,-1.0],[22,46,-1.0],[1,22,-0.5],[22,48,-1.0],[22,38,-1.0],[22,49,-1.0],[22,39,-1.0],[22,51,-1.0],[22,41,-1.0],[4,24,-0.5],[24,52,-1.0],[24,43,-1.0],[2,24,-0.5],[24,53,-1.0],[24,45,-1.0],[24,46,-1.0],[24,54,-1.0],[24,48,-1.0],[24,49,-1.0],[24,55,-1.0],[24,51,-1.0],[25,27,-1.0],[4,25,-0.5],[25,31,-1.0],[25,43,-1.0],[25,33,-1.0],[2,25,-0.5],[25,34,-1.0],[25,45,-1.0],[25,36,-1.0],[25,46,-1.0],[1,25,-0.5],[25,48,-1.0],[25,38,-1.0],[25,49,-1.0],[25,39,-1.0],[25,51,-1.0],[25,41,-1.0],[4,27,-0.5],[27,52,-1.0],[27,43,-1.0],[2,27,-0.5],[27,53,-1.0],[27,45,-1.0],[27,46,-1.0],[27,54,-1.0],[27,48,-1.0],[27,49,-1.0],[27,55,-1.0],[27,51,-1.0],[28,30,-1.0],[4,28,-0.5],[28,31,-1.0],[28,43,-1.0],[28,33,-1.0],[2,28,-0.5],[28,34,-1.0],[28,45,-1.0],[28,36,-1.0],[28,46,-1.0],[1,28,-0.5],[28,48,-1.0],[28,38,-1.0],[28,49,-1.0],[28,39,-1.0],[28,51,-1.0],[28,41,-1.0],[4,30,-0.5],[30,52,-1.0],[30,43,-1.0],[2,30,-0.5],[30,53,-1.0],[30,45,-1.0],[30,46,-1.0],[30,54,-1.0],[30,48,-1.0],[30,49,-1.0],[30,55,-1.0],[30,51,-1.0],[31,32,-1.0],[31,33,-1.0],[32,33,-1.0],[34,35,-1.0],[34,36,-1.0],[35,36,-1.0],[1,37,-0.5],[1,38,-0.5],[37,38,-1.0],[39,40,-1.0],[39,41,-1.0],[40,41,-1.0],[4,42,-0.5],[4,43,-0.5],[42,43,-1.0],[2,44,-0.5],[2,45,-0.5],[44,45,-1.0],[46,47,-1.0],[46,48,-1.0],[47,48,-1.0],[49,50,-1.0],[49,51,-1.0],[50,51,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":4.551153158386214e-34},{"id":"phase3b_bath_unscaled|N=56,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_unscaled","condition":{"N":56,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,-0.030326755635234348],[7,-0.05234470184287743],[8,-0.3759431939003446],[9,0.2548499814761097],[10,0.47298845476958185],[11,-0.4169802027600674],[12,-0.19569180688648247],[13,0.29605268330328416],[14,-0.09890922189301654],[15,0.48259498074701024],[16,-0.26328154274834303],[17,0.05736252048588464],[18,0.026543829470192182],[19,-0.18060914579870013],[20,-0.2578455276147985],[21,0.04749320708998983],[22,-0.16170872425263216],[23,0.30739787470003554],[24,-0.13562669181968567],[0,-0.3236493374935183],[25,0.2777005513154662],[26,0.1820111838301064],[27,-0.21017153687741652],[28,-0.49086404749726853],[29,0.4291507581186387],[30,0.13338693439417515],[31,0.0068306587107506145],[32,0.00920662586340093],[33,-0.12406922432075795],[34,-0.00676894990486443],[35,0.14630842764260676],[5,0.4690516525528907],[36,-0.14540529343221076],[37,0.26761246605563915],[3,0.23805196725223843],[38,-0.11679676750962753],[39,0.21106306268607133],[1,-0.47683011306194],[40,0.45830891723093947],[41,0.25836710336042656],[42,-0.23852635944654943],[43,-0.04828871132213297],[44,0.15417559932285174],[45,-0.22509955152218986],[46,-0.10274076313445046],[4,0.23840394818035626],[47,0.16404076006974866],[48,0.018938562894415645],[49,-0.2304493231644832],[50,-0.35129272583335136],[51,0.13629469110821824],[2,0.38247922799465606],[52,-0.22349344234633228],[53,-0.3738285018187193],[54,-0.283506356465435],[55,0.203210626319954]],"J":[[6,7,-1.0],[6,8,-1.0],[6,42,-1.0],[6,33,-1.0],[6,45,-1.0],[5,6,-0.5],[6,47,-1.0],[3,6,-0.5],[6,50,-1.0],[1,6,-0.5],[7,9,-1.0],[7,8,-1.0],[7,10,-1.0],[7,52,-1.0],[7,11,-1.0],[7,53,-1.0],[7,14,-1.0],[7,54,-1.0],[7,18,-1.0],[7,55,-1.0],[8,9,-1.0],[8,42,-1.0],[8,52,-1.0],[8,45,-1.0],[8,53,-1.0],[8,47,-1.0],[8,54,-1.0],[8,50,-1.0],[8,55,-1.0],[9,10,-1.0],[9,23,-1.0],[9,11,-1.0],[9,25,-1.0],[9,14,-1.0],[9,28,-1.0],[9,18,-1.0],[9,31,-1.0],[10,17,-1.0],[10,21,-1.0],[12,13,-1.0],[12,42,-1.0],[12,33,-1.0],[12,45,-1.0],[5,12,-0.5],[12,47,-1.0],[3,12,-0.5],[12,50,-1.0],[1,12,-0.5],[13,42,-1.0],[13,52,-1.0],[13,45,-1.0],[13,53,-1.0],[13,47,-1.0],[13,54,-1.0],[13,50,-1.0],[13,55,-1.0],[15,16,-1.0],[15,42,-1.0],[15,33,-1.0],[15,45,-1.0],[5,15,-0.5],[15,47,-1.0],[3,15,-0.5],[15,50,-1.0],[1,15,-0.5],[16,42,-1.0],[16,52,-1.0],[16,45,-1.0],[16,53,-1.0],[16,47,-1.0],[16,54,-1.0],[16,50,-1.0],[16,55,-1.0],[17,21,-1.0],[19,20,-1.0],[19,42,-1.0],[19,33,-1.0],[19,45,-1.0],[5,19,-0.5],[19,47,-1.0],[3,19,-0.5],[19,50,-1.0],[1,19,-0.5],[20,42,-1.0],[20,52,-1.0],[20,45,-1.0],[20,53,-1.0],[20,47,-1.0],[20,54,-1.0],[20,50,-1.0],[20,55,-1.0],[22,24,-1.0],[22,42,-1.0],[22,33,-1.0],[22,44,-1.0],[22,35,-1.0],[22,45,-1.0],[5,22,-0.5],[4,22,-0.5],[22,37,-1.0],[22,47,-1.0],[3,22,-0.5],[22,49,-1.0],[22,39,-1.0],[22,50,-1.0],[1,22,-0.5],[2,22,-0.5],[22,41,-1.0],[24,42,-1.0],[24,52,-1.0],[24,44,-1.0],[24,45,-1.0],[24,53,-1.0],[4,24,-0.5],[24,47,-1.0],[24,54,-1.0],[24,49,-1.0],[24,50,-1.0],[24,55,-1.0],[2,24,-0.5],[0,26,-0.5],[0,42,-0.5],[0,33,-0.5],[0,44,-0.5],[0,35,-0.5],[0,45,-0.5],[0,5,-1.0],[0,4,-1.0],[0,37,-0.5],[0,47,-0.5],[0,3,-1.0],[0,49,-0.5],[0,39,-0.5],[0,50,-0.5],[0,1,-1.0],[0,2,-1.0],[0,41,-0.5],[26,42,-1.0],[26,52,-1.0],[26,44,-1.0],[26,45,-1.0],[26,53,-1.0],[4,26,-0.5],[26,47,-1.0],[26,54,-1.0],[26,49,-1.0],[26,50,-1.0],[26,55,-1.0],[2,26,-0.5],[27,29,-1.0],[27,42,-1.0],[27,33,-1.0],[27,44,-1.0],[27,35,-1.0],[27,45,-1.0],[5,27,-0.5],[4,27,-0.5],[27,37,-1.0],[27,47,-1.0],[3,27,-0.5],[27,49,-1.0],[27,39,-1.0],[27,50,-1.0],[1,27,-0.5],[2,27,-0.5],[27,41,-1.0],[29,42,-1.0],[29,52,-1.0],[29,44,-1.0],[29,45,-1.0],[29,53,-1.0],[4,29,-0.5],[29,47,-1.0],[29,54,-1.0],[29,49,-1.0],[29,50,-1.0],[29,55,-1.0],[2,29,-0.5],[30,32,-1.0],[30,42,-1.0],[30,33,-1.0],[30,44,-1.0],[30,35,-1.0],[30,45,-1.0],[5,30,-0.5],[4,30,-0.5],[30,37,-1.0],[30,47,-1.0],[3,30,-0.5],[30,49,-1.0],[30,39,-1.0],[30,50,-1.0],[1,30,-0.5],[2,30,-0.5],[30,41,-1.0],[32,42,-1.0],[32,52,-1.0],[32,44,-1.0],[32,45,-1.0],[32,53,-1.0],[4,32,-0.5],[32,47,-1.0],[32,54,-1.0],[32,49,-1.0],[32,50,-1.0],[32,55,-1.0],[2,32,-0.5],[33,34,-1.0],[33,35,-1.0],[34,35,-1.0],[5,36,-0.5],[5,37,-0.5],[36,37,-1.0],[3,38,-0.5],[3,39,-0.5],[38,39,-1.0],[1,40,-0.5],[1,41,-0.5],[40,41,-1.0],[42,43,-1.0],[42,44,-1.0],[43,44,-1.0],[45,46,-1.0],[4,45,-0.5],[4,46,-0.5],[47,48,-1.0],[47,49,-1.0],[48,49,-1.0],[50,51,-1.0],[2,50,-0.5],[2,51,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],0.9995],[[1,1,1,1,1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666666666660196},{"id":"phase3b_bath_unscaled|N=56,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_unscaled","condition":{"N":56,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,0.5479120971119267],[1,-0.12224312049589536],[7,0.7171958398227649],[4,0.3947360581187278],[0,-0.8116453042247009],[8,0.9512447032735118],[9,0.5222794039807059],[10,0.5721286105539076],[11,-0.7437727346489083],[12,-0.09922812420886573],[13,-0.25840395153483753],[2,0.8535299776972036],[14,0.2877302401613291],[15,0.64552322654166],[16,-0.11317160234533774],[3,-0.5455225564304462],[17,0.1091695740316696],[18,-0.8723654877916494],[19,0.6552623439851641],[20,0.2633287982441297],[21,0.5161754801707477],[22,-0.2909480637402633],[23,0.9413960487898065],[24,0.7862422426443954],[25,0.5567669941475237],[26,-0.6107225842960649],[27,-0.06655799254593164],[28,-0.9123924684255424],[29,-0.6914210158649043],[30,0.36609790648490925],[31,0.48952431181563427],[32,0.93501946486842],[33,-0.3483492837236961],[34,-0.25908058793026223],[35,-0.06088837744838416],[36,-0.6210572818314286],[37,-0.7401569893290567],[38,-0.04859014754813251],[39,-0.5461813018982318],[40,0.3396279893650207],[41,-0.12569616225533853],[42,0.6653563921156749],[43,0.40053020400449824],[44,-0.37526671723591787],[45,0.6645196027904021],[46,0.6095287149936037],[47,-0.22504324193965108],[48,-0.4233437921395118],[49,0.364991007949951],[50,-0.7204950327813804],[51,-0.6001835950497834],[52,-0.985275460497989],[53,0.5738487550042768],[5,0.32970171318406427],[54,0.4103307572526702],[55,0.5614580620439358]],"J":[[1,6,-0.5],[6,7,-1.0],[6,41,-1.0],[6,29,-1.0],[6,44,-1.0],[6,32,-1.0],[6,47,-1.0],[6,35,-1.0],[6,50,-1.0],[6,38,-1.0],[1,4,-1.0],[1,7,-0.5],[0,1,-1.0],[1,53,-0.5],[1,8,-0.5],[1,5,-1.0],[1,11,-0.5],[1,54,-0.5],[1,14,-0.5],[1,55,-0.5],[4,7,-0.5],[7,41,-1.0],[7,53,-1.0],[7,44,-1.0],[5,7,-0.5],[7,47,-1.0],[7,54,-1.0],[7,50,-1.0],[7,55,-1.0],[0,4,-1.0],[4,18,-0.5],[4,8,-0.5],[4,21,-0.5],[4,11,-0.5],[4,24,-0.5],[4,14,-0.5],[4,27,-0.5],[0,2,-1.0],[0,3,-1.0],[9,10,-1.0],[9,41,-1.0],[9,29,-1.0],[9,44,-1.0],[9,32,-1.0],[9,47,-1.0],[9,35,-1.0],[9,50,-1.0],[9,38,-1.0],[10,41,-1.0],[10,53,-1.0],[10,44,-1.0],[5,10,-0.5],[10,47,-1.0],[10,54,-1.0],[10,50,-1.0],[10,55,-1.0],[12,13,-1.0],[12,41,-1.0],[12,29,-1.0],[12,44,-1.0],[12,32,-1.0],[12,47,-1.0],[12,35,-1.0],[12,50,-1.0],[12,38,-1.0],[13,41,-1.0],[13,53,-1.0],[13,44,-1.0],[5,13,-0.5],[13,47,-1.0],[13,54,-1.0],[13,50,-1.0],[13,55,-1.0],[2,3,-1.0],[15,16,-1.0],[15,41,-1.0],[15,29,-1.0],[15,44,-1.0],[15,32,-1.0],[15,47,-1.0],[15,35,-1.0],[15,50,-1.0],[15,38,-1.0],[16,41,-1.0],[16,53,-1.0],[16,44,-1.0],[5,16,-0.5],[16,47,-1.0],[16,54,-1.0],[16,50,-1.0],[16,55,-1.0],[17,19,-1.0],[17,41,-1.0],[17,29,-1.0],[17,43,-1.0],[17,31,-1.0],[17,44,-1.0],[17,32,-1.0],[17,46,-1.0],[17,34,-1.0],[17,47,-1.0],[17,35,-1.0],[17,49,-1.0],[17,37,-1.0],[17,50,-1.0],[17,38,-1.0],[17,52,-1.0],[17,40,-1.0],[19,41,-1.0],[19,53,-1.0],[19,43,-1.0],[19,44,-1.0],[5,19,-0.5],[19,46,-1.0],[19,47,-1.0],[19,54,-1.0],[19,49,-1.0],[19,50,-1.0],[19,55,-1.0],[19,52,-1.0],[20,22,-1.0],[20,41,-1.0],[20,29,-1.0],[20,43,-1.0],[20,31,-1.0],[20,44,-1.0],[20,32,-1.0],[20,46,-1.0],[20,34,-1.0],[20,47,-1.0],[20,35,-1.0],[20,49,-1.0],[20,37,-1.0],[20,50,-1.0],[20,38,-1.0],[20,52,-1.0],[20,40,-1.0],[22,41,-1.0],[22,53,-1.0],[22,43,-1.0],[22,44,-1.0],[5,22,-0.5],[22,46,-1.0],[22,47,-1.0],[22,54,-1.0],[22,49,-1.0],[22,50,-1.0],[22,55,-1.0],[22,52,-1.0],[23,25,-1.0],[23,41,-1.0],[23,29,-1.0],[23,43,-1.0],[23,31,-1.0],[23,44,-1.0],[23,32,-1.0],[23,46,-1.0],[23,34,-1.0],[23,47,-1.0],[23,35,-1.0],[23,49,-1.0],[23,37,-1.0],[23,50,-1.0],[23,38,-1.0],[23,52,-1.0],[23,40,-1.0],[25,41,-1.0],[25,53,-1.0],[25,43,-1.0],[25,44,-1.0],[5,25,-0.5],[25,46,-1.0],[25,47,-1.0],[25,54,-1.0],[25,49,-1.0],[25,50,-1.0],[25,55,-1.0],[25,52,-1.0],[26,28,-1.0],[26,41,-1.0],[26,29,-1.0],[26,43,-1.0],[26,31,-1.0],[26,44,-1.0],[26,32,-1.0],[26,46,-1.0],[26,34,-1.0],[26,47,-1.0],[26,35,-1.0],[26,49,-1.0],[26,37,-1.0],[26,50,-1.0],[26,38,-1.0],[26,52,-1.0],[26,40,-1.0],[28,41,-1.0],[28,53,-1.0],[28,43,-1.0],[28,44,-1.0],[5,28,-0.5],[28,46,-1.0],[28,47,-1.0],[28,54,-1.0],[28,49,-1.0],[28,50,-1.0],[28,55,-1.0],[28,52,-1.0],[29,30,-1.0],[29,31,-1.0],[30,31,-1.0],[32,33,-1.0],[32,34,-1.0],[33,34,-1.0],[35,36,-1.0],[35,37,-1.0],[36,37,-1.0],[38,39,-1.0],[38,40,-1.0],[39,40,-1.0],[41,42,-1.0],[41,43,-1.0],[42,43,-1.0],[44,45,-1.0],[44,46,-1.0],[45,46,-1.0],[47,48,-1.0],[47,49,-1.0],[48,49,-1.0],[50,51,-1.0],[50,52,-1.0],[51,52,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],0.9995],[[1,1,-1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],0.999],[[1,1,1,1,-1,1],0.001]]}],"archived_memory":0.001000000000000028,"archived_pooled_distance":0.0004999352777688584},{"id":"phase3b_bath_unscaled|N=56,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_unscaled","condition":{"N":56,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[3,-0.8923579623955546],[5,-0.5592802544547772],[6,-0.6312563786026606],[7,-0.6481881978299393],[8,0.6241890133115473],[9,0.8466899960541128],[10,-0.4468512044057875],[11,0.6395091231860042],[12,0.7797853862223718],[13,0.02594091045906377],[14,-0.510070797862407],[15,0.6484831921948226],[16,-0.572474073249809],[17,0.4829341044694193],[18,0.2598804091793616],[19,0.8548145170503341],[20,-0.5361836227871624],[21,0.5982502572401658],[22,0.0363300737054284],[23,-0.536888750365865],[24,-0.6681920135185109],[25,-0.00442206300441228],[26,0.16544928123063984],[27,-0.6313240251430405],[28,-0.9702101664795355],[29,-0.05773354221907834],[30,0.4564866563665233],[31,0.8372009835470866],[32,0.25106801147092805],[33,0.8342451450952046],[34,0.7293805021875497],[35,-0.5637142535000241],[36,0.7322548614764859],[1,0.4615038727425076],[37,-0.44426941940214437],[38,0.5940871063669291],[39,0.730443425687473],[40,-0.4011242087250855],[41,0.05408416806059391],[4,-0.8570263867532062],[42,0.16647682030211608],[43,-0.5241872007407649],[2,0.5299272922072968],[44,-0.6527367276491949],[45,-0.3745154874984662],[46,-0.9710510464198661],[47,-0.9348961567868213],[48,-0.006596316409319014],[49,-0.06337493114684767],[50,-0.7446193542150445],[51,-0.48487499018095237],[52,-0.9936377814133768],[53,-0.23786450436836182],[54,0.15174616807393315],[55,-0.14540245743409974]],"J":[[0,3,-1.0],[0,5,-1.0],[0,4,-1.0],[0,31,-0.5],[0,2,-1.0],[0,34,-0.5],[0,46,-0.5],[0,1,-1.0],[0,49,-0.5],[0,39,-0.5],[3,6,-0.5],[3,5,-1.0],[3,7,-0.5],[3,52,-0.5],[3,8,-0.5],[3,53,-0.5],[3,11,-0.5],[3,54,-0.5],[3,15,-0.5],[3,55,-0.5],[5,6,-0.5],[4,5,-1.0],[5,52,-0.5],[2,5,-1.0],[5,53,-0.5],[5,46,-0.5],[5,54,-0.5],[5,49,-0.5],[5,55,-0.5],[6,7,-1.0],[6,20,-1.0],[6,8,-1.0],[6,23,-1.0],[6,11,-1.0],[6,26,-1.0],[6,15,-1.0],[6,29,-1.0],[7,14,-1.0],[7,18,-1.0],[9,10,-1.0],[4,9,-0.5],[9,31,-1.0],[2,9,-0.5],[9,34,-1.0],[9,46,-1.0],[1,9,-0.5],[9,49,-1.0],[9,39,-1.0],[4,10,-0.5],[10,52,-1.0],[2,10,-0.5],[10,53,-1.0],[10,46,-1.0],[10,54,-1.0],[10,49,-1.0],[10,55,-1.0],[12,13,-1.0],[4,12,-0.5],[12,31,-1.0],[2,12,-0.5],[12,34,-1.0],[12,46,-1.0],[1,12,-0.5],[12,49,-1.0],[12,39,-1.0],[4,13,-0.5],[13,52,-1.0],[2,13,-0.5],[13,53,-1.0],[13,46,-1.0],[13,54,-1.0],[13,49,-1.0],[13,55,-1.0],[14,18,-1.0],[16,17,-1.0],[4,16,-0.5],[16,31,-1.0],[2,16,-0.5],[16,34,-1.0],[16,46,-1.0],[1,16,-0.5],[16,49,-1.0],[16,39,-1.0],[4,17,-0.5],[17,52,-1.0],[2,17,-0.5],[17,53,-1.0],[17,46,-1.0],[17,54,-1.0],[17,49,-1.0],[17,55,-1.0],[19,21,-1.0],[4,19,-0.5],[19,31,-1.0],[19,43,-1.0],[19,33,-1.0],[2,19,-0.5],[19,34,-1.0],[19,45,-1.0],[19,36,-1.0],[19,46,-1.0],[1,19,-0.5],[19,48,-1.0],[19,38,-1.0],[19,49,-1.0],[19,39,-1.0],[19,51,-1.0],[19,41,-1.0],[4,21,-0.5],[21,52,-1.0],[21,43,-1.0],[2,21,-0.5],[21,53,-1.0],[21,45,-1.0],[21,46,-1.0],[21,54,-1.0],[21,48,-1.0],[21,49,-1.0],[21,55,-1.0],[21,51,-1.0],[22,24,-1.0],[4,22,-0.5],[22,31,-1.0],[22,43,-1.0],[22,33,-1.0],[2,22,-0.5],[22,34,-1.0],[22,45,-1.0],[22,36,-1.0],[22,46,-1.0],[1,22,-0.5],[22,48,-1.0],[22,38,-1.0],[22,49,-1.0],[22,39,-1.0],[22,51,-1.0],[22,41,-1.0],[4,24,-0.5],[24,52,-1.0],[24,43,-1.0],[2,24,-0.5],[24,53,-1.0],[24,45,-1.0],[24,46,-1.0],[24,54,-1.0],[24,48,-1.0],[24,49,-1.0],[24,55,-1.0],[24,51,-1.0],[25,27,-1.0],[4,25,-0.5],[25,31,-1.0],[25,43,-1.0],[25,33,-1.0],[2,25,-0.5],[25,34,-1.0],[25,45,-1.0],[25,36,-1.0],[25,46,-1.0],[1,25,-0.5],[25,48,-1.0],[25,38,-1.0],[25,49,-1.0],[25,39,-1.0],[25,51,-1.0],[25,41,-1.0],[4,27,-0.5],[27,52,-1.0],[27,43,-1.0],[2,27,-0.5],[27,53,-1.0],[27,45,-1.0],[27,46,-1.0],[27,54,-1.0],[27,48,-1.0],[27,49,-1.0],[27,55,-1.0],[27,51,-1.0],[28,30,-1.0],[4,28,-0.5],[28,31,-1.0],[28,43,-1.0],[28,33,-1.0],[2,28,-0.5],[28,34,-1.0],[28,45,-1.0],[28,36,-1.0],[28,46,-1.0],[1,28,-0.5],[28,48,-1.0],[28,38,-1.0],[28,49,-1.0],[28,39,-1.0],[28,51,-1.0],[28,41,-1.0],[4,30,-0.5],[30,52,-1.0],[30,43,-1.0],[2,30,-0.5],[30,53,-1.0],[30,45,-1.0],[30,46,-1.0],[30,54,-1.0],[30,48,-1.0],[30,49,-1.0],[30,55,-1.0],[30,51,-1.0],[31,32,-1.0],[31,33,-1.0],[32,33,-1.0],[34,35,-1.0],[34,36,-1.0],[35,36,-1.0],[1,37,-0.5],[1,38,-0.5],[37,38,-1.0],[39,40,-1.0],[39,41,-1.0],[40,41,-1.0],[4,42,-0.5],[4,43,-0.5],[42,43,-1.0],[2,44,-0.5],[2,45,-0.5],[44,45,-1.0],[46,47,-1.0],[46,48,-1.0],[47,48,-1.0],[49,50,-1.0],[49,51,-1.0],[50,51,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.2736576811525135e-32},{"id":"phase3b_bath_unscaled|N=56,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3b_bath_unscaled","condition":{"N":56,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3,4,5],"E":[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55],"beta":7.219186155246177,"h":[[6,-0.060653511270468696],[7,-0.10468940368575486],[8,-0.7518863878006892],[9,0.5096999629522194],[10,0.9459769095391637],[11,-0.8339604055201348],[12,-0.39138361377296493],[13,0.5921053666065683],[14,-0.19781844378603308],[15,0.9651899614940205],[16,-0.5265630854966861],[17,0.11472504097176928],[18,0.053087658940384364],[19,-0.36121829159740027],[20,-0.515691055229597],[21,0.09498641417997966],[22,-0.3234174485052643],[23,0.6147957494000711],[24,-0.27125338363937135],[0,-0.6472986749870366],[25,0.5554011026309325],[26,0.3640223676602128],[27,-0.42034307375483304],[28,-0.9817280949945371],[29,0.8583015162372774],[30,0.2667738687883503],[31,0.013661317421501229],[32,0.01841325172680186],[33,-0.2481384486415159],[34,-0.01353789980972886],[35,0.29261685528521353],[5,0.9381033051057814],[36,-0.2908105868644215],[37,0.5352249321112783],[3,0.47610393450447686],[38,-0.23359353501925506],[39,0.42212612537214267],[1,-0.95366022612388],[40,0.9166178344618789],[41,0.5167342067208531],[42,-0.47705271889309886],[43,-0.09657742264426594],[44,0.3083511986457035],[45,-0.4501991030443797],[46,-0.20548152626890093],[4,0.4768078963607125],[47,0.3280815201394973],[48,0.03787712578883129],[49,-0.4608986463289664],[50,-0.7025854516667027],[51,0.27258938221643647],[2,0.7649584559893121],[52,-0.44698688469266457],[53,-0.7476570036374386],[54,-0.56701271293087],[55,0.406421252639908]],"J":[[6,7,-1.0],[6,8,-1.0],[6,42,-1.0],[6,33,-1.0],[6,45,-1.0],[5,6,-0.5],[6,47,-1.0],[3,6,-0.5],[6,50,-1.0],[1,6,-0.5],[7,9,-1.0],[7,8,-1.0],[7,10,-1.0],[7,52,-1.0],[7,11,-1.0],[7,53,-1.0],[7,14,-1.0],[7,54,-1.0],[7,18,-1.0],[7,55,-1.0],[8,9,-1.0],[8,42,-1.0],[8,52,-1.0],[8,45,-1.0],[8,53,-1.0],[8,47,-1.0],[8,54,-1.0],[8,50,-1.0],[8,55,-1.0],[9,10,-1.0],[9,23,-1.0],[9,11,-1.0],[9,25,-1.0],[9,14,-1.0],[9,28,-1.0],[9,18,-1.0],[9,31,-1.0],[10,17,-1.0],[10,21,-1.0],[12,13,-1.0],[12,42,-1.0],[12,33,-1.0],[12,45,-1.0],[5,12,-0.5],[12,47,-1.0],[3,12,-0.5],[12,50,-1.0],[1,12,-0.5],[13,42,-1.0],[13,52,-1.0],[13,45,-1.0],[13,53,-1.0],[13,47,-1.0],[13,54,-1.0],[13,50,-1.0],[13,55,-1.0],[15,16,-1.0],[15,42,-1.0],[15,33,-1.0],[15,45,-1.0],[5,15,-0.5],[15,47,-1.0],[3,15,-0.5],[15,50,-1.0],[1,15,-0.5],[16,42,-1.0],[16,52,-1.0],[16,45,-1.0],[16,53,-1.0],[16,47,-1.0],[16,54,-1.0],[16,50,-1.0],[16,55,-1.0],[17,21,-1.0],[19,20,-1.0],[19,42,-1.0],[19,33,-1.0],[19,45,-1.0],[5,19,-0.5],[19,47,-1.0],[3,19,-0.5],[19,50,-1.0],[1,19,-0.5],[20,42,-1.0],[20,52,-1.0],[20,45,-1.0],[20,53,-1.0],[20,47,-1.0],[20,54,-1.0],[20,50,-1.0],[20,55,-1.0],[22,24,-1.0],[22,42,-1.0],[22,33,-1.0],[22,44,-1.0],[22,35,-1.0],[22,45,-1.0],[5,22,-0.5],[4,22,-0.5],[22,37,-1.0],[22,47,-1.0],[3,22,-0.5],[22,49,-1.0],[22,39,-1.0],[22,50,-1.0],[1,22,-0.5],[2,22,-0.5],[22,41,-1.0],[24,42,-1.0],[24,52,-1.0],[24,44,-1.0],[24,45,-1.0],[24,53,-1.0],[4,24,-0.5],[24,47,-1.0],[24,54,-1.0],[24,49,-1.0],[24,50,-1.0],[24,55,-1.0],[2,24,-0.5],[0,26,-0.5],[0,42,-0.5],[0,33,-0.5],[0,44,-0.5],[0,35,-0.5],[0,45,-0.5],[0,5,-1.0],[0,4,-1.0],[0,37,-0.5],[0,47,-0.5],[0,3,-1.0],[0,49,-0.5],[0,39,-0.5],[0,50,-0.5],[0,1,-1.0],[0,2,-1.0],[0,41,-0.5],[26,42,-1.0],[26,52,-1.0],[26,44,-1.0],[26,45,-1.0],[26,53,-1.0],[4,26,-0.5],[26,47,-1.0],[26,54,-1.0],[26,49,-1.0],[26,50,-1.0],[26,55,-1.0],[2,26,-0.5],[27,29,-1.0],[27,42,-1.0],[27,33,-1.0],[27,44,-1.0],[27,35,-1.0],[27,45,-1.0],[5,27,-0.5],[4,27,-0.5],[27,37,-1.0],[27,47,-1.0],[3,27,-0.5],[27,49,-1.0],[27,39,-1.0],[27,50,-1.0],[1,27,-0.5],[2,27,-0.5],[27,41,-1.0],[29,42,-1.0],[29,52,-1.0],[29,44,-1.0],[29,45,-1.0],[29,53,-1.0],[4,29,-0.5],[29,47,-1.0],[29,54,-1.0],[29,49,-1.0],[29,50,-1.0],[29,55,-1.0],[2,29,-0.5],[30,32,-1.0],[30,42,-1.0],[30,33,-1.0],[30,44,-1.0],[30,35,-1.0],[30,45,-1.0],[5,30,-0.5],[4,30,-0.5],[30,37,-1.0],[30,47,-1.0],[3,30,-0.5],[30,49,-1.0],[30,39,-1.0],[30,50,-1.0],[1,30,-0.5],[2,30,-0.5],[30,41,-1.0],[32,42,-1.0],[32,52,-1.0],[32,44,-1.0],[32,45,-1.0],[32,53,-1.0],[4,32,-0.5],[32,47,-1.0],[32,54,-1.0],[32,49,-1.0],[32,50,-1.0],[32,55,-1.0],[2,32,-0.5],[33,34,-1.0],[33,35,-1.0],[34,35,-1.0],[5,36,-0.5],[5,37,-0.5],[36,37,-1.0],[3,38,-0.5],[3,39,-0.5],[38,39,-1.0],[1,40,-0.5],[1,41,-0.5],[40,41,-1.0],[42,43,-1.0],[42,44,-1.0],[43,44,-1.0],[45,46,-1.0],[4,45,-0.5],[4,46,-0.5],[47,48,-1.0],[47,49,-1.0],[48,49,-1.0],[50,51,-1.0],[2,50,-0.5],[2,51,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1,1,1],0.7475],[[1,1,-1,1,1,1],0.2525]]}],"archived_memory":0.25249999999999995,"archived_pooled_distance":0.08416666666666664},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[0,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[2,0.0],[3,0.0],[9,0.0],[10,0.0],[11,0.0],[1,0.0]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":8.632543145000606e-13},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.0],[4,0.0],[5,0.0],[6,0.0],[1,0.0],[7,0.0],[2,0.0],[8,0.0],[9,0.0],[10,0.0],[3,0.0],[11,0.0]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.0085]]}],"archived_memory":0.008499999999999976,"archived_pooled_distance":0.002833333333333233},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[5,0.0],[6,0.0],[7,0.0],[0,0.0],[8,0.0],[2,0.0],[9,0.0],[10,0.0],[3,0.0],[11,0.0],[1,0.0]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.0010000000000000005,"archived_pooled_distance":0.0004999999997122286},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=789,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[5,0.0],[3,0.0],[6,0.0],[1,0.0],[2,0.0],[0,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9695],[[-1,-1,-1,-1],0.0225],[[-1,-1,-1,1],0.008]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.015],[[1,1,1,1],0.9815],[[-1,-1,-1,1],0.0035]]}],"archived_memory":0.030499999999999985,"archived_pooled_distance":0.01633333333275779},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=1024,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[0,0.0],[10,0.0],[2,0.0],[11,0.0],[3,0.0],[1,0.0]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":8.632543145000606e-13},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=2025,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[3,0.0],[5,0.0],[6,0.0],[7,0.0],[0,0.0],[8,0.0],[9,0.0],[2,0.0],[10,0.0],[11,0.0],[1,0.0]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":8.632543145000606e-13},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=7,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[5,0.0],[1,0.0],[2,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[3,0.0],[10,0.0],[11,0.0],[0,0.0]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":8.632543145000606e-13},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=31,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,0.0],[4,0.0],[1,0.0],[5,0.0],[6,0.0],[3,0.0],[0,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":8.632543145000606e-13},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=111,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[0,0.0],[1,0.0],[9,0.0],[10,0.0],[3,0.0],[11,0.0],[2,0.0]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.992],[[-1,-1,-1,-1],0.0075],[[-1,1,-1,-1],0.0005]]}],"archived_memory":0.008000000000000004,"archived_pooled_distance":0.002833333332757756},{"id":"phase3c_disorder_sweep|N=12,W=0.0,seed=999,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.0,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.0],[2,0.0],[3,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[1,0.0],[0,0.0],[10,0.0],[11,0.0]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9835],[[-1,-1,-1,-1],0.0165]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.01649999999999998,"archived_pooled_distance":0.005499999999712175},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.13697802427798167],[0,-0.03056078012397384],[5,0.17929895995569123],[6,0.09868401452968195],[7,-0.20291132605617523],[8,0.23781117581837796],[2,0.13056985099517648],[3,0.1430321526384769],[9,-0.18594318366222706],[10,-0.024807031052216433],[11,-0.06460098788370938],[1,0.2133824944243009]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.0431149263661722e-11},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.09117593162407173],[4,-0.22308949059888866],[5,-0.1398200636136943],[6,-0.15781409465066515],[1,-0.16204704945748483],[7,0.15604725332788683],[2,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[10,0.19494634655559295],[3,0.006485227614765943],[11,-0.12751769946560176]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666666666663687},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.015163377817617174],[5,-0.026172350921438714],[6,-0.1879715969501723],[7,0.12742499073805486],[0,0.23649422738479092],[8,-0.2084901013800337],[2,-0.09784590344324123],[9,0.14802634165164208],[10,-0.04945461094650827],[3,0.24129749037350512],[11,-0.13164077137417152],[1,0.02868126024294232]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.831],[[1,1,1,1],0.169]]},{"label":"S_random","marginal":[[[1,1,1,1],0.396],[[-1,-1,-1,-1],0.6035],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.831,"archived_pooled_distance":0.478333333225087},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=789,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.20420163176738793],[5,-0.14292798923526984],[3,0.06592304828168233],[6,-0.16635544671434166],[1,-0.24824920443337445],[2,0.05526506423979943],[0,-0.2087563115352049],[7,-0.028718081712479415],[8,0.13673141452262433],[9,-0.2097099178449331],[10,0.04622989038577657],[11,0.13910738085430968]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":7.489530640679698e-13},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=1024,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.08876901544171506],[5,-0.12082359498852441],[6,-0.06484409292585486],[7,0.19252482833685197],[8,0.06186426039575049],[9,-0.22899039746017452],[0,0.19319966572427905],[10,0.15618184981469235],[2,0.09074261730642291],[11,-0.13436581259773112],[3,0.17109247967175784],[1,-0.039499007304610756]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":4.632245903010355e-12},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=2025,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.24722890258388042],[3,-0.05899512954142616],[5,0.16357400640304987],[6,0.16862763809499481],[7,0.2379045050784785],[0,-0.21138748557001585],[8,-0.09127179516307055],[9,0.20977770344903002],[2,0.08793478249171466],[10,-0.10708753221719147],[11,-0.055228487586715336],[1,-0.1348902203079405]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666666666651972},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=7,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.06254773330233349],[5,0.19860690048478774],[1,0.13784284512259676],[2,-0.13739640500470407],[6,-0.09991685754438728],[7,0.18677672269813095],[8,-0.24736734771721264],[9,0.16061420919138314],[3,0.1485347143760231],[10,-0.016032523578139612],[11,-0.09848378659034324],[0,-0.11078719394961334]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":4.601844426169491e-12},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=31,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,0.20158590545743021],[4,-0.21616086881918345],[1,0.08636540705018209],[5,-0.013727647010381705],[6,0.08871388846940675],[3,-0.2301709724476927],[0,-0.22439454307492185],[7,-0.16173493038355935],[8,0.23933482925519406],[9,-0.09892078633352802],[10,0.04513901079799293],[11,0.24191524202696651]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":6.2965075545058665e-12},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=111,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.17316932202383356],[5,-0.1653483495205162],[6,0.0029821572491328108],[7,0.07905943672687565],[8,0.13379043851215278],[0,-0.1953862705595723],[1,0.14879826318261713],[9,0.2343729534725701],[10,-0.12652533197184385],[3,-0.15124308544967602],[11,-0.08086223196577469],[2,0.10770861572626672]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9975],[[-1,-1,-1,-1],0.0025]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.0024999999999999736,"archived_pooled_distance":0.0011666666665882581},{"id":"phase3c_disorder_sweep|N=12,W=0.25,seed=999,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.25,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.13941250879013622],[2,-0.16387568458749419],[3,0.1067863967247425],[5,0.12516753888951465],[6,-0.16444546157100381],[7,0.20096228040860292],[8,-0.1791092291111604],[9,0.055614352330246086],[1,0.2054715598454251],[0,-0.15461336372009804],[10,0.02869995101770112],[11,0.056031840618601114]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.988],[[-1,-1,-1,-1],0.012]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.012000000000000005,"archived_pooled_distance":0.00399999999973701},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.27395604855596334],[0,-0.06112156024794768],[5,0.35859791991138246],[6,0.1973680290593639],[7,-0.40582265211235047],[8,0.4756223516367559],[2,0.26113970199035297],[3,0.2860643052769538],[9,-0.3718863673244541],[10,-0.049614062104432866],[11,-0.12920197576741876],[1,0.4267649888486018]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.1555],[[1,1,1,1],0.8445]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.15549999999999997,"archived_pooled_distance":0.051833333333251505},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.18235186324814345],[4,-0.4461789811977773],[5,-0.2796401272273886],[6,-0.3156281893013303],[1,-0.32409409891496965],[7,0.31209450665577365],[2,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[3,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.3024201482040282e-10},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.030326755635234348],[5,-0.05234470184287743],[6,-0.3759431939003446],[7,0.2548499814761097],[0,0.47298845476958185],[8,-0.4169802027600674],[2,-0.19569180688648247],[9,0.29605268330328416],[10,-0.09890922189301654],[3,0.48259498074701024],[11,-0.26328154274834303],[1,0.05736252048588464]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.927],[[1,1,1,1],0.073]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9445],[[1,1,1,1],0.0555]]}],"archived_memory":0.9445,"archived_pooled_distance":0.6238332949991944},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=789,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.40840326353477585],[5,-0.2858559784705397],[3,0.13184609656336466],[6,-0.3327108934286833],[1,-0.4964984088667489],[2,0.11053012847959887],[0,-0.4175126230704098],[7,-0.05743616342495883],[8,0.27346282904524866],[9,-0.4194198356898662],[10,0.09245978077155315],[11,0.27821476170861936]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.9318096278535132e-12},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=1024,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.17753803088343012],[5,-0.24164718997704882],[6,-0.12968818585170971],[7,0.38504965667370394],[8,0.12372852079150098],[9,-0.45798079492034904],[0,0.3863993314485581],[10,0.3123636996293847],[2,0.18148523461284582],[11,-0.26873162519546223],[3,0.34218495934351567],[1,-0.07899801460922151]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.994],[[-1,-1,-1,-1],0.0045],[[-1,1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.006000000000000003,"archived_pooled_distance":0.0019999999998964587},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=2025,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.49445780516776083],[3,-0.11799025908285232],[5,0.32714801280609973],[6,0.33725527618998963],[7,0.475809010156957],[0,-0.4227749711400317],[8,-0.1825435903261411],[9,0.41955540689806003],[2,0.17586956498342932],[10,-0.21417506443438294],[11,-0.11045697517343067],[1,-0.269780440615881]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":3.703924108042149e-12},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=7,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.12509546660466697],[5,0.3972138009695755],[1,0.2756856902451935],[2,-0.27479281000940814],[6,-0.19983371508877457],[7,0.3735534453962619],[8,-0.4947346954344253],[9,0.3212284183827663],[3,0.2970694287520462],[10,-0.032065047156279225],[11,-0.19696757318068647],[0,-0.22157438789922668]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666666666646633},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=31,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,0.40317181091486043],[4,-0.4323217376383669],[1,0.17273081410036417],[5,-0.02745529402076341],[6,0.1774277769388135],[3,-0.4603419448953854],[0,-0.4487890861498437],[7,-0.3234698607671187],[8,0.4786696585103881],[9,-0.19784157266705604],[10,0.09027802159598586],[11,0.48383048405393303]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.0010000000000000005,"archived_pooled_distance":0.0003333333333332601},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=111,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.3463386440476671],[5,-0.3306966990410324],[6,0.0059643144982656215],[7,0.1581188734537513],[8,0.26758087702430555],[0,-0.3907725411191446],[1,0.29759652636523426],[9,0.4687459069451402],[10,-0.2530506639436877],[3,-0.30248617089935204],[11,-0.16172446393154938],[2,0.21541723145253344]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9865],[[-1,-1,-1,-1],0.0135]]},{"label":"S_random","marginal":[[[1,1,1,1],0.983],[[-1,-1,-1,-1],0.017]]}],"archived_memory":0.017000000000000008,"archived_pooled_distance":0.010166666666645344},{"id":"phase3c_disorder_sweep|N=12,W=0.5,seed=999,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.5,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.27882501758027245],[2,-0.32775136917498837],[3,0.213572793449485],[5,0.2503350777790293],[6,-0.32889092314200763],[7,0.40192456081720584],[8,-0.3582184582223208],[9,0.11122870466049217],[1,0.4109431196908502],[0,-0.3092267274401961],[10,0.05739990203540224],[11,0.11206368123720223]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.998],[[1,1,1,-1],0.0015],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.953],[[1,1,1,1],0.0405],[[1,1,1,-1],0.0065]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[1,1,1,-1],0.0005]]}],"archived_memory":0.959,"archived_pooled_distance":0.3206666666601428},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.410934072833945],[0,-0.09168234037192152],[5,0.5378968798670737],[6,0.29605204358904585],[7,-0.6087339781685257],[8,0.7134335274551339],[2,0.39170955298552945],[3,0.4290964579154307],[9,-0.5578295509866812],[10,-0.0744210931566493],[11,-0.19380296365112815],[1,0.6401474832729027]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.121],[[1,1,1,1],0.879]]},{"label":"S_random","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]}],"archived_memory":0.121,"archived_pooled_distance":0.040999999940501464},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.2735277948722152],[4,-0.6692684717966659],[5,-0.41946019084108294],[6,-0.47344228395199545],[1,-0.4861411483724545],[7,0.4681417599836605],[2,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[10,0.5848390396667789],[3,0.019455682844297828],[11,-0.3825530983968053]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":2.760310469700298e-09},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.04549013345285152],[5,-0.07851705276431614],[6,-0.5639147908505169],[7,0.38227497221416457],[0,0.7094826821543727],[8,-0.6254703041401011],[2,-0.2935377103297237],[9,0.44407902495492624],[10,-0.1483638328395248],[3,0.7238924711205154],[11,-0.39492231412251455],[1,0.08604378072882696]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.597],[[-1,-1,-1,-1],0.403]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9865],[[1,1,1,1],0.0135]]}],"archived_memory":0.9860000000000001,"archived_pooled_distance":0.463319341393323},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=789,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.6126048953021638],[5,-0.4287839677058095],[3,0.19776914484504698],[6,-0.499066340143025],[1,-0.7447476133001234],[2,0.1657951927193983],[0,-0.6262689346056147],[7,-0.08615424513743825],[8,0.410194243567873],[9,-0.6291297535347993],[10,0.13868967115732972],[11,0.41732214256292904]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":5.003799914541206e-12},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=1024,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.2663070463251452],[5,-0.3624707849655732],[6,-0.19453227877756457],[7,0.577574485010556],[8,0.18559278118725148],[9,-0.6869711923805235],[0,0.5795989971728371],[10,0.46854554944407706],[2,0.27222785191926874],[11,-0.40309743779319335],[3,0.5132774390152735],[1,-0.11849702191383227]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":5.580757697267001e-10},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=2025,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.7416867077516412],[3,-0.17698538862427848],[5,0.4907220192091496],[6,0.5058829142849844],[7,0.7137135152354355],[0,-0.6341624567100476],[8,-0.27381538548921164],[9,0.62933311034709],[2,0.263804347475144],[10,-0.3212625966515744],[11,-0.165685462760146],[1,-0.40467066092382153]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.996],[[-1,-1,-1,-1],0.004]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9455],[[-1,-1,-1,-1],0.0545]]}],"archived_memory":0.05449999999999999,"archived_pooled_distance":0.019499999999999962},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=7,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.18764319990700046],[5,0.5958207014543633],[1,0.4135285353677903],[2,-0.4121892150141122],[6,-0.29975057263316185],[7,0.5603301680943928],[8,-0.7421020431516379],[9,0.4818426275741494],[3,0.44560414312806934],[10,-0.04809757073441884],[11,-0.2954513597710297],[0,-0.33236158184884]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":2.918499130607665e-10},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=31,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,0.6047577163722906],[4,-0.6484826064575504],[1,0.25909622115054626],[5,-0.041182941031145115],[6,0.26614166540822026],[3,-0.6905129173430781],[0,-0.6731836292247655],[7,-0.48520479115067805],[8,0.7180044877655822],[9,-0.29676235900058406],[10,0.1354170323939788],[11,0.7257457260808995]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.795018974910877e-09},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=111,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.5195079660715007],[5,-0.4960450485615486],[6,0.008946471747398432],[7,0.23717831018062696],[8,0.40137131553645833],[0,-0.5861588116787169],[1,0.4463947895478514],[9,0.7031188604177103],[10,-0.37957599591553154],[3,-0.45372925634902805],[11,-0.24258669589732407],[2,0.32312584717880016]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.988],[[-1,-1,-1,-1],0.012]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9805],[[-1,-1,-1,-1],0.0195]]}],"archived_memory":0.019499999999999983,"archived_pooled_distance":0.01049999999999416},{"id":"phase3c_disorder_sweep|N=12,W=0.75,seed=999,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":0.75,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.4182375263704087],[2,-0.49162705376248256],[3,0.3203591901742275],[5,0.37550261666854395],[6,-0.49333638471301144],[7,0.6028868412258088],[8,-0.5373276873334811],[9,0.16684305699073826],[1,0.6164146795362753],[0,-0.4638400911602941],[10,0.08609985305310336],[11,0.16809552185580334]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[1,1,1,-1],0.001],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9725],[[1,1,1,1],0.0135],[[1,1,1,-1],0.014]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[1,1,1,-1],0.0005],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.9855,"archived_pooled_distance":0.32966666663708377},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.5479120971119267],[0,-0.12224312049589536],[5,0.7171958398227649],[6,0.3947360581187278],[7,-0.8116453042247009],[8,0.9512447032735118],[2,0.5222794039807059],[3,0.5721286105539076],[9,-0.7437727346489083],[10,-0.09922812420886573],[11,-0.25840395153483753],[1,0.8535299776972036]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9395],[[-1,-1,-1,-1],0.0605]]},{"label":"S_random","marginal":[[[1,1,1,1],0.937],[[-1,-1,-1,-1],0.062],[[1,-1,1,1],0.001]]}],"archived_memory":0.0625,"archived_pooled_distance":0.04133322530857418},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.3647037264962869],[4,-0.8923579623955546],[5,-0.5592802544547772],[6,-0.6312563786026606],[1,-0.6481881978299393],[7,0.6241890133115473],[2,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[10,0.7797853862223718],[3,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":5.865122954739734e-08},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.060653511270468696],[5,-0.10468940368575486],[6,-0.7518863878006892],[7,0.5096999629522194],[0,0.9459769095391637],[8,-0.8339604055201348],[2,-0.39138361377296493],[9,0.5921053666065683],[10,-0.19781844378603308],[3,0.9651899614940205],[11,-0.5265630854966861],[1,0.11472504097176928]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9385],[[1,1,1,1],0.06],[[-1,1,1,-1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],0.428],[[-1,-1,-1,-1],0.572]]}],"archived_memory":0.9395,"archived_pooled_distance":0.49908527859663954},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=789,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.8168065270695517],[5,-0.5717119569410793],[3,0.2636921931267293],[6,-0.6654217868573666],[1,-0.9929968177334978],[2,0.22106025695919773],[0,-0.8350252461408196],[7,-0.11487232684991766],[8,0.5469256580904973],[9,-0.8388396713797324],[10,0.1849195615431063],[11,0.5564295234172387]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.2961180551492396e-11},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=1024,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.35507606176686024],[5,-0.48329437995409763],[6,-0.25937637170341943],[7,0.7700993133474079],[8,0.24745704158300197],[9,-0.9159615898406981],[0,0.7727986628971162],[10,0.6247273992587694],[2,0.36297046922569165],[11,-0.5374632503909245],[3,0.6843699186870313],[1,-0.15799602921844302]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666258384368996},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=2025,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.9889156103355217],[3,-0.23598051816570464],[5,0.6542960256121995],[6,0.6745105523799793],[7,0.951618020313914],[0,-0.8455499422800634],[8,-0.3650871806522822],[9,0.8391108137961201],[2,0.35173912996685863],[10,-0.4283501288687659],[11,-0.22091395034686134],[1,-0.539560881231762]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":4.620214298026029e-11},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=7,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.25019093320933394],[5,0.794427601939151],[1,0.551371380490387],[2,-0.5495856200188163],[6,-0.39966743017754913],[7,0.7471068907925238],[8,-0.9894693908688506],[9,0.6424568367655326],[3,0.5941388575040925],[10,-0.06413009431255845],[11,-0.39393514636137295],[0,-0.44314877579845335]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":2.3543045646009937e-09},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=31,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,0.8063436218297209],[4,-0.8646434752767338],[1,0.34546162820072834],[5,-0.05491058804152682],[6,0.354855553877627],[3,-0.9206838897907708],[0,-0.8975781722996874],[7,-0.6469397215342374],[8,0.9573393170207762],[9,-0.3956831453341121],[10,0.18055604319197172],[11,0.9676609681078661]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":3.2789165246003004e-08},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=111,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.6926772880953342],[5,-0.6613933980820648],[6,0.011928628996531243],[7,0.3162377469075026],[8,0.5351617540486111],[0,-0.7815450822382892],[1,0.5951930527304685],[9,0.9374918138902804],[10,-0.5061013278873754],[3,-0.6049723417987041],[11,-0.32344892786309876],[2,0.4308344629050669]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.983],[[-1,-1,-1,-1],0.017]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9825],[[-1,-1,-1,-1],0.0175]]}],"archived_memory":0.01749999999999998,"archived_pooled_distance":0.01149999999999839},{"id":"phase3c_disorder_sweep|N=12,W=1.0,seed=999,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.0,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.5576500351605449],[2,-0.6555027383499767],[3,0.42714558689897],[5,0.5006701555580586],[6,-0.6577818462840153],[7,0.8038491216344117],[8,-0.7164369164446416],[9,0.22245740932098435],[1,0.8218862393817004],[0,-0.6184534548803922],[10,0.11479980407080448],[11,0.22412736247440446]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9965],[[-1,-1,-1,-1],0.0015],[[1,1,1,-1],0.002]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[1,1,1,-1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.0005],[[1,1,1,-1],0.0005]]}],"archived_memory":0.999,"archived_pooled_distance":0.3348333331959156},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=42,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.6848901213899083],[0,-0.1528039006198692],[5,0.8964947997784561],[6,0.49342007264840976],[7,-1.0145566302808762],[8,1.1890558790918897],[2,0.6528492549758824],[3,0.7151607631923845],[9,-0.9297159183111353],[10,-0.12403515526108216],[11,-0.3230049394185469],[1,1.0669124721215044]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.2095],[[1,1,1,1],0.7905]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9575],[[1,1,1,1],0.0425]]}],"archived_memory":0.9575,"archived_pooled_distance":0.38896848579045806},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=123,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[0,0.45587965812035863],[4,-1.1154474529944434],[5,-0.6991003180684716],[6,-0.7890704732533258],[1,-0.8102352472874241],[7,0.7802362666394341],[2,1.058362495067641],[8,-0.5585640055072344],[9,0.7993864039825052],[10,0.9747317327779648],[3,0.03242613807382971],[11,-0.6375884973280088]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.995],[[-1,1,-1,-1],0.0045],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9385],[[-1,1,-1,-1],0.0595],[[-1,-1,-1,-1],0.002]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,1,-1,-1],0.0005]]}],"archived_memory":0.061000000000000026,"archived_pooled_distance":0.022333332562645147},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=456,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.07581688908808587],[5,-0.13086175460719357],[6,-0.9398579847508615],[7,0.6371249536902743],[0,1.1824711369239547],[8,-1.0424505069001686],[2,-0.48922951721620617],[9,0.7401317082582104],[10,-0.24727305473254135],[3,1.2064874518675257],[11,-0.6582038568708576],[1,0.1434063012147116]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9975],[[-1,-1,-1,-1],0.0025]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9785],[[1,1,1,1],0.0215]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9795],[[1,1,1,1],0.0205]]}],"archived_memory":0.9770000000000001,"archived_pooled_distance":0.002679964191685872},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=789,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-1.0210081588369397],[5,-0.7146399461763492],[3,0.32961524140841164],[6,-0.8317772335717083],[1,-1.2412460221668722],[2,0.27632532119899716],[0,-1.0437815576760245],[7,-0.14359040856239708],[8,0.6836570726131217],[9,-1.0485495892246655],[10,0.23114945192888287],[11,0.6955369042715485]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":3.3572980352682104e-11},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=1024,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.4438450772085753],[5,-0.604117974942622],[6,-0.3242204646292743],[7,0.9626241416842598],[8,0.30932130197875246],[9,-1.1449519873008727],[0,0.9659983286213952],[10,0.7809092490734617],[2,0.45371308653211456],[11,-0.6718290629886556],[3,0.8554623983587892],[1,-0.19749503652305378]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9155],[[-1,-1,-1,-1],0.0825],[[-1,1,-1,-1],0.002]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0845,"archived_pooled_distance":0.028136512569954916},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=2025,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,1.236144512919402],[3,-0.2949756477071308],[5,0.8178700320152493],[6,0.8431381904749741],[7,1.1895225253923924],[0,-1.0569374278500794],[8,-0.45635897581535273],[9,1.04888851724515],[2,0.4396739124585733],[10,-0.5354376610859574],[11,-0.2761424379335767],[1,-0.6744511015397026]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.993],[[-1,-1,-1,-1],0.007]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]}],"archived_memory":0.007000000000000003,"archived_pooled_distance":0.002833333333333342},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=7,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.31273866651166743],[5,0.9930345024239386],[1,0.6892142256129838],[2,-0.6869820250235203],[6,-0.4995842877219364],[7,0.9338836134906547],[8,-1.2368367385860632],[9,0.8030710459569157],[3,0.7426735718801156],[10,-0.08016261789069806],[11,-0.4924189329517162],[0,-0.5539359697480667]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.965],[[-1,-1,-1,-1],0.035]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.03500000000000002,"archived_pooled_distance":0.011666666666666665},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=31,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[2,1.0079295272871511],[4,-1.0808043440959172],[1,0.43182703525091043],[5,-0.06863823505190852],[6,0.44356944234703377],[3,-1.1508548622384636],[0,-1.1219727153746093],[7,-0.8086746519177967],[8,1.1966741462759702],[9,-0.4946039316676401],[10,0.22569505398996464],[11,1.2095762101348326]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":6.016202608865359e-07},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=111,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,-0.8658466101191677],[5,-0.8267417476025809],[6,0.014910786245664054],[7,0.39529718363437827],[8,0.6689521925607639],[0,-0.9769313527978616],[1,0.7439913159130856],[9,1.1718647673628504],[10,-0.6326266598592192],[3,-0.7562154272483801],[11,-0.40431115982887345],[2,0.5385430786313337]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9725],[[-1,-1,-1,-1],0.023],[[1,-1,1,1],0.0045]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.695],[[1,1,1,1],0.305]]}],"archived_memory":0.6950000000000001,"archived_pooled_distance":0.24083332002294439},{"id":"phase3c_disorder_sweep|N=12,W=1.25,seed=999,coupling_lambda=0.5","cohort":"Advantage2_fixed_494","campaign":"phase3c_disorder_sweep","condition":{"N":12,"W":1.25,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":7.219186155246177,"h":[[4,0.6970625439506811],[2,-0.819378422937471],[3,0.5339319836237124],[5,0.6258376944475732],[6,-0.8222273078550191],[7,1.0048114020430146],[8,-0.895546145555802],[9,0.27807176165123043],[1,1.0273577992271254],[0,-0.7730668186004902],[10,0.1434997550885056],[11,0.28015920309300557]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9965],[[-1,-1,-1,-1],0.003],[[1,1,1,-1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9845],[[1,1,1,1],0.0085],[[1,1,1,-1],0.007]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9005],[[1,1,1,-1],0.075],[[-1,-1,-1,-1],0.0245]]}],"archived_memory":0.9880000000000001,"archived_pooled_distance":0.36483333269192175},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=42,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[0,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[2,0.0],[3,0.0],[9,0.0],[10,0.0],[11,0.0],[1,0.0]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.93],[[-1,-1,-1,-1],0.069],[[1,1,-1,1],0.0005],[[1,1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.06999999999999998,"archived_pooled_distance":0.023333262604908152},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=123,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[0,0.0],[4,0.0],[5,0.0],[6,0.0],[1,0.0],[7,0.0],[2,0.0],[8,0.0],[9,0.0],[10,0.0],[3,0.0],[11,0.0]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.061358628136781e-07},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=456,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[5,0.0],[6,0.0],[7,0.0],[0,0.0],[8,0.0],[2,0.0],[9,0.0],[10,0.0],[3,0.0],[11,0.0],[1,0.0]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.000500000000000028,"archived_pooled_distance":0.0008332979724455026},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=789,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[5,0.0],[3,0.0],[6,0.0],[1,0.0],[2,0.0],[0,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,-1],0.0025],[[1,1,1,1],0.9095],[[-1,-1,-1,-1],0.0875],[[-1,-1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.09050000000000001,"archived_pooled_distance":0.030166560584003216},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=1024,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[0,0.0],[10,0.0],[2,0.0],[11,0.0],[3,0.0],[1,0.0]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.905],[[-1,-1,-1,-1],0.095]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.894],[[-1,-1,-1,-1],0.106]]}],"archived_memory":0.10599999999999998,"archived_pooled_distance":0.06699999999335052},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=2025,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[3,0.0],[5,0.0],[6,0.0],[7,0.0],[0,0.0],[8,0.0],[9,0.0],[2,0.0],[10,0.0],[11,0.0],[1,0.0]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9575],[[-1,-1,-1,-1],0.042],[[1,1,1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9565],[[-1,-1,-1,-1],0.043],[[1,-1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.04349999999999999,"archived_pooled_distance":0.028666595938241467},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=7,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[5,0.0],[1,0.0],[2,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[3,0.0],[10,0.0],[11,0.0],[0,0.0]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.979],[[-1,-1,-1,-1],0.0205],[[1,-1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.021000000000000008,"archived_pooled_distance":0.0069999646324626665},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=31,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[2,0.0],[4,0.0],[1,0.0],[5,0.0],[6,0.0],[3,0.0],[0,0.0],[7,0.0],[8,0.0],[9,0.0],[10,0.0],[11,0.0]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.859],[[-1,-1,-1,-1],0.141]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.14100000000000001,"archived_pooled_distance":0.04699999999335052},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=111,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[0,0.0],[1,0.0],[9,0.0],[10,0.0],[3,0.0],[11,0.0],[2,0.0]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.8825],[[-1,-1,-1,-1],0.1165],[[-1,1,-1,-1],0.0005],[[-1,1,1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]}],"archived_memory":0.11650000000000002,"archived_pooled_distance":0.039999929271575044},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.0,seed=999,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.0,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.0],[2,0.0],[3,0.0],[5,0.0],[6,0.0],[7,0.0],[8,0.0],[9,0.0],[1,0.0],[0,0.0],[10,0.0],[11,0.0]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.995],[[-1,-1,-1,-1],0.005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.001],[[1,1,1,-1],0.0005]]}],"archived_memory":0.00450000000000003,"archived_pooled_distance":0.002333262611557725},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=42,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.13697802427798167],[0,-0.03056078012397384],[5,0.17929895995569123],[6,0.09868401452968195],[7,-0.20291132605617523],[8,0.23781117581837796],[2,0.13056985099517648],[3,0.1430321526384769],[9,-0.18594318366222706],[10,-0.024807031052216433],[11,-0.06460098788370938],[1,0.2133824944243009]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.256],[[1,1,1,1],0.7425],[[1,-1,1,1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]}],"archived_memory":0.25749999999999995,"archived_pooled_distance":0.08616644577117608},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=123,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[0,0.09117593162407173],[4,-0.22308949059888866],[5,-0.1398200636136943],[6,-0.15781409465066515],[1,-0.16204704945748483],[7,0.15604725332788683],[2,0.2116724990135282],[8,-0.11171280110144688],[9,0.15987728079650104],[10,0.19494634655559295],[3,0.006485227614765943],[11,-0.12751769946560176]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.965],[[-1,-1,-1,-1],0.0345],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.03500000000000002,"archived_pooled_distance":0.011666449293239092},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=456,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.015163377817617174],[5,-0.026172350921438714],[6,-0.1879715969501723],[7,0.12742499073805486],[0,0.23649422738479092],[8,-0.2084901013800337],[2,-0.09784590344324123],[9,0.14802634165164208],[10,-0.04945461094650827],[3,0.24129749037350512],[11,-0.13164077137417152],[1,0.02868126024294232]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.99],[[-1,-1,-1,-1],0.01]]},{"label":"S_random","marginal":[[[1,1,1,1],0.991],[[-1,-1,-1,-1],0.009]]}],"archived_memory":0.010000000000000005,"archived_pooled_distance":0.0063321558355718096},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=789,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.20420163176738793],[5,-0.14292798923526984],[3,0.06592304828168233],[6,-0.16635544671434166],[1,-0.24824920443337445],[2,0.05526506423979943],[0,-0.2087563115352049],[7,-0.028718081712479415],[8,0.13673141452262433],[9,-0.2097099178449331],[10,0.04622989038577657],[11,0.13910738085430968]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666468351753385},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=1024,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.08876901544171506],[5,-0.12082359498852441],[6,-0.06484409292585486],[7,0.19252482833685197],[8,0.06186426039575049],[9,-0.22899039746017452],[0,0.19319966572427905],[10,0.15618184981469235],[2,0.09074261730642291],[11,-0.13436581259773112],[3,0.17109247967175784],[1,-0.039499007304610756]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.896],[[-1,-1,-1,-1],0.1035],[[1,1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.8995],[[-1,-1,-1,-1],0.1005]]}],"archived_memory":0.10399999999999998,"archived_pooled_distance":0.06816651298100895},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=2025,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.24722890258388042],[3,-0.05899512954142616],[5,0.16357400640304987],[6,0.16862763809499481],[7,0.2379045050784785],[0,-0.21138748557001585],[8,-0.09127179516307055],[9,0.20977770344903002],[2,0.08793478249171466],[10,-0.10708753221719147],[11,-0.055228487586715336],[1,-0.1348902203079405]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.1695],[[1,1,1,1],0.8305]]}],"archived_memory":0.16949999999999998,"archived_pooled_distance":0.056499999999563094},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=7,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.06254773330233349],[5,0.19860690048478774],[1,0.13784284512259676],[2,-0.13739640500470407],[6,-0.09991685754438728],[7,0.18677672269813095],[8,-0.24736734771721264],[9,0.16061420919138314],[3,0.1485347143760231],[10,-0.016032523578139612],[11,-0.09848378659034324],[0,-0.11078719394961334]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9075],[[-1,-1,-1,-1],0.09],[[-1,-1,1,-1],0.0005],[[1,1,-1,1],0.002]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9795],[[-1,-1,-1,-1],0.02],[[1,1,-1,1],0.0005]]}],"archived_memory":0.09250000000000001,"archived_pooled_distance":0.037666655747670155},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=31,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[2,0.20158590545743021],[4,-0.21616086881918345],[1,0.08636540705018209],[5,-0.013727647010381705],[6,0.08871388846940675],[3,-0.2301709724476927],[0,-0.22439454307492185],[7,-0.16173493038355935],[8,0.23933482925519406],[9,-0.09892078633352802],[10,0.04513901079799293],[11,0.24191524202696651]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9425],[[-1,-1,-1,-1],0.057],[[1,1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.057499999999999996,"archived_pooled_distance":0.019333133998634993},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=111,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.17316932202383356],[5,-0.1653483495205162],[6,0.0029821572491328108],[7,0.07905943672687565],[8,0.13379043851215278],[0,-0.1953862705595723],[1,0.14879826318261713],[9,0.2343729534725701],[10,-0.12652533197184385],[3,-0.15124308544967602],[11,-0.08086223196577469],[2,0.10770861572626672]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]},{"label":"S_random","marginal":[[[1,1,1,1],0.929],[[-1,-1,-1,-1],0.0705],[[1,-1,1,1],0.0005]]}],"archived_memory":0.07099999999999997,"archived_pooled_distance":0.024666523607620165},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.25,seed=999,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.25,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.13941250879013622],[2,-0.16387568458749419],[3,0.1067863967247425],[5,0.12516753888951465],[6,-0.16444546157100381],[7,0.20096228040860292],[8,-0.1791092291111604],[9,0.055614352330246086],[1,0.2054715598454251],[0,-0.15461336372009804],[10,0.02869995101770112],[11,0.056031840618601114]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.995],[[1,1,1,-1],0.0035],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9335],[[-1,-1,-1,-1],0.0655],[[1,1,1,-1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9955],[[-1,-1,-1,-1],0.0035],[[1,1,1,-1],0.001]]}],"archived_memory":0.064,"archived_pooled_distance":0.025333211427484667},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=42,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.27395604855596334],[0,-0.06112156024794768],[5,0.35859791991138246],[6,0.1973680290593639],[7,-0.40582265211235047],[8,0.4756223516367559],[2,0.26113970199035297],[3,0.2860643052769538],[9,-0.3718863673244541],[10,-0.049614062104432866],[11,-0.12920197576741876],[1,0.4267649888486018]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.3585],[[-1,-1,-1,-1],0.6405],[[1,1,-1,1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.49],[[1,1,1,1],0.5095],[[1,1,-1,1],0.0005]]}],"archived_memory":0.641,"archived_pooled_distance":0.37749965101116},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=123,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[0,0.18235186324814345],[4,-0.4461789811977773],[5,-0.2796401272273886],[6,-0.3156281893013303],[1,-0.32409409891496965],[7,0.31209450665577365],[2,0.4233449980270564],[8,-0.22342560220289376],[9,0.3197545615930021],[10,0.3898926931111859],[3,0.012970455229531885],[11,-0.2550353989312035]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9675],[[-1,-1,-1,-1],0.0325]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.03249999999999999,"archived_pooled_distance":0.010833333250102018},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=456,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.030326755635234348],[5,-0.05234470184287743],[6,-0.3759431939003446],[7,0.2548499814761097],[0,0.47298845476958185],[8,-0.4169802027600674],[2,-0.19569180688648247],[9,0.29605268330328416],[10,-0.09890922189301654],[3,0.48259498074701024],[11,-0.26328154274834303],[1,0.05736252048588464]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.997],[[-1,-1,-1,-1],0.003]]},{"label":"S_down","marginal":[[[1,1,1,1],0.7915],[[-1,-1,-1,-1],0.2085]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.514],[[1,1,1,1],0.483],[[1,1,1,-1],0.001],[[-1,1,1,-1],0.0005],[[-1,-1,-1,1],0.0015]]}],"archived_memory":0.514,"archived_pooled_distance":0.24279125554848136},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=789,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.40840326353477585],[5,-0.2858559784705397],[3,0.13184609656336466],[6,-0.3327108934286833],[1,-0.4964984088667489],[2,0.11053012847959887],[0,-0.4175126230704098],[7,-0.05743616342495883],[8,0.27346282904524866],[9,-0.4194198356898662],[10,0.09245978077155315],[11,0.27821476170861936]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.008],[[1,1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9965],[[1,1,-1,1],0.001],[[-1,-1,-1,-1],0.0025]]}],"archived_memory":0.008499999999999976,"archived_pooled_distance":0.003999889053175279},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=1024,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.17753803088343012],[5,-0.24164718997704882],[6,-0.12968818585170971],[7,0.38504965667370394],[8,0.12372852079150098],[9,-0.45798079492034904],[0,0.3863993314485581],[10,0.3123636996293847],[2,0.18148523461284582],[11,-0.26873162519546223],[3,0.34218495934351567],[1,-0.07899801460922151]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.7315],[[-1,-1,-1,-1],0.2675],[[-1,1,-1,-1],0.0005],[[-1,1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.136],[[1,1,1,1],0.863],[[1,1,-1,1],0.001]]}],"archived_memory":0.268,"archived_pooled_distance":0.1353331374779086},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=2025,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.49445780516776083],[3,-0.11799025908285232],[5,0.32714801280609973],[6,0.33725527618998963],[7,0.475809010156957],[0,-0.4227749711400317],[8,-0.1825435903261411],[9,0.41955540689806003],[2,0.17586956498342932],[10,-0.21417506443438294],[11,-0.11045697517343067],[1,-0.269780440615881]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.3465],[[1,1,1,1],0.6525],[[1,1,-1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]}],"archived_memory":0.3475,"archived_pooled_distance":0.11599984012991732},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=7,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.12509546660466697],[5,0.3972138009695755],[1,0.2756856902451935],[2,-0.27479281000940814],[6,-0.19983371508877457],[7,0.3735534453962619],[8,-0.4947346954344253],[9,0.3212284183827663],[3,0.2970694287520462],[10,-0.032065047156279225],[11,-0.19696757318068647],[0,-0.22157438789922668]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.964],[[-1,-1,-1,-1],0.0355],[[-1,-1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.03600000000000001,"archived_pooled_distance":0.012166666518594611},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=31,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[2,0.40317181091486043],[4,-0.4323217376383669],[1,0.17273081410036417],[5,-0.02745529402076341],[6,0.1774277769388135],[3,-0.4603419448953854],[0,-0.4487890861498437],[7,-0.3234698607671187],[8,0.4786696585103881],[9,-0.19784157266705604],[10,0.09027802159598586],[11,0.48383048405393303]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.897],[[-1,-1,-1,-1],0.1025],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.10299999999999998,"archived_pooled_distance":0.03483220967184955},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=111,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.3463386440476671],[5,-0.3306966990410324],[6,0.0059643144982656215],[7,0.1581188734537513],[8,0.26758087702430555],[0,-0.3907725411191446],[1,0.29759652636523426],[9,0.4687459069451402],[10,-0.2530506639436877],[3,-0.30248617089935204],[11,-0.16172446393154938],[2,0.21541723145253344]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9885],[[-1,-1,-1,-1],0.0115]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9825],[[-1,-1,-1,-1],0.0175]]}],"archived_memory":0.01749999999999998,"archived_pooled_distance":0.009666659133502061},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.5,seed=999,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.5,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.27882501758027245],[2,-0.32775136917498837],[3,0.213572793449485],[5,0.2503350777790293],[6,-0.32889092314200763],[7,0.40192456081720584],[8,-0.3582184582223208],[9,0.11122870466049217],[1,0.4109431196908502],[0,-0.3092267274401961],[10,0.05739990203540224],[11,0.11206368123720223]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.971],[[-1,-1,-1,-1],0.0235],[[1,1,1,-1],0.0055]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.837],[[1,1,1,1],0.1545],[[1,1,1,-1],0.0085]]},{"label":"S_random","marginal":[[[1,1,1,1],0.982],[[-1,-1,-1,-1],0.0155],[[1,1,1,-1],0.0025]]}],"archived_memory":0.8275,"archived_pooled_distance":0.297499747302267},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=42,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.410934072833945],[0,-0.09168234037192152],[5,0.5378968798670737],[6,0.29605204358904585],[7,-0.6087339781685257],[8,0.7134335274551339],[2,0.39170955298552945],[3,0.4290964579154307],[9,-0.5578295509866812],[10,-0.0744210931566493],[11,-0.19380296365112815],[1,0.6401474832729027]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.564],[[1,1,1,1],0.4345],[[-1,-1,1,-1],0.0005],[[1,-1,1,1],0.0005],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.983],[[-1,-1,-1,-1],0.017]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.7895],[[1,1,1,1],0.2085],[[-1,-1,1,-1],0.0015],[[1,1,-1,1],0.0005]]}],"archived_memory":0.7745,"archived_pooled_distance":0.4579895312815955},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=123,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[0,0.2735277948722152],[4,-0.6692684717966659],[5,-0.41946019084108294],[6,-0.47344228395199545],[1,-0.4861411483724545],[7,0.4681417599836605],[2,0.6350174970405846],[8,-0.33513840330434064],[9,0.4796318423895031],[10,0.5848390396667789],[3,0.019455682844297828],[11,-0.3825530983968053]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9875],[[-1,-1,-1,-1],0.0105],[[1,1,1,-1],0.001],[[-1,1,-1,-1],0.0005],[[1,1,-1,1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.012499999999999978,"archived_pooled_distance":0.004158393905227633},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=456,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.04549013345285152],[5,-0.07851705276431614],[6,-0.5639147908505169],[7,0.38227497221416457],[0,0.7094826821543727],[8,-0.6254703041401011],[2,-0.2935377103297237],[9,0.44407902495492624],[10,-0.1483638328395248],[3,0.7238924711205154],[11,-0.39492231412251455],[1,0.08604378072882696]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9925],[[-1,-1,-1,-1],0.0075]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.727],[[1,1,1,1],0.273]]},{"label":"S_random","marginal":[[[1,1,1,1],0.3715],[[-1,-1,-1,-1],0.6285]]}],"archived_memory":0.7195,"archived_pooled_distance":0.45302938660581227},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=789,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.6126048953021638],[5,-0.4287839677058095],[3,0.19776914484504698],[6,-0.499066340143025],[1,-0.7447476133001234],[2,0.1657951927193983],[0,-0.6262689346056147],[7,-0.08615424513743825],[8,0.410194243567873],[9,-0.6291297535347993],[10,0.13868967115732972],[11,0.41732214256292904]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":1.9493121657535375e-07},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=1024,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.2663070463251452],[5,-0.3624707849655732],[6,-0.19453227877756457],[7,0.577574485010556],[8,0.18559278118725148],[9,-0.6869711923805235],[0,0.5795989971728371],[10,0.46854554944407706],[2,0.27222785191926874],[11,-0.40309743779319335],[3,0.5132774390152735],[1,-0.11849702191383227]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.1355],[[1,1,1,1],0.864],[[-1,1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.7905],[[1,1,1,1],0.209],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.791,"archived_pooled_distance":0.30899889251295243},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=2025,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.7416867077516412],[3,-0.17698538862427848],[5,0.4907220192091496],[6,0.5058829142849844],[7,0.7137135152354355],[0,-0.6341624567100476],[8,-0.27381538548921164],[9,0.62933311034709],[2,0.263804347475144],[10,-0.3212625966515744],[11,-0.165685462760146],[1,-0.40467066092382153]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.99],[[-1,-1,-1,-1],0.01]]},{"label":"S_down","marginal":[[[1,1,1,1],0.3215],[[-1,-1,-1,-1],0.6785]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9945],[[-1,-1,-1,-1],0.0055]]}],"archived_memory":0.673,"archived_pooled_distance":0.2313333333333314},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=7,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.18764319990700046],[5,0.5958207014543633],[1,0.4135285353677903],[2,-0.4121892150141122],[6,-0.29975057263316185],[7,0.5603301680943928],[8,-0.7421020431516379],[9,0.4818426275741494],[3,0.44560414312806934],[10,-0.04809757073441884],[11,-0.2954513597710297],[0,-0.33236158184884]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0004999999999999725,"archived_pooled_distance":0.00016666664889674823},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=31,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[2,0.6047577163722906],[4,-0.6484826064575504],[1,0.25909622115054626],[5,-0.041182941031145115],[6,0.26614166540822026],[3,-0.6905129173430781],[0,-0.6731836292247655],[7,-0.48520479115067805],[8,0.7180044877655822],[9,-0.29676235900058406],[10,0.1354170323939788],[11,0.7257457260808995]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9545],[[-1,-1,-1,-1],0.043],[[1,1,-1,1],0.0025]]},{"label":"S_down","marginal":[[[1,1,1,1],0.998],[[-1,-1,-1,-1],0.002]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.04549999999999999,"archived_pooled_distance":0.015826999168440603},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=111,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.5195079660715007],[5,-0.4960450485615486],[6,0.008946471747398432],[7,0.23717831018062696],[8,0.40137131553645833],[0,-0.5861588116787169],[1,0.4463947895478514],[9,0.7031188604177103],[10,-0.37957599591553154],[3,-0.45372925634902805],[11,-0.24258669589732407],[2,0.32312584717880016]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.981],[[-1,-1,-1,-1],0.0185],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.1155],[[1,1,1,1],0.8845]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9745],[[-1,-1,-1,-1],0.0255]]}],"archived_memory":0.09700000000000002,"archived_pooled_distance":0.05333170178772996},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=999,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":0.75,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.4182375263704087],[2,-0.49162705376248256],[3,0.3203591901742275],[5,0.37550261666854395],[6,-0.49333638471301144],[7,0.6028868412258088],[8,-0.5373276873334811],[9,0.16684305699073826],[1,0.6164146795362753],[0,-0.4638400911602941],[10,0.08609985305310336],[11,0.16809552185580334]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.0575],[[1,1,1,1],0.94],[[1,1,1,-1],0.0025]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.9425],[[1,1,1,1],0.0555],[[1,1,1,-1],0.002]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9015],[[-1,-1,-1,-1],0.096],[[1,1,1,-1],0.0025]]}],"archived_memory":0.885,"archived_pooled_distance":0.3676660843438342},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=42,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.5479120971119267],[0,-0.12224312049589536],[5,0.7171958398227649],[6,0.3947360581187278],[7,-0.8116453042247009],[8,0.9512447032735118],[2,0.5222794039807059],[3,0.5721286105539076],[9,-0.7437727346489083],[10,-0.09922812420886573],[11,-0.25840395153483753],[1,0.8535299776972036]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9825],[[-1,-1,-1,-1],0.0175]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.993],[[1,1,1,1],0.007]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9735],[[-1,-1,-1,-1],0.026],[[1,-1,1,1],0.0005]]}],"archived_memory":0.9755,"archived_pooled_distance":0.34557099742739794},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=123,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[0,0.3647037264962869],[4,-0.8923579623955546],[5,-0.5592802544547772],[6,-0.6312563786026606],[1,-0.6481881978299393],[7,0.6241890133115473],[2,0.8466899960541128],[8,-0.4468512044057875],[9,0.6395091231860042],[10,0.7797853862223718],[3,0.02594091045906377],[11,-0.510070797862407]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.951],[[-1,-1,-1,-1],0.041],[[-1,1,-1,-1],0.006],[[1,1,-1,1],0.002]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9995],[[-1,1,-1,-1],0.0005]]}],"archived_memory":0.04850000000000005,"archived_pooled_distance":0.016615923231580135},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=456,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.060653511270468696],[5,-0.10468940368575486],[6,-0.7518863878006892],[7,0.5096999629522194],[0,0.9459769095391637],[8,-0.8339604055201348],[2,-0.39138361377296493],[9,0.5921053666065683],[10,-0.19781844378603308],[3,0.9651899614940205],[11,-0.5265630854966861],[1,0.11472504097176928]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.989],[[-1,-1,-1,-1],0.011]]},{"label":"S_down","marginal":[[[1,1,1,1],0.321],[[-1,-1,-1,-1],0.6785],[[1,1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.6885],[[-1,-1,-1,-1],0.308],[[-1,1,1,-1],0.0015],[[1,1,1,-1],0.0015],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.6679999999999999,"archived_pooled_distance":0.2919478870119783},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=789,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.8168065270695517],[5,-0.5717119569410793],[3,0.2636921931267293],[6,-0.6654217868573666],[1,-0.9929968177334978],[2,0.22106025695919773],[0,-0.8350252461408196],[7,-0.11487232684991766],[8,0.5469256580904973],[9,-0.8388396713797324],[10,0.1849195615431063],[11,0.5564295234172387]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":3.428337696019576e-07},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=1024,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.35507606176686024],[5,-0.48329437995409763],[6,-0.25937637170341943],[7,0.7700993133474079],[8,0.24745704158300197],[9,-0.9159615898406981],[0,0.7727986628971162],[10,0.6247273992587694],[2,0.36297046922569165],[11,-0.5374632503909245],[3,0.6843699186870313],[1,-0.15799602921844302]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9965],[[-1,-1,-1,-1],0.003],[[-1,1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.987],[[-1,-1,-1,-1],0.0125],[[-1,1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9115],[[1,1,1,1],0.0875],[[-1,1,-1,-1],0.0005],[[1,1,1,-1],0.0005]]}],"archived_memory":0.909,"archived_pooled_distance":0.30960357470596783},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=2025,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.9889156103355217],[3,-0.23598051816570464],[5,0.6542960256121995],[6,0.6745105523799793],[7,0.951618020313914],[0,-0.8455499422800634],[8,-0.3650871806522822],[9,0.8391108137961201],[2,0.35173912996685863],[10,-0.4283501288687659],[11,-0.22091395034686134],[1,-0.539560881231762]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.932],[[-1,-1,-1,-1],0.068]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.99],[[1,1,-1,1],0.0035],[[1,1,1,1],0.004],[[-1,1,-1,-1],0.0015],[[-1,-1,-1,1],0.001]]},{"label":"S_random","marginal":[[[1,1,1,1],0.8825],[[-1,-1,-1,-1],0.1175]]}],"archived_memory":0.9279999999999999,"archived_pooled_distance":0.39383261054542085},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=7,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.25019093320933394],[5,0.794427601939151],[1,0.551371380490387],[2,-0.5495856200188163],[6,-0.39966743017754913],[7,0.7471068907925238],[8,-0.9894693908688506],[9,0.6424568367655326],[3,0.5941388575040925],[10,-0.06413009431255845],[11,-0.39393514636137295],[0,-0.44314877579845335]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.11],[[1,1,1,1],0.8895],[[-1,-1,1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9895],[[-1,-1,-1,-1],0.0105]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.11050000000000001,"archived_pooled_distance":0.04033333055700844},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=31,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[2,0.8063436218297209],[4,-0.8646434752767338],[1,0.34546162820072834],[5,-0.05491058804152682],[6,0.354855553877627],[3,-0.9206838897907708],[0,-0.8975781722996874],[7,-0.6469397215342374],[8,0.9573393170207762],[9,-0.3956831453341121],[10,0.18055604319197172],[11,0.9676609681078661]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9985],[[-1,-1,-1,-1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.001499999999999973,"archived_pooled_distance":0.0009999999999779794},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=111,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.6926772880953342],[5,-0.6613933980820648],[6,0.011928628996531243],[7,0.3162377469075026],[8,0.5351617540486111],[0,-0.7815450822382892],[1,0.5951930527304685],[9,0.9374918138902804],[10,-0.5061013278873754],[3,-0.6049723417987041],[11,-0.32344892786309876],[2,0.4308344629050669]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9555],[[-1,-1,-1,-1],0.0405],[[1,-1,1,1],0.0025],[[1,1,-1,1],0.0015]]},{"label":"S_down","marginal":[[[1,1,1,1],0.7925],[[-1,-1,-1,-1],0.206],[[1,1,-1,1],0.0015]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9655],[[-1,-1,-1,-1],0.0335],[[1,-1,1,1],0.001]]}],"archived_memory":0.17400000000000002,"archived_pooled_distance":0.09549414367929934},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.0,seed=999,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.0,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.5576500351605449],[2,-0.6555027383499767],[3,0.42714558689897],[5,0.5006701555580586],[6,-0.6577818462840153],[7,0.8038491216344117],[8,-0.7164369164446416],[9,0.22245740932098435],[1,0.8218862393817004],[0,-0.6184534548803922],[10,0.11479980407080448],[11,0.22412736247440446]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.512],[[-1,-1,-1,-1],0.471],[[1,1,1,-1],0.017]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.994],[[-1,-1,1,-1],0.0015],[[1,1,1,-1],0.0035],[[1,1,1,1],0.001]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.968],[[1,1,1,1],0.008],[[1,1,1,-1],0.0205],[[-1,-1,1,-1],0.003],[[-1,-1,-1,1],0.0005]]}],"archived_memory":0.5245,"archived_pooled_distance":0.8263319237863886},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=42,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":42,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.6848901213899083],[0,-0.1528039006198692],[5,0.8964947997784561],[6,0.49342007264840976],[7,-1.0145566302808762],[8,1.1890558790918897],[2,0.6528492549758824],[3,0.7151607631923845],[9,-0.9297159183111353],[10,-0.12403515526108216],[11,-0.3230049394185469],[1,1.0669124721215044]],"J":[[4,11,-1.0],[4,10,-1.0],[2,4,-0.5],[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[5,7,-1.0],[5,11,-1.0],[5,10,-1.0],[6,9,-1.0],[6,8,-1.0],[1,6,-0.5],[2,7,-0.5],[1,7,-0.5],[8,9,-1.0],[8,10,-1.0],[3,11,-0.5],[3,9,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.882],[[-1,-1,-1,-1],0.117],[[1,1,1,-1],0.0005],[[1,-1,1,1],0.0005]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.999],[[-1,-1,1,-1],0.0005],[[-1,-1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],1.0]]}],"archived_memory":0.883,"archived_pooled_distance":0.703694675789333},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=123,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":123,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[0,0.45587965812035863],[4,-1.1154474529944434],[5,-0.6991003180684716],[6,-0.7890704732533258],[1,-0.8102352472874241],[7,0.7802362666394341],[2,1.058362495067641],[8,-0.5585640055072344],[9,0.7993864039825052],[10,0.9747317327779648],[3,0.03242613807382971],[11,-0.6375884973280088]],"J":[[0,1,-1.0],[0,3,-1.0],[0,2,-1.0],[4,10,-1.0],[4,8,-1.0],[4,6,-1.0],[5,11,-1.0],[5,6,-1.0],[5,7,-1.0],[2,6,-0.5],[1,9,-0.5],[1,8,-0.5],[7,9,-1.0],[3,7,-0.5],[2,10,-0.5],[8,11,-1.0],[9,11,-1.0],[3,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9915],[[-1,1,-1,-1],0.0085]]},{"label":"S_down","marginal":[[[1,1,1,1],0.9965],[[-1,1,-1,-1],0.003],[[-1,-1,-1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.974],[[-1,1,-1,-1],0.023],[[1,1,-1,-1],0.0005],[[-1,-1,-1,-1],0.0025]]}],"archived_memory":0.022500000000000037,"archived_pooled_distance":0.012662815910886506},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=456,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":456,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.07581688908808587],[5,-0.13086175460719357],[6,-0.9398579847508615],[7,0.6371249536902743],[0,1.1824711369239547],[8,-1.0424505069001686],[2,-0.48922951721620617],[9,0.7401317082582104],[10,-0.24727305473254135],[3,1.2064874518675257],[11,-0.6582038568708576],[1,0.1434063012147116]],"J":[[4,9,-1.0],[4,11,-1.0],[4,6,-1.0],[5,8,-1.0],[5,10,-1.0],[3,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,9,-1.0],[3,7,-0.5],[7,8,-1.0],[0,3,-1.0],[0,2,-1.0],[0,1,-1.0],[2,8,-0.5],[1,2,-1.0],[10,11,-1.0],[1,10,-0.5]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.5935],[[-1,-1,-1,-1],0.404],[[-1,1,1,-1],0.002],[[1,1,1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.3855],[[-1,-1,-1,-1],0.6145]]},{"label":"S_random","marginal":[[[1,1,1,1],0.4445],[[-1,-1,-1,-1],0.555],[[-1,1,1,-1],0.0005]]}],"archived_memory":0.21050000000000002,"archived_pooled_distance":0.06708494684325109},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=789,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":789,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-1.0210081588369397],[5,-0.7146399461763492],[3,0.32961524140841164],[6,-0.8317772335717083],[1,-1.2412460221668722],[2,0.27632532119899716],[0,-1.0437815576760245],[7,-0.14359040856239708],[8,0.6836570726131217],[9,-1.0485495892246655],[10,0.23114945192888287],[11,0.6955369042715485]],"J":[[4,6,-1.0],[3,4,-0.5],[4,8,-1.0],[3,5,-0.5],[2,5,-0.5],[5,10,-1.0],[0,3,-1.0],[6,8,-1.0],[6,11,-1.0],[1,9,-0.5],[0,1,-1.0],[1,2,-1.0],[0,2,-1.0],[7,10,-1.0],[7,9,-1.0],[7,8,-1.0],[9,11,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],1.0]]},{"label":"S_down","marginal":[[[1,1,1,1],1.0]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.0,"archived_pooled_distance":6.030275166497398e-07},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=1024,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":1024,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.4438450772085753],[5,-0.604117974942622],[6,-0.3242204646292743],[7,0.9626241416842598],[8,0.30932130197875246],[9,-1.1449519873008727],[0,0.9659983286213952],[10,0.7809092490734617],[2,0.45371308653211456],[11,-0.6718290629886556],[3,0.8554623983587892],[1,-0.19749503652305378]],"J":[[3,4,-0.5],[4,7,-1.0],[4,11,-1.0],[1,5,-0.5],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[2,6,-0.5],[7,10,-1.0],[8,9,-1.0],[2,8,-0.5],[1,8,-0.5],[9,10,-1.0],[9,11,-1.0],[0,1,-1.0],[0,2,-1.0],[0,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9255],[[-1,-1,-1,-1],0.07],[[-1,1,-1,-1],0.0045]]},{"label":"S_down","marginal":[[[1,1,1,1],0.886],[[-1,-1,-1,-1],0.107],[[-1,1,-1,-1],0.007]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.9815],[[1,1,1,1],0.018],[[-1,1,-1,-1],0.0005]]}],"archived_memory":0.9115,"archived_pooled_distance":0.3878133980186703},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=2025,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":2025,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,1.236144512919402],[3,-0.2949756477071308],[5,0.8178700320152493],[6,0.8431381904749741],[7,1.1895225253923924],[0,-1.0569374278500794],[8,-0.45635897581535273],[9,1.04888851724515],[2,0.4396739124585733],[10,-0.5354376610859574],[11,-0.2761424379335767],[1,-0.6744511015397026]],"J":[[4,10,-1.0],[4,8,-1.0],[2,4,-0.5],[0,3,-1.0],[3,11,-0.5],[3,6,-0.5],[5,7,-1.0],[5,9,-1.0],[1,5,-0.5],[6,9,-1.0],[6,11,-1.0],[7,10,-1.0],[7,8,-1.0],[0,1,-1.0],[0,2,-1.0],[1,8,-0.5],[2,9,-0.5],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.293],[[1,1,1,1],0.706],[[1,1,-1,1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.34],[[1,1,1,1],0.658],[[1,1,-1,1],0.002]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.3575],[[1,1,1,1],0.637],[[1,1,-1,1],0.0055]]}],"archived_memory":0.06899999999999998,"archived_pooled_distance":0.3329984631463401},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=7,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":7,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.31273866651166743],[5,0.9930345024239386],[1,0.6892142256129838],[2,-0.6869820250235203],[6,-0.4995842877219364],[7,0.9338836134906547],[8,-1.2368367385860632],[9,0.8030710459569157],[3,0.7426735718801156],[10,-0.08016261789069806],[11,-0.4924189329517162],[0,-0.5539359697480667]],"J":[[4,6,-1.0],[4,10,-1.0],[3,4,-0.5],[1,5,-0.5],[5,9,-1.0],[2,5,-0.5],[1,6,-0.5],[0,1,-1.0],[2,11,-0.5],[0,2,-1.0],[6,7,-1.0],[7,11,-1.0],[7,8,-1.0],[3,8,-0.5],[8,9,-1.0],[9,10,-1.0],[0,3,-1.0],[10,11,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.999],[[-1,-1,-1,-1],0.001]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.2835],[[1,1,1,1],0.7155],[[-1,-1,-1,1],0.0005],[[1,1,1,-1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.2845,"archived_pooled_distance":0.09514598827741721},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=31,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":31,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[2,1.0079295272871511],[4,-1.0808043440959172],[1,0.43182703525091043],[5,-0.06863823505190852],[6,0.44356944234703377],[3,-1.1508548622384636],[0,-1.1219727153746093],[7,-0.8086746519177967],[8,1.1966741462759702],[9,-0.4946039316676401],[10,0.22569505398996464],[11,1.2095762101348326]],"J":[[2,11,-0.5],[0,2,-1.0],[2,8,-0.5],[4,6,-1.0],[4,7,-1.0],[4,5,-1.0],[1,11,-0.5],[1,9,-0.5],[0,1,-1.0],[5,10,-1.0],[3,5,-0.5],[6,7,-1.0],[6,11,-1.0],[3,10,-0.5],[0,3,-1.0],[7,8,-1.0],[8,9,-1.0],[9,10,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9975],[[-1,-1,-1,-1],0.0025]]},{"label":"S_down","marginal":[[[1,1,1,1],0.8095],[[-1,-1,-1,-1],0.1805],[[1,1,-1,1],0.0085],[[1,-1,-1,1],0.001],[[-1,-1,-1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],1.0]]}],"archived_memory":0.1905,"archived_pooled_distance":0.0641320917340986},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=111,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":111,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,-0.8658466101191677],[5,-0.8267417476025809],[6,0.014910786245664054],[7,0.39529718363437827],[8,0.6689521925607639],[0,-0.9769313527978616],[1,0.7439913159130856],[9,1.1718647673628504],[10,-0.6326266598592192],[3,-0.7562154272483801],[11,-0.40431115982887345],[2,0.5385430786313337]],"J":[[4,5,-1.0],[4,11,-1.0],[4,10,-1.0],[5,6,-1.0],[5,9,-1.0],[6,9,-1.0],[1,6,-0.5],[7,8,-1.0],[7,11,-1.0],[1,7,-0.5],[8,11,-1.0],[2,8,-0.5],[0,2,-1.0],[0,1,-1.0],[0,3,-1.0],[9,10,-1.0],[3,10,-0.5],[2,3,-1.0]],"preparations":[{"label":"S_up","marginal":[[[1,1,1,1],0.9995],[[-1,-1,-1,-1],0.0005]]},{"label":"S_down","marginal":[[[1,1,1,1],0.983],[[-1,-1,-1,-1],0.0165],[[1,-1,1,1],0.0005]]},{"label":"S_random","marginal":[[[1,1,1,1],0.9915],[[-1,-1,-1,-1],0.0055],[[1,-1,1,1],0.003]]}],"archived_memory":0.016500000000000035,"archived_pooled_distance":0.008645752214356308},{"id":"phase3c_disorder_sweep_advantage_system64|N=12,W=1.25,seed=999,coupling_lambda=0.5","cohort":"System6_4_fixed_60","campaign":"phase3c_disorder_sweep_advantage_system64","condition":{"N":12,"W":1.25,"seed":999,"coupling_lambda":0.5},"S":[0,1,2,3],"E":[4,5,6,7,8,9,10,11],"beta":4.289414846195372,"h":[[4,0.6970625439506811],[2,-0.819378422937471],[3,0.5339319836237124],[5,0.6258376944475732],[6,-0.8222273078550191],[7,1.0048114020430146],[8,-0.895546145555802],[9,0.27807176165123043],[1,1.0273577992271254],[0,-0.7730668186004902],[10,0.1434997550885056],[11,0.28015920309300557]],"J":[[4,9,-1.0],[4,5,-1.0],[3,4,-0.5],[2,11,-0.5],[1,2,-1.0],[0,2,-1.0],[3,9,-0.5],[0,3,-1.0],[1,5,-0.5],[5,9,-1.0],[6,10,-1.0],[6,8,-1.0],[6,11,-1.0],[7,11,-1.0],[7,10,-1.0],[7,8,-1.0],[8,10,-1.0],[0,1,-1.0]],"preparations":[{"label":"S_up","marginal":[[[-1,-1,-1,-1],0.938],[[1,1,1,1],0.0505],[[1,1,1,-1],0.0115]]},{"label":"S_down","marginal":[[[-1,-1,-1,-1],0.975],[[1,1,1,-1],0.0205],[[-1,-1,1,-1],0.004],[[1,1,1,1],0.0005]]},{"label":"S_random","marginal":[[[-1,-1,-1,-1],0.995],[[1,1,1,-1],0.004],[[1,1,1,1],0.001]]}],"archived_memory":0.05700000000000002,"archived_pooled_distance":0.9826631895835891}]}


==> anc/screening/screening_recomputed.json <==
{
  "status": "PASS: offline independent reference enumeration and saved-marginal screening",
  "input_sha256": "87194b7680cdb1181b8e1e61024c0783caea7415d90a2b8d398715ff066394e5",
  "n_conditions": 554,
  "cohorts": {
    "Advantage2_fixed_494": {
      "denominator": 494,
      "comparisons": [
        {
          "matched_cutoff": 0.02,
          "denominator": 494,
          "pooled_D_pass": 114,
          "M_and_pooled_D_pass": 98,
          "worst_preparation_D_pass": 98,
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "d3b2c5fc97c5f199342743f825fcaf586517fa9e8dc80fd58c1b86fc76e230e6",
            "paired": "6471fd06419b7d4782d13e508df182553107fa3770087e9d4101392129023a18",
            "worst": "6471fd06419b7d4782d13e508df182553107fa3770087e9d4101392129023a18"
          },
          "pair_only": [],
          "worst_only": [],
          "worst_D_pass_but_M_fail": []
        },
        {
          "matched_cutoff": 0.05,
          "denominator": 494,
          "pooled_D_pass": 132,
          "M_and_pooled_D_pass": 110,
          "worst_preparation_D_pass": 110,
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "ece8bff828adfcfc85e9e35c38d00f3e18e81c8902206f5f307874e55e12c456",
            "paired": "0f858bb63728566770db30672acf3eda9321bdb9f989b28827837ced6c4c6b39",
            "worst": "0f858bb63728566770db30672acf3eda9321bdb9f989b28827837ced6c4c6b39"
          },
          "pair_only": [],
          "worst_only": [],
          "worst_D_pass_but_M_fail": []
        },
        {
          "matched_cutoff": 0.1,
          "denominator": 494,
          "pooled_D_pass": 151,
          "M_and_pooled_D_pass": 125,
          "worst_preparation_D_pass": 125,
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "0570a6a1d3fbf8958a8812d8bda4041acffcd0d82dc6f5f83c4e8365c08ae841",
            "paired": "4987d097ece22acf50ccfe942042014130825cb267713743765887feb222b723",
            "worst": "4987d097ece22acf50ccfe942042014130825cb267713743765887feb222b723"
          },
          "pair_only": [],
          "worst_only": [],
          "worst_D_pass_but_M_fail": []
        }
      ]
    },
    "System6_4_fixed_60": {
      "denominator": 60,
      "comparisons": [
        {
          "matched_cutoff": 0.02,
          "denominator": 60,
          "pooled_D_pass": 22,
          "M_and_pooled_D_pass": 14,
          "worst_preparation_D_pass": 14,
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "3e5d8978ca66a7b400a16918cce47f576f42bbfb955a277b00b6c158f8f4e607",
            "paired": "6c6b9cb912cac313fe063a6703ed4178573fe89ed3352291c0f5239f7464db98",
            "worst": "6c6b9cb912cac313fe063a6703ed4178573fe89ed3352291c0f5239f7464db98"
          },
          "pair_only": [],
          "worst_only": [],
          "worst_D_pass_but_M_fail": []
        },
        {
          "matched_cutoff": 0.05,
          "denominator": 60,
          "pooled_D_pass": 32,
          "M_and_pooled_D_pass": 22,
          "worst_preparation_D_pass": 22,
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "b74e74f7af836411dfe18aeb3d6ff1aacd2bd152e2a2de4fad08fe2f132717c8",
            "paired": "a308c3fb58c15df659b7b0caf47403c2d24b1125cee34818bb2f143d9291595d",
            "worst": "a308c3fb58c15df659b7b0caf47403c2d24b1125cee34818bb2f143d9291595d"
          },
          "pair_only": [],
          "worst_only": [],
          "worst_D_pass_but_M_fail": []
        },
        {
          "matched_cutoff": 0.1,
          "denominator": 60,
          "pooled_D_pass": 41,
          "M_and_pooled_D_pass": 29,
          "worst_preparation_D_pass": 28,
          "paired_worst_symmetric_difference_count": 1,
          "accepted_membership_sha256": {
            "pooled": "d4ea071d0530f558f749dfd776c29f15f2db9c9f1ffbcfa04b3900075e4b747f",
            "paired": "6e9460d0838118f1bee628ece8eb6fb2d76a3cc6711ac983814b0bb6b693e0e5",
            "worst": "17f349fceb576260f381c8e52fcf948cb9582087704d406d10ba8c8875cf7ac0"
          },
          "pair_only": [
            {
              "id": "phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=111,coupling_lambda=0.5",
              "M": 0.09700000000000002,
              "D_pooled": 0.05333170178772996,
              "D_worst": 0.11549999652300415
            }
          ],
          "worst_only": [],
          "worst_D_pass_but_M_fail": []
        }
      ]
    }
  },
  "scope": "Retrospective comparison of fixed acquisition conditions. No independent equilibrium ground truth, recalibrated cutoff, raw-variable-order recovery, or new QPU measurements.",
  "pooling_cancellation_example": {
    "id": "phase2_exact_randomreg|N=10,W=1.0,seed=42,coupling_lambda=0.5",
    "cohort": "Advantage2_fixed_494",
    "M": 0.9980000000000001,
    "D_pooled": 0.008600600014626298,
    "D_worst": 0.6299339333479597,
    "example": {
      "P_reference_all_up": 0.3685660666520404,
      "P_pooled_all_up": 0.37716666666666665,
      "P_all_up_by_preparation": {
        "S_up": 0.9985,
        "S_down": 0.0005,
        "S_random": 0.1325
      }
    }
  }
}


==> anc/screening/screening_results.json <==
{
  "status": "retrospective saved-marginal comparison, not a new hardware experiment or independent validation",
  "method": {
    "target": "Each condition uses its saved Hamiltonian, saved probe beta and initial all-up environment conditional classical reference; no reference refitting.",
    "pooling": "Equal average of the same three saved preparation marginals; all reconstructed pooled distances and memory values must match archived values within1e-12.",
    "rules": "D_pool<t; M<=t AND D_pool<t; max_preparation D<t.",
    "cutoffs": [
      0.02,
      0.05,
      0.1
    ],
    "cutoff_status": "Existing .02/.05/.10 descriptive choices, not newly calibrated inferential cutoffs.",
    "denominators": "Conditions in fixed campaign inventories, not independent instances or independent repeated trials.",
    "missing_ground_truth": "No independent equilibrium ground-truth label, false-positive rate, confidence claim, or clinical/classifier accuracy is inferred.",
    "provenance_limit": "Saved marginal summaries are used. General raw HDF5 variable ordering is not recovered by this calculation."
  },
  "cohorts": {
    "Advantage2_fixed_494": {
      "campaigns": [
        "phase2_exact",
        "phase2_exact_randomreg",
        "phase3a_scale0.35",
        "phase3a_scale0.5",
        "phase3a_scale0.75",
        "phase3b_bath_scale0.5",
        "phase3b_bath_unscaled",
        "phase3c_disorder_sweep"
      ],
      "denominator": 494,
      "beta_values": [
        7.219186155246177
      ],
      "max_pooled_distance_reproduction_error": 2.220446049250313e-16,
      "max_memory_reproduction_error": 0.0,
      "comparisons": [
        {
          "matched_cutoff": 0.02,
          "denominator": 494,
          "pooled_D_pass": 114,
          "M_and_pooled_D_pass": 98,
          "worst_preparation_D_pass": 98,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "d3b2c5fc97c5f199342743f825fcaf586517fa9e8dc80fd58c1b86fc76e230e6",
            "paired": "6471fd06419b7d4782d13e508df182553107fa3770087e9d4101392129023a18",
            "worst": "6471fd06419b7d4782d13e508df182553107fa3770087e9d4101392129023a18"
          },
          "max_M_among_worst_D_pass": 0.019499999999999983
        },
        {
          "matched_cutoff": 0.05,
          "denominator": 494,
          "pooled_D_pass": 132,
          "M_and_pooled_D_pass": 110,
          "worst_preparation_D_pass": 110,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "ece8bff828adfcfc85e9e35c38d00f3e18e81c8902206f5f307874e55e12c456",
            "paired": "0f858bb63728566770db30672acf3eda9321bdb9f989b28827837ced6c4c6b39",
            "worst": "0f858bb63728566770db30672acf3eda9321bdb9f989b28827837ced6c4c6b39"
          },
          "max_M_among_worst_D_pass": 0.04600000000000002
        },
        {
          "matched_cutoff": 0.1,
          "denominator": 494,
          "pooled_D_pass": 151,
          "M_and_pooled_D_pass": 125,
          "worst_preparation_D_pass": 125,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "0570a6a1d3fbf8958a8812d8bda4041acffcd0d82dc6f5f83c4e8365c08ae841",
            "paired": "4987d097ece22acf50ccfe942042014130825cb267713743765887feb222b723",
            "worst": "4987d097ece22acf50ccfe942042014130825cb267713743765887feb222b723"
          },
          "max_M_among_worst_D_pass": 0.09650000000000002
        }
      ],
      "by_campaign_at_0.05": {
        "phase2_exact": {
          "matched_cutoff": 0.05,
          "denominator": 84,
          "pooled_D_pass": 13,
          "M_and_pooled_D_pass": 10,
          "worst_preparation_D_pass": 10,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "266261f6d7b627b344f322aa27047b4cfa600a98ad4d6fd212f579a1c30afba8",
            "paired": "0e7c6d9b5734585dca2afbc01d6303dbca19ae32d9b420b19d4281a2b480c25c",
            "worst": "0e7c6d9b5734585dca2afbc01d6303dbca19ae32d9b420b19d4281a2b480c25c"
          },
          "max_M_among_worst_D_pass": 0.008499999999999976
        },
        "phase2_exact_randomreg": {
          "matched_cutoff": 0.05,
          "denominator": 84,
          "pooled_D_pass": 23,
          "M_and_pooled_D_pass": 18,
          "worst_preparation_D_pass": 18,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "7b78fc4e82816b21a27f3db7ee5d0f3557ddb98cd7f4ef5bcd805ffd5beeee92",
            "paired": "c99c6d123b53c3f36367f43be9ed0d59d9e0254da73d8b4e7433f7f343bb20e0",
            "worst": "c99c6d123b53c3f36367f43be9ed0d59d9e0254da73d8b4e7433f7f343bb20e0"
          },
          "max_M_among_worst_D_pass": 0.044500000000000046
        },
        "phase3a_scale0.35": {
          "matched_cutoff": 0.05,
          "denominator": 84,
          "pooled_D_pass": 12,
          "M_and_pooled_D_pass": 10,
          "worst_preparation_D_pass": 10,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "5731d67173d64953a7ce6a4a9d3c4daa4b074093d12cc009f42940b886e3e728",
            "paired": "483a44ffa7bf0d931ec9d9ae71947c7caffb9a8196e8bb6101820075ceef0d50",
            "worst": "483a44ffa7bf0d931ec9d9ae71947c7caffb9a8196e8bb6101820075ceef0d50"
          },
          "max_M_among_worst_D_pass": 0.042499999999999996
        },
        "phase3a_scale0.5": {
          "matched_cutoff": 0.05,
          "denominator": 84,
          "pooled_D_pass": 12,
          "M_and_pooled_D_pass": 9,
          "worst_preparation_D_pass": 9,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "359ae831c57fa140fabed618611804ae664d053aeee5846b141972383a84a9ca",
            "paired": "4c394f7f821d7ea303c09e2a29e7e52409a9450f7b90d033d78c77a653221931",
            "worst": "4c394f7f821d7ea303c09e2a29e7e52409a9450f7b90d033d78c77a653221931"
          },
          "max_M_among_worst_D_pass": 0.04500000000000002
        },
        "phase3a_scale0.75": {
          "matched_cutoff": 0.05,
          "denominator": 84,
          "pooled_D_pass": 12,
          "M_and_pooled_D_pass": 9,
          "worst_preparation_D_pass": 9,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "08158530624f3fdc7c076c15c0bfb69cbb5fc68f0475a32dc4cd0aeefb9ae1cd",
            "paired": "e4ff1796500ea8f89926552ad71dced7a570d8fddf1ee86f7bcdbeef30081fab",
            "worst": "e4ff1796500ea8f89926552ad71dced7a570d8fddf1ee86f7bcdbeef30081fab"
          },
          "max_M_among_worst_D_pass": 0.04600000000000002
        },
        "phase3b_bath_scale0.5": {
          "matched_cutoff": 0.05,
          "denominator": 7,
          "pooled_D_pass": 6,
          "M_and_pooled_D_pass": 6,
          "worst_preparation_D_pass": 6,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "ba88646c50dff4b9ff6de9b3efb7845401b342755402a1ca4ccdbc20f6b20da4",
            "paired": "ba88646c50dff4b9ff6de9b3efb7845401b342755402a1ca4ccdbc20f6b20da4",
            "worst": "ba88646c50dff4b9ff6de9b3efb7845401b342755402a1ca4ccdbc20f6b20da4"
          },
          "max_M_among_worst_D_pass": 0.0004999999999999725
        },
        "phase3b_bath_unscaled": {
          "matched_cutoff": 0.05,
          "denominator": 7,
          "pooled_D_pass": 5,
          "M_and_pooled_D_pass": 5,
          "worst_preparation_D_pass": 5,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "3153c4fb1d8a57b91ad5049e85d010f4e06b18d75cdbc637a0de5f9ebe541508",
            "paired": "3153c4fb1d8a57b91ad5049e85d010f4e06b18d75cdbc637a0de5f9ebe541508",
            "worst": "3153c4fb1d8a57b91ad5049e85d010f4e06b18d75cdbc637a0de5f9ebe541508"
          },
          "max_M_among_worst_D_pass": 0.001000000000000028
        },
        "phase3c_disorder_sweep": {
          "matched_cutoff": 0.05,
          "denominator": 60,
          "pooled_D_pass": 49,
          "M_and_pooled_D_pass": 43,
          "worst_preparation_D_pass": 43,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "d890c32972e26a32bf29de0b6cc134589c16665c61049ec6f2be675707247c39",
            "paired": "b83fb3a21f9839ab64089c564e0cf7a4f989b43ea5268da610f8758bacef3345",
            "worst": "b83fb3a21f9839ab64089c564e0cf7a4f989b43ea5268da610f8758bacef3345"
          },
          "max_M_among_worst_D_pass": 0.03500000000000002
        }
      },
      "pooling_cancellation_example": {
        "id": "phase2_exact_randomreg|N=10,W=1.0,seed=42,coupling_lambda=0.5",
        "campaign": "phase2_exact_randomreg",
        "beta": 7.219186155246177,
        "M": 0.9980000000000001,
        "D_pooled": 0.008600600014626269,
        "D_worst": 0.6299339333479597,
        "pooled_reproduction_difference": 0.0,
        "memory_reproduction_difference": 0.0,
        "example": {
          "P_reference_all_up": 0.36856606665204034,
          "P_pooled_all_up": 0.37716666666666665,
          "P_all_up_by_preparation": {
            "S_up": 0.9985,
            "S_down": 0.0005,
            "S_random": 0.1325
          },
          "D_per_preparation": {
            "S_up": 0.6299339333479597,
            "S_down": 0.37017314980774757,
            "S_random": 0.23817314980774754
          }
        }
      }
    },
    "System6_4_fixed_60": {
      "campaigns": [
        "phase3c_disorder_sweep_advantage_system64"
      ],
      "denominator": 60,
      "beta_values": [
        4.289414846195372
      ],
      "max_pooled_distance_reproduction_error": 1.1102230246251565e-16,
      "max_memory_reproduction_error": 0.0,
      "comparisons": [
        {
          "matched_cutoff": 0.02,
          "denominator": 60,
          "pooled_D_pass": 22,
          "M_and_pooled_D_pass": 14,
          "worst_preparation_D_pass": 14,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "3e5d8978ca66a7b400a16918cce47f576f42bbfb955a277b00b6c158f8f4e607",
            "paired": "6c6b9cb912cac313fe063a6703ed4178573fe89ed3352291c0f5239f7464db98",
            "worst": "6c6b9cb912cac313fe063a6703ed4178573fe89ed3352291c0f5239f7464db98"
          },
          "max_M_among_worst_D_pass": 0.01749999999999998
        },
        {
          "matched_cutoff": 0.05,
          "denominator": 60,
          "pooled_D_pass": 32,
          "M_and_pooled_D_pass": 22,
          "worst_preparation_D_pass": 22,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "b74e74f7af836411dfe18aeb3d6ff1aacd2bd152e2a2de4fad08fe2f132717c8",
            "paired": "a308c3fb58c15df659b7b0caf47403c2d24b1125cee34818bb2f143d9291595d",
            "worst": "a308c3fb58c15df659b7b0caf47403c2d24b1125cee34818bb2f143d9291595d"
          },
          "max_M_among_worst_D_pass": 0.04850000000000005
        },
        {
          "matched_cutoff": 0.1,
          "denominator": 60,
          "pooled_D_pass": 41,
          "M_and_pooled_D_pass": 29,
          "worst_preparation_D_pass": 28,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [
            {
              "id": "phase3c_disorder_sweep_advantage_system64|N=12,W=0.75,seed=111,coupling_lambda=0.5",
              "M": 0.09700000000000002,
              "D_pooled": 0.05333170178772996,
              "D_worst": 0.11549999652300415
            }
          ],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 1,
          "accepted_membership_sha256": {
            "pooled": "d4ea071d0530f558f749dfd776c29f15f2db9c9f1ffbcfa04b3900075e4b747f",
            "paired": "6e9460d0838118f1bee628ece8eb6fb2d76a3cc6711ac983814b0bb6b693e0e5",
            "worst": "17f349fceb576260f381c8e52fcf948cb9582087704d406d10ba8c8875cf7ac0"
          },
          "max_M_among_worst_D_pass": 0.09250000000000001
        }
      ],
      "by_campaign_at_0.05": {
        "phase3c_disorder_sweep_advantage_system64": {
          "matched_cutoff": 0.05,
          "denominator": 60,
          "pooled_D_pass": 32,
          "M_and_pooled_D_pass": 22,
          "worst_preparation_D_pass": 22,
          "worst_D_pass_but_M_fail": [],
          "pair_only": [],
          "worst_only": [],
          "paired_worst_symmetric_difference_count": 0,
          "accepted_membership_sha256": {
            "pooled": "b74e74f7af836411dfe18aeb3d6ff1aacd2bd152e2a2de4fad08fe2f132717c8",
            "paired": "a308c3fb58c15df659b7b0caf47403c2d24b1125cee34818bb2f143d9291595d",
            "worst": "a308c3fb58c15df659b7b0caf47403c2d24b1125cee34818bb2f143d9291595d"
          },
          "max_M_among_worst_D_pass": 0.04850000000000005
        }
      }
    }
  },
  "input_sha256": {
    "data/raw/phase6_gibbs/phase2_exact/comparison.json": "293b64413d7d0bb3c01763ccac41cf547b71174b8c203eebb98248a6842a8b1a",
    "data/raw/phase6_gibbs/phase2_exact/summary.json": "27adad13de59d38e01dc5be4e25bd144a1f2ea981e5256abdf588fb4f6da2676",
    "data/raw/phase6_gibbs/phase2_exact_randomreg/comparison.json": "31cab69727a61e9c6570b1944cac5dd0a0fa0411a515630758b59ebcfd88313d",
    "data/raw/phase6_gibbs/phase2_exact_randomreg/summary.json": "8ec788a1d94ea2e8c6213d6806925b1acb4a14593eebbc0ca79c6ebf8751bee6",
    "data/raw/phase6_gibbs/phase3a_scale0.35/comparison.json": "f8771d2ed54cb75a1d8c8871ddee343d9eb3261405320c4309eb47c62e79b3fd",
    "data/raw/phase6_gibbs/phase3a_scale0.35/summary.json": "556589dfec6b558aa25e625fe77657752115ab90de9470c455abf81c0d172ba2",
    "data/raw/phase6_gibbs/phase3a_scale0.5/comparison.json": "63c51a0c98adb73aa4a43e81752ee8a1de7ef14ec011786729bc9c728e328abe",
    "data/raw/phase6_gibbs/phase3a_scale0.5/summary.json": "b25797b454ca95ab6d248d264d4131a126ec5b9e413cbbc8e124675ec6c4581c",
    "data/raw/phase6_gibbs/phase3a_scale0.75/comparison.json": "971cb8418ba555516c20d2d8f5bfe8af6f5746eb456544fba04a0b6f34fba913",
    "data/raw/phase6_gibbs/phase3a_scale0.75/summary.json": "4d04e1384be9e820041a742dcf2b4a3ee24df1c69e474959f82ea1504d171902",
    "data/raw/phase6_gibbs/phase3b_bath_scale0.5/comparison.json": "cabda41b6eccfcc75cf4482fe1f9f658969849bdab1d7f626604585a4b449ee0",
    "data/raw/phase6_gibbs/phase3b_bath_scale0.5/summary.json": "cd94501a5abbd007e991347b7efbe2e3997087bbe0601f6af8e2fcf742b0da0b",
    "data/raw/phase6_gibbs/phase3b_bath_unscaled/comparison.json": "b15d1ed9c2ceb866d231d6364ea5f8e67ad8449f9442b6bd7d9dc02a0afee1cd",
    "data/raw/phase6_gibbs/phase3b_bath_unscaled/summary.json": "5813a3456ac95be654ccd15eca97f9869edcef524c790d59d975be45fda0a18c",
    "data/raw/phase6_gibbs/phase3c_disorder_sweep/comparison.json": "0f255af08cd2fd4421804930671917fc72e7b5bb2d8bfc14f93d4bebed70ad42",
    "data/raw/phase6_gibbs/phase3c_disorder_sweep/summary.json": "2df05f9e1842d95f147eafd9ca8b22c5e94d6086cad3352220d75c282a8e48ce",
    "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/comparison.json": "0b98c08aefec09bad90b1bc20f4d7ef55331f3becbb7aae609306d6214f8ecd0",
    "data/raw/phase6_gibbs/phase3c_disorder_sweep_advantage_system64/summary.json": "41a4c6117ccf0cd2e1974b9a9845534bfceb246cd6b42057377d0c881cd60cb6"
  },
  "script_sha256": "a896aaef7b02e75ac4f1b572643e0463cbd1d1acf2191ffcb7fbb354075b8a94"
}


==> anc/screening/verify_screening.py <==
"""Recompute the screening comparison using only Python's standard library."""

from __future__ import annotations
import argparse, hashlib, itertools, json, math
from pathlib import Path

HERE = Path(__file__).resolve().parent
CUTOFFS = (0.02, 0.05, 0.10)


def digest(data):
    return hashlib.sha256(data).hexdigest()


def tv(p, q):
    return 0.5 * math.fsum(abs(p.get(k, 0.0) - q.get(k, 0.0)) for k in set(p) | set(q))


def reference(row):
    positions = {q: i for i, q in enumerate(row["S"])}
    states = list(itertools.product((1, -1), repeat=len(positions)))
    energies = []
    for spins in states:
        energy = 0.0
        for i, h in row["h"]:
            if i in positions:
                energy += h * spins[positions[i]]
        for i, j, J in row["J"]:
            if i in positions and j in positions:
                energy += J * spins[positions[i]] * spins[positions[j]]
            elif i in positions:
                energy += J * spins[positions[i]]
            elif j in positions:
                energy += J * spins[positions[j]]
        energies.append(energy)
    base = min(energies)
    weights = [math.exp(-row["beta"] * (e - base)) for e in energies]
    total = math.fsum(weights)
    return {state: w / total for state, w in zip(states, weights)}


def reconstruct(row):
    q = reference(row)
    ps = [{tuple(s): p for s, p in prep["marginal"]} for prep in row["preparations"]]
    assert len(ps) == 3 and all(abs(math.fsum(p.values()) - 1) < 1e-12 for p in ps)
    keys = set().union(*(set(p) for p in ps))
    pooled = {k: math.fsum(p.get(k, 0.0) for p in ps) / 3 for k in keys}
    dp = tv(pooled, q)
    dw = max(tv(p, q) for p in ps)
    memory = max(tv(ps[i], ps[j]) for i in range(3) for j in range(i))
    assert abs(dp - row["archived_pooled_distance"]) < 1e-12, row["id"]
    assert abs(memory - row["archived_memory"]) < 1e-12, row["id"]
    result = {
        "id": row["id"],
        "cohort": row["cohort"],
        "M": memory,
        "D_pooled": dp,
        "D_worst": dw,
    }
    if row["campaign"] == "phase2_exact_randomreg" and row["condition"] == dict(
        N=10, W=1.0, seed=42, coupling_lambda=0.5
    ):
        up = (1,) * len(row["S"])
        result["example"] = {
            "P_reference_all_up": q.get(up, 0.0),
            "P_pooled_all_up": pooled.get(up, 0.0),
            "P_all_up_by_preparation": {
                prep["label"]: p.get(up, 0.0)
                for prep, p in zip(row["preparations"], ps)
            },
        }
    return result


def compare(rows, t):
    pooled = {r["id"] for r in rows if r["D_pooled"] < t}
    paired = {r["id"] for r in rows if r["M"] <= t and r["D_pooled"] < t}
    worst = {r["id"] for r in rows if r["D_worst"] < t}
    by_id = {r["id"]: r for r in rows}
    compact = lambda ids: [
        {k: by_id[i][k] for k in ("id", "M", "D_pooled", "D_worst")}
        for i in sorted(ids)
    ]
    hashes = {
        name: digest(("\n".join(sorted(ids)) + "\n").encode())
        for name, ids in [("pooled", pooled), ("paired", paired), ("worst", worst)]
    }
    return {
        "matched_cutoff": t,
        "denominator": len(rows),
        "pooled_D_pass": len(pooled),
        "M_and_pooled_D_pass": len(paired),
        "worst_preparation_D_pass": len(worst),
        "paired_worst_symmetric_difference_count": len(paired ^ worst),
        "accepted_membership_sha256": hashes,
        "pair_only": compact(paired - worst),
        "worst_only": compact(worst - paired),
        "worst_D_pass_but_M_fail": compact(i for i in worst if by_id[i]["M"] > t),
    }


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--output",
        type=Path,
        help="Optional path for the independently recomputed JSON report",
    )
    args = parser.parse_args()
    raw = (HERE / "screening_inputs.json").read_bytes()
    data = json.loads(raw)
    expected = json.loads((HERE / "screening_results.json").read_text())
    rows = [reconstruct(row) for row in data["conditions"]]
    assert len(rows) == 554 and len({r["id"] for r in rows}) == 554
    report = {
        "status": "PASS: offline independent reference enumeration and saved-marginal screening",
        "input_sha256": digest(raw),
        "n_conditions": 554,
        "cohorts": {},
        "scope": "Retrospective comparison of fixed acquisition conditions. No independent equilibrium ground truth, recalibrated cutoff, raw-variable-order recovery, or new QPU measurements.",
    }
    for cohort in ["Advantage2_fixed_494", "System6_4_fixed_60"]:
        rr = [r for r in rows if r["cohort"] == cohort]
        comparisons = [compare(rr, t) for t in CUTOFFS]
        original = expected["cohorts"][cohort]["comparisons"]
        for got, want in zip(comparisons, original):
            for field in [
                "denominator",
                "pooled_D_pass",
                "M_and_pooled_D_pass",
                "worst_preparation_D_pass",
                "paired_worst_symmetric_difference_count",
                "accepted_membership_sha256",
            ]:
                assert got[field] == want[field], (cohort, got["matched_cutoff"], field)
            for field in ["pair_only", "worst_only", "worst_D_pass_but_M_fail"]:
                assert [r["id"] for r in got[field]] == [
                    r["id"] for r in want[field]
                ], (cohort, field)
        report["cohorts"][cohort] = {"denominator": len(rr), "comparisons": comparisons}
    example = next(r for r in rows if "example" in r)
    original = expected["cohorts"]["Advantage2_fixed_494"][
        "pooling_cancellation_example"
    ]
    for key in ["M", "D_pooled", "D_worst"]:
        assert abs(example[key] - original[key]) < 1e-12, key
    for key in ["P_reference_all_up", "P_pooled_all_up"]:
        assert abs(example["example"][key] - original["example"][key]) < 1e-12, key
    report["pooling_cancellation_example"] = example
    for cohort, e in report["cohorts"].items():
        for row in e["comparisons"]:
            print(
                cohort,
                "cutoff",
                row["matched_cutoff"],
                "pooled/pair/worst:",
                row["pooled_D_pass"],
                row["M_and_pooled_D_pass"],
                row["worst_preparation_D_pass"],
                "membership differences:",
                row["paired_worst_symmetric_difference_count"],
            )
    print(
        "PASS: all 554 archived memories and pooled distances reproduced within 1e-12; all 6 rule comparisons and membership hashes match."
    )
    if args.output:
        args.output.write_text(json.dumps(report, indent=2) + "\n")


if __name__ == "__main__":
    main()

